A proof of the Berkovich-Dhar conjecture modulo three

Let $P_n(q)=\prod_{j=1}^n(1-q^{3j-2})(1-q^{3j-1})$. For each $p\in\{4,5,6,7,8\}$, we prove that the coefficients of $P_n(q)^p$ in residue class $0$ modulo $3$ are nonnegative, and that those in residue class $2$, after zero terms are omitted, change sign exactly once, from positive to negative. The residue-$0$ coefficients are in fact strictly positive for $5\le p\le8$. This proves Conjecture 2.1 of Berkovich and Dhar in full. We further determine the limiting transition constants and a four-term asymptotic expansion for the transition centres. For $n\ge301$, the signs in residue class $2$ are determined outside an interval of length $2\varepsilon_p/n^2$ centred at $\alpha_p n^2+\beta_p n+\gamma_p+\delta_p/n$, where $\varepsilon_4=1500$ and $\varepsilon_p=150$ for $5\le p\le8$, and all constants admit explicit analytic definitions. The proof combines a corrected saddle relation, higher-order expansions resolving cancellation between the two dominant saddle contributions, and a rescaled positive-integral argument that uniformly controls the small-degree range.

==> anc/README.txt <==
Exact coefficient data for the unified manuscript

transitions_p4.tsv through transitions_p8.tsv: transition indices, zero counts, sign-change counts, and the full integer values of the last positive and first negative coefficients, for each power and 1 <= n <= 300.
stable_coefficients_p4.tsv: stable coefficients for 0 <= d < 900.
stable_coefficients_p5.tsv through stable_coefficients_p8.tsv: stable coefficients for 0 <= d < 1800.
finite_prefixes_p5.tsv through finite_prefixes_p8.tsv: records of the low-degree prefixes of the finite products for 301 <= n <= 600. Stable coefficients cannot directly replace these finite prefixes throughout this range.
constants_p5_to_p8.tsv: rational intervals for the four transition constants for powers five through eight. The exact definitions of the constants for all five powers are given by the Gaussian recurrence in the manuscript.

The tables reproduce the coefficient data supplied with the proof materials. The manuscript gives the finite coefficient recurrences, the definitions of the analytic functions, and the remainder estimates.
The hashes identify exact coefficient vectors; they do not by themselves establish the sign assertions. The full finite products are determined by the exact integer recurrence in the manuscript.

The anc directory contains all the data described above. These files are ancillary material and are not required to compile the standalone main.tex file.


==> anc/constants_p5_to_p8.tsv <==
power	alpha_lower	alpha_upper	beta_lower	beta_upper	gamma_lower	gamma_upper	delta_lower	delta_upper	K_100	K_300
5	126928368492983538850799e-23	126928368492983538850800e-23	557516636120783038617278e-25	557516636120783038617279e-25	-452817731471173236630927e-24	-452817731471173236630926e-24	561165622071116552903354e-25	561165622071116552903355e-25	12697	114251
6	177728903391998164307035e-23	177728903391998164307036e-23	409144598523628709778860e-25	409144598523628709778861e-25	-443403536515554363567031e-24	-443403536515554363567030e-24	567686812363600040030069e-25	567686812363600040030070e-25	17776	159967
7	228142027960530000803883e-23	228142027960530000803884e-23	324432760951715578606424e-25	324432760951715578606425e-25	-436292852592799973102395e-24	-436292852592799973102394e-24	547463640915752697003644e-25	547463640915752697003645e-25	22817	205337
8	278386833123839984766219e-23	278386833123839984766220e-23	269686763664118228482370e-25	269686763664118228482371e-25	-431188236612712165432584e-24	-431188236612712165432583e-24	516394619943383575493098e-25	516394619943383575493099e-25	27840	250555


==> anc/finite_prefixes_p5.tsv <==
power	n	min_r0	max_r1	min_r2	sha256
5	301	1	-5	5	2dcb8e5ed979824d5a257b2b850d21af346be3698270b7dc070fae59ff044a32
5	302	1	-5	5	95476c447956334c41f5d21fb6b221e07fc7bc7112b981aff0ff0766b86681b6
5	303	1	-5	5	95541f47834c05924d7a21862c2e0ee18f0e8a514890a76744e7516d0fd6e552
5	304	1	-5	5	ee55c2728b80bd0f4a9be379da90e0d78d2ae8ecb126c340259c25004ccf7e73
5	305	1	-5	5	e094212a004f3f548add665faa568d121f9ece175afe602f265412c6346d113d
5	306	1	-5	5	1174a8d997bac4ceccf5d646d2baad58b83302a6595b56560bffc548eddf1f39
5	307	1	-5	5	3f23e27b171268bd64090243289a455def01eb8f9f4526a1150ed5d715aeee3b
5	308	1	-5	5	aa88fc00808f715e2ba67e00b42acbf9d45796c808bf195b596957d14a5ea15e
5	309	1	-5	5	26dbbcd11646e005850e41ff997f9fd6b2aa6865b147c433ee089533f28f4854
5	310	1	-5	5	ff90392c642af25b025664e752136412e680ed52d4a5194c4fc6020bf465d3b4
5	311	1	-5	5	01d67eda5675c59c94bcaa491e78955256ea66f333462471f164d63dc9c61ddd
5	312	1	-5	5	e9ae881acbd50e41d1d2875aae853fdca03e8689c4b6103617859b20fd49c595
5	313	1	-5	5	967bdf9b8d339a81d3f70fb9ec35f2e5f4a88c800a318aa2048ea1b305812e2a
5	314	1	-5	5	b7717aab256463a878adeb12d29f024301902048c3a1888417b8c9026d877f44
5	315	1	-5	5	30f2b9454a6071ab4097c941602bc8c4a3d9bda1f73e7bf1e699bcf2fd1b188a
5	316	1	-5	5	c86f250fe12e658eee74ab839f1d258d03b1af912a28ac41d4bc2b06ef59ae41
5	317	1	-5	5	2db31b937807cec36cf66e20028ddea24f42072a15570ff7a1ea47d321dc168b
5	318	1	-5	5	14adf374b3670d5296c0c6d817fa85d28cb36c1f5d0913488bd30bf87a06316d
5	319	1	-5	5	1c28648f4909c2aa0e5c974935cfecefb9928732795122f954671252a3d3b6b3
5	320	1	-5	5	04ba6fa367be80cc92da2033fb18d6cea801fef6b4931df99fa778ca4a2c76c4
5	321	1	-5	5	634490f3882fb7d67aa5a65d857ffd2450103cd180441745b407225b66ccd0b1
5	322	1	-5	5	35a95e9a457801d5a7da4c5ffdb3a987cc0d8ed4f947d303a319cffa7af66ef1
5	323	1	-5	5	7570beb8d07317ce8cab775b275e9e1f868927dca1a5a00a62e25d0a12211c42
5	324	1	-5	5	7ba31f42bdc22a369c82f7923722cd22801a6e27e78b439bd35508a2d20c97a3
5	325	1	-5	5	edacc9f16758af9f7053dc8825cd9325a3045e52299293a21b4c43e305c0c3bc
5	326	1	-5	5	06201fa0b91b3740268b88fd99163d45f3aeac73621c1d910fb873a5a63b8409
5	327	1	-5	5	ebcbaf44008b9d843abe126369ec3307e2f2ea9a6ddaf5cc71e745cc85c3f80f
5	328	1	-5	5	4076b88cf099269d6ed4007c60f51293401cc7f992b702e8638b92c9d3fd0991
5	329	1	-5	5	ddc58ee8637197a7ada63ecba29cacae1919b11f9e4ce86fcddf79264df1d686
5	330	1	-5	5	0ae47b561789b2433a7a03e3e8809e17b68595589877a8495a3efdfa8db08dbd
5	331	1	-5	5	93e9d17a6aac35e24b5e457ddf0cebd5c0db84af24ee81f2c125d839edb84e69
5	332	1	-5	5	b9567d25fb3af800ba660016f70cfbb8f84eff0e3707f7e41cb824620ef69f72
5	333	1	-5	5	496270328cd2c6983851877ee27b2e3421bd3a0f444396b41be9e4b47bce39ac
5	334	1	-5	5	bbe690c3a77b21110a3d20fb3db4ee2c806d3caf4673d49406f7d56ef0dfde98
5	335	1	-5	5	fc28ecc7fc36be3ed373436e543799d1c2dabfa5ddbf2b8660c7a17b1355bd43
5	336	1	-5	5	0bdcf9740bcf256edab7a6fd91624d974b6d1d9dbe8ef0982047501b60b1c454
5	337	1	-5	5	dff6dba8daf4769182d04d45a99c576f7c2be964de50e1bb7ade7ad5c524b610
5	338	1	-5	5	3bbfcf0dd8ca02fd5e0821983e3caee4110cdc9c1e89e39b4cc74233d5c78462
5	339	1	-5	5	39b5ea678357d57a6a1b044acfcf8b28fbaecf6ff7afcc6027553e65abf98c78
5	340	1	-5	5	c8a95cb3df6f23a617a1d1eda0b01ce574c9c4878a59358d03d739e05efe5fba
5	341	1	-5	5	554048b69fb89a4d1ee8838bbc6820841e5b10bfe49e911b6296db8bec7dab89
5	342	1	-5	5	996db2681f393732285a3415cf9d7ddb008a2ea3dacc2209bfc0e37c7b4e9008
5	343	1	-5	5	19ed343ce2fd8166d926b012a428959b113a92be7d30e12e2afd3459d3299b44
5	344	1	-5	5	aece0307fa8d69d3841fe31e741e1a3157a75fb1c32349effa9eb0abc50f4b19
5	345	1	-5	5	380709fb2ce5008d7eb0ed26993fa4afdb6076f234c4a12362bf5ee7eb6a87af
5	346	1	-5	5	332cd5a699173284ee4a99ba91111c1478d30e06407bbada3b2c2635df7174cd
5	347	1	-5	5	12c017c56852a545eb6c2d69cdd31de6c5e5b6e56aa7afffa5367d5938931452
5	348	1	-5	5	081cad5be58b03093da9ac600fc068d111933ad4a2cf11947ac05e0c54a7c3c2
5	349	1	-5	5	86a4a9b751bbef8de6b08ec0bd7d0803c4c780a5fd1da94261a062a324cb1ffe
5	350	1	-5	5	ae655de63f5f916a0ec38c0fdc958b20bf8054499af98cec4b9abe2f8ddb0147
5	351	1	-5	5	0b90a9e5115f49e7b8f0b1a96d9d0523efcfaec13baf712a5432655620672296
5	352	1	-5	5	7a744d643ab703fa86c8eb0698635bbab15daa2498b55adffc5def8d0b84b970
5	353	1	-5	5	54b2e3a8979eb473dbd327ed5e370b9416a4816ebf948df8f9d26d90f1e9d42e
5	354	1	-5	5	1709652a158b9c4a4ade352f4b1204329defec609a41a4bd4997647078838a37
5	355	1	-5	5	22e6aedc5563fe77e7a1a08f1b58f5566f8cdcd7b7f598a8a816dc8ca7f47311
5	356	1	-5	5	dd333c0da1ca921e5e5632208f27c53ffbc7dfc33eb3de418b82bed47b13a7e4
5	357	1	-5	5	c905289dbff0dfe33f60843ca7186db99657d63532417a815f1f30225673c691
5	358	1	-5	5	351e60f4249295af2617d4263226124764d5534e220e8e41f922041aba9ba184
5	359	1	-5	5	1dbe7e5e597ab797c34cf252c618102aff84f1203317611ea842183ca7032b52
5	360	1	-5	5	95c0775ee5ea190d742e3805cfb97d82af2084710076413df1b597471f86a562
5	361	1	-5	5	28bd3f66c9fe6de40d1e33b44bb76540687033a1e8bf0361d4af6ca65998e452
5	362	1	-5	5	e160fcd92e76874abf4ec7c40270b39ab131b2a3d4e3d49ebea8bd4c255bdb45
5	363	1	-5	5	e8fbeb162b0940bf453475bf64d87ca236a51951bc5acde14957ac6e03d26926
5	364	1	-5	5	6788589678bab6b940829a108e045554cbf0a2d34b1ce178197d6c26b5edb377
5	365	1	-5	5	3b9b3651316ebf1377caa9a18fd93f27cfcd497bf6667710acce30066548a5d0
5	366	1	-5	5	fe326467a1f92a46c39237be4b35c1e86796816faa9542b2375fdafc94edcf47
5	367	1	-5	5	c601545b67eae04df3b14e04e3716da3643e0f9e57cbba99057ad3cc5fc19f21
5	368	1	-5	5	0ac130e9d49fb383ef7478eb1a8cb92553e52371ebf3aa2879db843fbd8a344b
5	369	1	-5	5	a8c67bd7d3029abd38fb99331c84747bd91668c4c955f89352d8f9e10a37222f
5	370	1	-5	5	4f40451c0c52dfcc476333d53242936a963e1b6bdd6ce7a5a6e8bc5277c17d6d
5	371	1	-5	5	b57921dee0f9d9febd05be6242282b52765bcf232563fa605b6f5d2c57affb59
5	372	1	-5	5	f2a5c8b48e58f7e4edf74dda7c3b82b0a5b29ca65534e687f21527596eb4a62e
5	373	1	-5	5	b66f26daa31e91692529e206c2e569cbe6052a057c8ea40d96cdd43bfcf74b20
5	374	1	-5	5	b941e893748cc03874b777e7f040793dd7ea822ef07dcc580ef7c3655d112986
5	375	1	-5	5	b1cc15cf781317b9893fcd61bb5bf9be3d1329ee6e005c4f154ca6997771d4f6
5	376	1	-5	5	821a9d689055132228c6b57dd06abab0bd2a82bcf6d7a7ca7e81dcac5e748e08
5	377	1	-5	5	9e1462ddc323b3311b524c7b66197c837d250e102e8a284aa20811689434c549
5	378	1	-5	5	bce061b313a3715249153a9a55d6ca06995fa5bdfa5839c5d25ad646a5c234fb
5	379	1	-5	5	dee6811c9e712e103864767c44643bfd2b49e29af2c0d3cce998d86aad486e30
5	380	1	-5	5	2a9092251dbffab196d0d19f38c76396388a3fe6511530c9bfd1162cef898bc0
5	381	1	-5	5	d09a749b8899195e99ec5959b4b45c4d4f39daaa118b4521ed16495ac92cb8eb
5	382	1	-5	5	b019c0bacfb0d5f97bf388338fc366066100c103d35c6dadc1b2a18e332bd132
5	383	1	-5	5	302f203d7a640f117c9f3bc5702625fdd2efb11c2a431b26b4d7e730ea4fb308
5	384	1	-5	5	3784ce5b507e37f479d4285efa7b318f8a6d4f61042e22f9cd412eebe70c0392
5	385	1	-5	5	3d3ac5ec8dbdc48f4b842764c6b6cbb7b94157c5325760d538c05057d49c516d
5	386	1	-5	5	04413b5dfa820d275fb87704aed8e82ba1279cf8ae483a61f4357850d27dd335
5	387	1	-5	5	6db50727a30e6d1dd7377386ffc8e5969cf1940545209eb49225b70887c762c6
5	388	1	-5	5	f6f9b7244b7af4e155a8d28505979f5cbf5ca5228e50a7f357f22fba9594605c
5	389	1	-5	5	bb8237343b028bebdaa6d182999986c227bc714311e85bb0ff42a36d21b3390e
5	390	1	-5	5	0d14624e88197e22a6c46755dc041838b4f1ebb0dffdf392cf0c07e12fa7ca64
5	391	1	-5	5	1448a36a47ed3a55f0a905de9fc30da4fc5d9b64bc585a64c92526832c3b6cf2
5	392	1	-5	5	e230622c48237b791e6c245d7a16dffc8042c828b7c82814763e2372459eedc3
5	393	1	-5	5	dc9932f1238fc609a4694c1984c2d2ab0660433911ed77b2b03d2ea9ee3d6154
5	394	1	-5	5	35a1a282f2906e913148ef62c812c31e5c01f9c1cbbfefecb92e54fa8392cb32
5	395	1	-5	5	fd4c3f0eb00db58210868411b6f3f25dcbf490913d5bea57c770c5b807807a73
5	396	1	-5	5	793e274f3f8ef601195467e632ff4b611ebea1cc536998ca1fe1cbbe1ef4748b
5	397	1	-5	5	131d972c36db13f1ca6b3225d53fc7f8b8436270564ffb3a2e4eb41b725ea1cf
5	398	1	-5	5	00779c3cfb0c23153e449207cdbb2c88389094606b8208461dada2f0a6d635fe
5	399	1	-5	5	8388e7ad9c60e2eff90b0b237929989963e22f31ed214348b81c20de1241a3b2
5	400	1	-5	5	49c1237688792b65ed04db09cf41f674e7f3b9b58d1448bfb809b592b47c95a5
5	401	1	-5	5	1586c1652ab6ced04c4f70984608f996c8e671a9c377b39f6b9f6bb6a327e48e
5	402	1	-5	5	098acf04751f36daee3c1162d0dd891c9526c2ac65c9113dc2ab5423c7048d49
5	403	1	-5	5	f2d344cfcff5d64671d23656189fc8379c706c086e105a65fc67efaed54c9008
5	404	1	-5	5	4d952f0792f258396e70116d16f06bc592e251339437e492315cbd4a3a85d7a3
5	405	1	-5	5	6572c0ac5b8cdbac8b189769b71f4607da4ad10e8514f663a968b96642631316
5	406	1	-5	5	1f27e17e552b4dc7de4e04a1ad894ff855db44a05c09fbf22f45db285f7502cd
5	407	1	-5	5	4e09c5bf7783c2738b897b33ab3b891f29a7e18e8d97fb3391b63c72d8a5a476
5	408	1	-5	5	fdea6ba920ea13e3c9fade02cdcf671ed79ca500abc604d7e0377c54d1714ae5
5	409	1	-5	5	2556492a456c85096932ec40a45c67981440365f0ddff20330cec12ccf851e30
5	410	1	-5	5	ea3f8d2518d58a1a1d37acaeb327946e2233fd95a1843b95824d71dab0afc74e
5	411	1	-5	5	4561a3ac023ee1720ad780bfc2180ff5f2ce09bd07053fc147d141a163d5cb53
5	412	1	-5	5	6da8fa7885c3a0a2b3812bd737eb1aeef7d11439b02501bc4dd1d52cfbcb2768
5	413	1	-5	5	40fc0f90da82407ad409d18f4a5be50211dec7aeb9dd4885a67e9063f4d62e0c
5	414	1	-5	5	626972e432daeb6554633a16b1d3669553548687b015cf5b28a52b51c5fe9e88
5	415	1	-5	5	725ae6d0c320a3dac991a8ef125cbf8d45ac4be4ca712e1f98f1c7d0ba3c131c
5	416	1	-5	5	c125a397f83593c5210e24979ec412ca422e2da5807f430fbe358bd01920fc7f
5	417	1	-5	5	6d040c60134754670884239a64527392ace9773cfec9de4a973fcf8e69d63f83
5	418	1	-5	5	62605a21f1c9e6db354da945756d5f9665e87cd56112933265c6a9572047b22f
5	419	1	-5	5	828d7d692af18b78a089b3aad02e17b00fdee45cec1d622d7782954779dba28e
5	420	1	-5	5	74a0eb0c503cd605791341c4a014c2fc1f8a2f2f01487fcc85db18900aff240b
5	421	1	-5	5	c03aa2940a418bfa02fc0dd9872647125c4da520fe1f5aed2dcec94ee20afff7
5	422	1	-5	5	d1608ba103655ffefce1c3d022b1e27b7495865f7573714dbcbc0299c7055651
5	423	1	-5	5	df00ba58939841c24a14dff9fe89902734165beff80e372f660f28d37ec7d204
5	424	1	-5	5	574089f7a783febea7361fd7514a91abc2b2e0a20c4dd14b2f9d6bf2544dc69d
5	425	1	-5	5	02107d257007dd920dfccc04c7499d4767bed24007ee75ab0abe6e582b4a3427
5	426	1	-5	5	ff78464c76f721a201883f2b145f7175e4e4e4edbe03433e839e3ba0e0dc82c4
5	427	1	-5	5	c487e337da0d12140d3ce8a4cc6b1ae5b437ac93c3dda12cec71f40923c06407
5	428	1	-5	5	f59882aca658d67630c78843e4c8b1d3b34ff5ba9ffd485839d3a72455558e7b
5	429	1	-5	5	a1bd19aa5660a6aeaa5d940c9e04de0ce8fc11ffd8036597ea43e8d770807c1f
5	430	1	-5	5	0bb22d0d5f96accb662511ad38fd8791b0eb25e393cf41edbe2c28d7da628035
5	431	1	-5	5	be238daa1da839fe3f86feed978c94f7d057e2aa59f6ef27114074115f0addba
5	432	1	-5	5	5ca09f11f2c7367debabd644e8747f5d6d62cdf5b5fa6a3dab6db8c2165b5cb3
5	433	1	-5	5	7616ebed328ae4e6280e1e529eca1f080dea8d20141117d86a3c4ead0c9c6976
5	434	1	-5	5	b9c9ba3ea73362562c3cbe9fd1b35a8598add20d9cc64b1578309b5d7eede415
5	435	1	-5	5	8928e27de8b6ce9f42dcfdc999df93bcc84099f74d1d16922ff82350b3594f00
5	436	1	-5	5	746ec51402e40dc3763bc9f05934d9cb3c3254d5a0363106e7f8c2f2fcb1547e
5	437	1	-5	5	ef339a665d4f1cd7a0c8aa72d57f2c36927fdb8b9f2868dcbf122d9a6df01498
5	438	1	-5	5	53475c9c1048ea3dab397184c73c86cd76d19c4fa9def8f29f1bda60f672f5aa
5	439	1	-5	5	9af7cd112892833dc2165ef53888e666c3eb002105100312cd49241c2d3cf020
5	440	1	-5	5	a002ae14475b2d638b940b658d7b4b5d9e406f3e6f538f52202fa311c2721203
5	441	1	-5	5	5b402435af38d74d7eca1333cae7854abb0204bf34c9a087d2560d0ed4741e80
5	442	1	-5	5	002c6403e5ad0527e544294919f55c8329f3eeacba937e6c6cdb082e58cb5120
5	443	1	-5	5	97d44e8e132f0108fd82c54af6786ef5c6922fe405f9e63ee7c0fcdf724842f7
5	444	1	-5	5	e83514d4693362bb102231b699cfd8e087a4fd63efc8059430aaab7d83ab2947
5	445	1	-5	5	a8470ece921ad721a55a82408a30f44362029890459ea49a5acce494f517c2de
5	446	1	-5	5	46a75c66c5c7128d0feb11e039fe18ffa79c8b5b1ebf784077779cba2df946c8
5	447	1	-5	5	580c8f1fd6195d817b7b9784f06c0222da99a5122f7b3e7928c49340860153da
5	448	1	-5	5	8e6f45a8eab16a1a457aaa52617f8e928ff7d884df0a407495140fef9ce5a612
5	449	1	-5	5	e8d0d9a898506c7180dae2d291f326cfef9ad8e04b6247d0e99f0e2de9a085d4
5	450	1	-5	5	22dc37e3a177face5860c1a7b88dfc0fffc8ccb8c6127defe0f2bc2fe1f015ae
5	451	1	-5	5	13694cfff33874687107e83890059e0fa3c76bb426e0b0d2193f8dafe8c97f9b
5	452	1	-5	5	3a563d10da0d056a4b588380916e240c4cf0fd6b6103732db990a4f020aa6ead
5	453	1	-5	5	7d332f8c28df859436ea868876dd9404bba2751d20254c67d131bc6bbd1322c4
5	454	1	-5	5	a778c716d1e6c301bd0dd6c3ed1a45594ea79e8c350eb24b71ff444009587bb2
5	455	1	-5	5	ffcd03d6cade326ac97b5cf324163c8791b16e752dbc19cee640c8d65322f18b
5	456	1	-5	5	7e28ed42a3662a5e97b26cd2144dbe49de42e48643b3dca4b0667b60cef3cb99
5	457	1	-5	5	6f5001c97da7e15e0382beb226998df1ce37bc0e20200a2ab2d2788c9e140266
5	458	1	-5	5	d5987ee8fbeb7d4deb2601d4ef3a770104beff31dd05922066d215b12d3a5fe2
5	459	1	-5	5	7fae3b03942cc453ddba4985ad911eb35ab41feb3352dd65db5d033408dcfe04
5	460	1	-5	5	4a7969dcb07df855da468d0049b8e0ef343fe45770ea799f58aa78a3255fcd3b
5	461	1	-5	5	29caf4e6466f01590a32ad5f57bfa094450d3caec0d0c6d531e80d9efac8cb55
5	462	1	-5	5	9426933c20f857a05c1fd493b5a26bef57d51c72e7264713caf9acda459351e6
5	463	1	-5	5	683cefc45b1d064f67a21543815a19a75e97f84d6de31d160a0d40e431b11c9a
5	464	1	-5	5	375d2cc9b5028ed182d6382b1dcc4d9ff2b9ff3c4a0e3aad069fe90d344a46a8
5	465	1	-5	5	d6d4f99255809deebef8c95ec69a8c2f421546ae1e7f5e851a042f1b3dd76ef1
5	466	1	-5	5	51bc2a2e2c627b911ae67869893de3c49b3f86bb7cdb0221b28d9d2308b89bcb
5	467	1	-5	5	58407e32482886053d7e17a343e1508b7bfb951eec2af262f654f368139c0816
5	468	1	-5	5	8af3035902a07e6ff08ecc80d31e518fde62de39f00a55713ae9a79ae4c2f3bf
5	469	1	-5	5	2c7604522a3de1f4ead213670d873ecd9ac0a057c44b60c1defa4e9d33fa3f70
5	470	1	-5	5	c12d24d5c7daeb3cc83bda495f1d483c00c711eda4f7029ce8e556bf14f34153
5	471	1	-5	5	c8c715288b0b70d593e88a6e1ad5b3ed87a3df540ce6ab13ae6a666276f43496
5	472	1	-5	5	fb8b00c5cdb868ef4ea2d4dbd88d0c5428c0f67c9e5dda4ab60754df2c0bf81b
5	473	1	-5	5	734d6ccf75facea13e8817832d0f16fa917de0ff1203d267372c53af8694a07e
5	474	1	-5	5	bd0cbfae746ba663951849790487821670be3a365fe7d6a1cf2a0b914d70b5e8
5	475	1	-5	5	0919d1b1ddbb7321304f4fffdfae373df57197c48db572d7366e346fdd474555
5	476	1	-5	5	0a87160b7ede0cf5d537c192a4705da26cac1471f5ade3c053d97a170fe00a57
5	477	1	-5	5	61995f31f95b04f26a9da4ef7f3234b9c6aa17eca235a5434870054baf2e5e7d
5	478	1	-5	5	8cd3bc33d5bd4deda4634963c7ba3029aa59487d3a253e8bdb4d18e6aaa7350e
5	479	1	-5	5	6613857e1b0787ea8d1feafa1f6bf1edfe648fb6c2e03954c68d08b82ac44b45
5	480	1	-5	5	8dc87779ed06e02ac99692aa81e6b30852a2ca9113723121efade9789400a977
5	481	1	-5	5	687d47c4acf166998174d0ce076115a61b4575b0770f6166e4d060c81c57484f
5	482	1	-5	5	3009cfe3580b728c2146a2d5e7288ec4ee7e223fd67a4766f377b2cbd0622f4f
5	483	1	-5	5	8838e09ed68e7381b7d95262de36722a02adf2e2e98f48e0a4d003c4ffd1ed84
5	484	1	-5	5	149fb0b66e3670b8d7658a798135c8d14f1c8510c84b4881a17e7771d5b9211a
5	485	1	-5	5	78bec72367f13624745b3e4e395c2e88e496d18e74d1b0ddcad8f906a696f0ff
5	486	1	-5	5	9aff2fb93946f99fa6ea1355e92b5d234858a00cfe0bd310b6ddba5399248360
5	487	1	-5	5	24008a90d26d1a808342729e6ee6827dee7032c7820a8e1018874675433b7620
5	488	1	-5	5	f4b32481458480000c8342b9099b7e7e4228e527b468808646dbb92f48bf1897
5	489	1	-5	5	339cf51954b0d9907c54e5b9db97ba36a8bb7c7adbbcf50a248de4a985b84658
5	490	1	-5	5	660593b12f38beeb26a339bd53dfee5257a7b975d7e80357b8815a3cd7539694
5	491	1	-5	5	8de9d805bf6b6d6814f5e637d2594579a2ebdec64c3ae12241b65498010522ee
5	492	1	-5	5	91cd52483c762a2b45d6b754349d755e58f2b453cdb4a0db8f086cc662d12d47
5	493	1	-5	5	a4aef5c4ae453621d341be88befaac7e61202de22690cea31a0751c663726969
5	494	1	-5	5	43f78cc9aad2dc7d9ffa6ca7e530f105da2c3fb92f16783214f9f7593a05d7c5
5	495	1	-5	5	6090a6a397286f8cb89239f82af7ebaac607d468b8bad1932701f72cccfd01dd
5	496	1	-5	5	b4167631d893bcc9e19da04f0ec35d13f29cf89cc1cffad0085bb63ae6267c6a
5	497	1	-5	5	dafc6136734786351e0430a1de1472d2b6bfe506f0b6acc6d1a5953786384f79
5	498	1	-5	5	fad856c5620c8b0b2161ba5700a35ed2eabf371120121f80f47e2eb8dc2bb90e
5	499	1	-5	5	28d09cdb215a7165460ba6c92b666ef29cb8f54b5e788eeed83d2d7e44b1d06b
5	500	1	-5	5	f6259b73f19e4582f002d9e8c450204cf32dcdc1b4ed70b1f2a214b7e54cd059
5	501	1	-5	5	e1d25463c7e93438b7693f7bd8d8f695aec7fb4127bd51326c83372bca537b14
5	502	1	-5	5	b31afde5d14a5ae86aad6c359ee66a800bb96309123eb5d051458bdeb04ea0ab
5	503	1	-5	5	d0e701c68effb2909404655e85fbc78f7b22448447dcab7cf8dcc5d23c79196a
5	504	1	-5	5	90666f090c7897e9f7ff17679c10a57cca82f5a913ea69e10fa4ee50acb2b22d
5	505	1	-5	5	94b89676e013a7e66bce637b17bc1c077388bbc4d4fc9d60b1972885ee7f8a7e
5	506	1	-5	5	11555d0245d6fedbd3d698a4b6b91305f088a5358bd6095ac488238cce4731cb
5	507	1	-5	5	b0fa1963879762bdb6c1ad835742824da606f70e2b644b5f929618dd4371855c
5	508	1	-5	5	01f099887de540eb2675d1b0af3c8626dc07bec137595b353d2b1de663209571
5	509	1	-5	5	1a91ad17d04373ec5bbaae47d1163a27c8b1dc5380538d72b2f9e3361ea3db90
5	510	1	-5	5	24a84b3499d90467d59742b673b13844f1ae6a4ab646badebf85ee70d74580f6
5	511	1	-5	5	bd472bc4aa1f48c6f5ae13d474051e34c254ac3a7138435d6f2a8bfaaa9129e8
5	512	1	-5	5	95ea6fa489a6717d9314365abebef4b415a4450a4ee1d93bffb3d7f17f37ee44
5	513	1	-5	5	dac3dfa0fc72eddc7fd94b31890a96a413dee7e595463ca733038430285fd3ee
5	514	1	-5	5	f5d4a517097625e6a021569e920f801e77bc9186b7a56c84d57fc7679dfc5380
5	515	1	-5	5	960f3259dd0c271575bb840d1aa0cbf4961a9c9c0ffbc11fba5c9ef00d8fabe4
5	516	1	-5	5	6cab5665000538ab27456dfab8729fa5677a4e5c036eb73073d5cb8270da2149
5	517	1	-5	5	415bf4b1910a1273123eb306e912a34d6aacd54c1629d6f2f6d9b2549d309192
5	518	1	-5	5	594828afee93ac28bdd79e88d41b6695dc8053e34dcafd40761c694dc6a9eb84
5	519	1	-5	5	55c1a9cdf6eceb810cee2d6b2ef563a803659c4206f6983dec5d5146034a226b
5	520	1	-5	5	d57ea2d8be750590724d3a6e34e17c828dea8f60960d010e4f4d42a7a415c3dd
5	521	1	-5	5	0b2930aef7d69d0beb0f3e68b6dfbb161aab819ce461e0e425240a1e89b5bc50
5	522	1	-5	5	dbf1ff794aa678cbc95510729cd1e84c032e9fb17d7f37cc438826d3091efaa0
5	523	1	-5	5	164720f4840f61a2fa16918f86b22355b973543afb298d42ae18558488cdd5a4
5	524	1	-5	5	d716a2591d831d2a0d2cc7e1bbacd06b15f2032aec9fe93285454788ecab2d0a
5	525	1	-5	5	e0b93d616055ee891de402f784861afd7771baddd33d6c288ebb2fac40a939da
5	526	1	-5	5	650630ddc21f964620e12986c9326ac5f56463f1eed4cf5958dac3433c898c79
5	527	1	-5	5	017273e968ad6736d80a616eacd415cd2c9c60b1de6d67fa71278f061dafc4e4
5	528	1	-5	5	95ee7fe12659df65e93ecb0a47ce49f6dc060f0b8f59f27c19fba0ccb0afd084
5	529	1	-5	5	a066c3a0db824b39b821dfabbce31d8370567fcef2fce11632d8a6330bc9a48a
5	530	1	-5	5	172dc0626d1f2380acd6950efdf0e8202de936e29425ebe533b8eec088418312
5	531	1	-5	5	61c586074f7d9b8c9b52d8c796f80d5555048788d59480c1837ba3b5c2864f32
5	532	1	-5	5	7c3516fef73d38e47ba3190055f7f1a193c99859d5f2bfb6a69861882b06a706
5	533	1	-5	5	0e863558610c23f22aa03c70d9c2c552360e0eaf2503b6dc313770d04effce16
5	534	1	-5	5	e075c5f64ca36c4a48d78368a8553181acc08dd0fdab24822d94471f0595075a
5	535	1	-5	5	2c0ac5b817985a5dab41d93c662c74d62fa8a302b6b267cf22aaba77586b2ee7
5	536	1	-5	5	e8646717f3122db08fd0e7fae3b68d047d1ebd8ab19481eae14d38979ef8800c
5	537	1	-5	5	7d56354ac320bae5176f5ff116050b3a171777161514563f450ed7e7ca507afa
5	538	1	-5	5	0a0544d4d3bb9f6b16510508b9fd09c20f91846a290bd99a506d4b376b45b6b5
5	539	1	-5	5	e5ff8fb5158c370772b170675b0d3c077c1e577aa96c244a37bb9d20495072df
5	540	1	-5	5	42c1fba1f6131f29b31dbfedd31a2f4c7e12adcd4fb195b82a3870367cf81a76
5	541	1	-5	5	e8f8de59f9e30b7ea33114b6456da9979faca8d6532305e419f4abdfef35f249
5	542	1	-5	5	c8e691c6467b3bb6d18d3ea9cb7cb1862aa14fa2f0cf68044d58485c40a6b972
5	543	1	-5	5	6bb1bdb870df6b197738f95c5c25ff94630e9e89448743ec19af70291e1bbfab
5	544	1	-5	5	6c163ac7d4f053f34495c2187b7191f963db31908677a3ffc51b0eaf94a16814
5	545	1	-5	5	df3978a3bd88b99db4986e79130dd1578a1098c34ad572e4125033019f3e4da9
5	546	1	-5	5	98fe121d7ca4af81c41c67faba3432abea10e88d793f9c3e02a50e9320902940
5	547	1	-5	5	800271084cfbd429b86b9ab91db72240de2e1a090a6afb9146b219b2db2bc675
5	548	1	-5	5	056d1461dd6151109a02c6d14c04f9f945968f1e10013ac551b603e0b2f70fa0
5	549	1	-5	5	4949f4409be7dc8074f816b2e8970e398014d48a48d58957d98a8af84c0416ea
5	550	1	-5	5	08c07a3388bdbc76823d4a0d8c6df95e3e39ab40010b9f5d7ce8a25ade377bcb
5	551	1	-5	5	908bc87c23764338881f6baf772ed31b9ee6812c7c2eea4a2bd997f4a1f350b2
5	552	1	-5	5	a34b01234a2054d0155b8be2643be24ac545b6d553415fe457ad6075aee106ae
5	553	1	-5	5	fc84b8d1154a10344029baa19e6ef111a4df001ebfc47b6c30bd1b30633b7020
5	554	1	-5	5	e4017952a27a620dc3a3462344b4c45815c2802250e8c4ab56a840df1ee83ba8
5	555	1	-5	5	e62cae6bc35ab6f865010b8db909d2763c0faee16512ae292b17396f0988987b
5	556	1	-5	5	5a3aad8a376a7524d0cd9165b78a0d189a6843a674a4aa4593467114fa25cfdd
5	557	1	-5	5	cbd44a84b23080e290108e0ba189be2ab0bc40847f44873e1aa8333b5da97047
5	558	1	-5	5	f398d019cb538f68a8a4fa3b4b4e92c098b0c9a366748e6e9a2b898322baa43a
5	559	1	-5	5	8eb68f03e8189d33035ca04352cd24042da79de6b36e53f5b51ce306cd5a79c8
5	560	1	-5	5	59a52c21ed94b2c746320caa4c40c3a0853490f019eabd54b831c9fa372ddf0b
5	561	1	-5	5	c0af1286f97b2c2f161f55049b8c70b9751a280d76f139e6bbceaf69dc63815c
5	562	1	-5	5	817c039dc54cc881feaf66de5b80f6a3eb9573a89f78da5f57566a51939db889
5	563	1	-5	5	10b0a66de52e0dbda37bd4353e081592bb216ec0ab599d7cfe5bcdc0129c3769
5	564	1	-5	5	ebcaa75d80d903492ddaa43665ce78ed8ad61e07085c31d77234ec3e6d09c9c4
5	565	1	-5	5	a1bfb4eb0a2098d27b2fda6a62cbfa6f2057b5921e02201d4766a309982ed66e
5	566	1	-5	5	268e72df43a7d28d6a235ef0c4262b874e921c49838d1102715d525cfa7a2c78
5	567	1	-5	5	8253978e27a6335687a2920f48150a1a2fdd518181cb8fbcf4481396024c5df3
5	568	1	-5	5	4fd7b87a9fd436b4e14c8ad2a6c929413191c8138cc810badaccc0d492a9d3fc
5	569	1	-5	5	94fdeedaed4c6ffe067870825fbbadb106d57adfeaf85bab3b8293b88afbf134
5	570	1	-5	5	bd5880b8b707bde99406001a606c516e0855295be5e2d461546b27961af5fab3
5	571	1	-5	5	409c1942c443e798391ac8fda4ea3e3712adfa951d01d29d1b0aef32d91403a2
5	572	1	-5	5	827e641ac14ef645b9c75fb71f118865fdf968865d45bc190df36f9ded0ac130
5	573	1	-5	5	f7665356f0cf9759bf03fbbcc7caf8180d1d47193890af2b16d42e1f9bca3cab
5	574	1	-5	5	dbf3b61f67fa2ac770f512d7de0ab84b1af2866b28ae1f9d47908e1e1bbf245f
5	575	1	-5	5	7d6a349ff6b6a9729db2d7e277bcad4ffc65946a93ed2c6ad61a5c4803bb1a08
5	576	1	-5	5	e2f8bd9feb7a85b7bd0e4317ffb78a3f62da19a809e1844b76254c3ed62e480f
5	577	1	-5	5	be907a76e0c1321828d7873ba056ed092d82598d2fe8d65e431029ed9284c4a4
5	578	1	-5	5	536423fe798d91f2e4850d74fc9b439b7fafe24a45260915b72f56ea1475a702
5	579	1	-5	5	59de055add721ca0e5f465ce1a4e44dc10ab08883db6715713c46388cf982319
5	580	1	-5	5	4fb7a012005acd67f6b0c6c74dbede8305c9d3538e0db09b9683fd29097ad88e
5	581	1	-5	5	8fb9b86c0fa792f0cb01aff4d0a047a2c4729ff5eab35bc9b78ea2dc8fa0f1d5
5	582	1	-5	5	1a56f8f046672be78e65119613caa776aed855395d67968c19da1aa8190b2d0d
5	583	1	-5	5	d7a433084d79828a9129538c95e845a5a5722c28875d2c7295f389aa3b2ad054
5	584	1	-5	5	87a82b1d508b37374d2fa707392a5c51a6d2464859d022a2944f24bb57ab5827
5	585	1	-5	5	f4fe9b4d0c22f08763e4c7ec2832e67f1c8b11de8219243b2eae6c901ffa62cd
5	586	1	-5	5	53cf8e3dd36b5a6cf1454dcf0efb63abfff3a85365b86b18b0b3af66e57e3e0d
5	587	1	-5	5	02295d63d09991d2db12dc67ef03dd6df2ec7b8db628139aa56b7617d72bc7a1
5	588	1	-5	5	e55174156dd28f6445d8af2cb33324abf875059ba3ea6a890467ded61a50c895
5	589	1	-5	5	cc5952c9ca073c4529b1ff28841b81e09456605b331c125842bb2ab82fd24371
5	590	1	-5	5	3ede362b38597eceb926300550e421a3086de63de4dc3a5575fe46ec6b4f5278
5	591	1	-5	5	30bb41c2c2c50b88ca65d6c8d1f879ed901dd9f416c35ca4da2176c67730b76d
5	592	1	-5	5	c60e66ce31c7413974ae62da0f4214b93f7b5c850a4ca0524171889c2d692b1a
5	593	1	-5	5	e153713c72bccc2ef8554dc58bd7a006f81bdd4d22d39a522c39358e59b55ed6
5	594	1	-5	5	515668284c726edfb3d96b6ea302a2ac7833aaa15e0a15e8d62ab3cd0e90e6f3
5	595	1	-5	5	69aa0f88218e8e139bd5819d39ead40a3494ce306ef03282ea2f74c3993a7636
5	596	1	-5	5	bbe879656d5997d2ff9bc8e7813ea1eea59937b06b108605090fbe8138af32a0
5	597	1	-5	5	b341a1d5a71af70473d65a647a9fe0469d6f1095859280d615d3ad279fefbfcd
5	598	1	-5	5	db27fc36e50c6c4c5246592603e6de56a6acffeed3d38b15a9abd7c52109f2fe
5	599	1	-5	5	a772375a60f91709f6dbda8387803e123f966214ec00ef65e272f51bb582169f
5	600	1	-5	5	e00a57d947c52f78eb98b4e6ae246a941e1e64730b24fd49376530470cfe0c37


==> anc/finite_prefixes_p6.tsv <==
power	n	min_r0	max_r1	min_r2	sha256
6	301	1	-6	9	196a2449bc543989d87cf241bb466eee732bf763f305caf5d2721811691f6c04
6	302	1	-6	9	e6a439b813aa5403021d5c9f3382e3a3ac75c201fd07979042a181630ee04b5b
6	303	1	-6	9	91861008e8e3e20e779f5885ff5906f31aba2015bff981309fccea4f4ea69970
6	304	1	-6	9	d52e7380d97e40b32cfe4552a853a59161c837445af99c4f3397845f48f3e1d9
6	305	1	-6	9	8f42b6c52835436f5a4905eeaafb2666929ee5e2d2fd574339dbff039c58aa77
6	306	1	-6	9	baaaff511f9648dd640db7ea74092f0b2baa2a170e32a6b20d90fbd84479e2bb
6	307	1	-6	9	9c78c0029424cd1e52b5db8fbb1c0930195445259ecff30f93ec2b378e620c7b
6	308	1	-6	9	12b78aab3aea54aa025ee373cc06972fc35ce0ddc948213463b3227303f8545f
6	309	1	-6	9	89101b96a5799434ab37332d98ed42e784545c2bb40d3f756c6f2adff8e1c118
6	310	1	-6	9	63f4462cf3e26e0b20cc74668608af89f54d1f514dccc7b75e0e1307a8d8249a
6	311	1	-6	9	e573bf466a85537985fef05c3bbf0582e4cde6bf49226a4e00b46d06f894e337
6	312	1	-6	9	69cd7d037041debe1eff630b22e4bc075ee1af1abc6bd07fa163a0419723b2dd
6	313	1	-6	9	1c2c76bc1dea38f0dde9e2ce1905ff267c5c1e789af85f9c05d38022b441060d
6	314	1	-6	9	f356ee90a3f1bcf8a164f37c30ffa292f2f6840cf1eff96381c9ba318484ccc7
6	315	1	-6	9	3ca1b002c335828e330a65655ef48bf2cf4375cd2822a0f3e399092988bb6167
6	316	1	-6	9	e0391420e26645f574a0118093efb8382e7d4b1789ba4a05e5881532be63a5e0
6	317	1	-6	9	82ac98e20381eb81b534997a3c0dea4238a84ddfbe1162ffe8283077d30ba6da
6	318	1	-6	9	966337f3aabfaa6d4b5a45b8ca3713dcec79cf8ac9b9b721da59d1c7882f3ec5
6	319	1	-6	9	9b4c93b3a3960bb8c89a7f8a197a46861cdb41126f9a7d103a605e462bf9b8de
6	320	1	-6	9	a5d35db4cdc0b20f3621d390be12d742ef9c20d332b4031bee4264bcad2a3833
6	321	1	-6	9	719df7f4a49ab10a76503496d6355af0a3f30c981ecf11e3730264241966ba59
6	322	1	-6	9	c11e8a51507343f2911fb6ea0907ab030706d7fe80d095accc450674bd7abe8e
6	323	1	-6	9	dfecbb48de0074d6fb65da9df8e60859b699d90edc7869753b28e41b708ffa1f
6	324	1	-6	9	6b1467c7d611ff30ec548ed1970fed8f635f81cdec0204155af9c1b547b2b065
6	325	1	-6	9	f1213fad804e317bacfa25c591acbe3719639cfbfc5b43ed5a05dc0b8035ea68
6	326	1	-6	9	bd2723fea384692de6c8c4493984ec21bd8c6db7e4f3b957a38d5a202fafd45f
6	327	1	-6	9	26c4c3c923c04ba4700d3a87bf5e62e4f859a6afdcc2925fbf0328db82e669d6
6	328	1	-6	9	67dac4a3f01006496ac75260d4ce2e90d8d7effdd0de85aa100eba75f3c7f1b6
6	329	1	-6	9	6d0ecc02abed5d1eb7e950f7906807dfb270252a69a9501c04539609d258f929
6	330	1	-6	9	13612df145ee36ab1525e7c4f88eae15d15e2fb1c0f62c7ced00baa4c41ff0aa
6	331	1	-6	9	3ec5cc07e2864d1e3775a214229c46a8fc34cf97788c3283f48eb64533e9a11e
6	332	1	-6	9	7b45aaf4ceb206186a9fc816d14b37091d95ff1c103ae9c7d0c9b4feb6b7a18b
6	333	1	-6	9	5d69bc8a426dd5d6a43c3105fd2ddfbd533c103c8acddd3d91411bcb434766f2
6	334	1	-6	9	d9d84edc580b70a504dc1d6123f0122ddacc86f7e14c87d2bdc95c54997120b4
6	335	1	-6	9	7c73767609e6171ce1c201f7e0f9e169e6ac7ba522e7773aea144ba5208cf9f9
6	336	1	-6	9	275927607c17a285d16763a79fea284992f252bde3a8ff7ce1aae115fb616922
6	337	1	-6	9	9923438fce338a8f7de45bee790d250647811a600e6f92f038648f065a6e015c
6	338	1	-6	9	f631cd7933232badb8925f466e7d835cd00e4bde8a3e1fe9715f2399bc28a5a9
6	339	1	-6	9	efe9842e5c65265921b98ec7682d53810ba139fd615de850ec7e55c76e0380a1
6	340	1	-6	9	929392c446f5544f07929191f344e0592f3e1c1ab73ba754d1db4654bef8e739
6	341	1	-6	9	71178930b01cd5ce5f0c86b5014ac7f0d97684f279785776bb652828ba2124c4
6	342	1	-6	9	4046c4bfa083e77f07dab67fc3065f37009e07bf32100788f58d726f1c2c3e82
6	343	1	-6	9	28053d49ba065b131111dcd4c5eb1c65309a70d739198499d05772858c34b14a
6	344	1	-6	9	43bb4355f84a1b2ba3b47c5b2f1dc30b3b49ab7ff9d75cf934d1e3257a769f6e
6	345	1	-6	9	66e596115a410b0211cd10a131a50e5b97206d93b4c40e0b5c86c06ddfdabece
6	346	1	-6	9	a37bbb19b730d8371ba7042f965fb0a5ca43d32d479744a03e8740ebae4ce69a
6	347	1	-6	9	072c4eeb81fc2adff4a338957204d0098057fa7234b14553da8ff92dc8bbaf99
6	348	1	-6	9	c09a5f80b773f7da0f2b2596457b38742511659d4bcb13ad174d36b517fe9875
6	349	1	-6	9	00f9af433c5fa0e78cbaa0387fdd025b82cadd28ca90947815ccc24282ffffd7
6	350	1	-6	9	8b7a5e0043e601d3f834b896c9363ee7c01cd544dd2c5e53b3f975644e69b183
6	351	1	-6	9	8a50b40263782af20590c518cc50c3ccbf750aa5e6f1e045ace9d55a250b5fae
6	352	1	-6	9	5326c60ccbc601c3b036ce8b69bc60832267cd7fa5ead478c5e3832febe548c9
6	353	1	-6	9	420b79b03f008fc783f09d668b864084bb0a1894b49a3d3808fd3832ae567485
6	354	1	-6	9	65a88c30b2100369576c3b319c40b537294256cfcd0529fbbb7bf7fcd72252e4
6	355	1	-6	9	ba65be4602aa67cc80894a7ab59589fcbec14ae3d86295928a4f3f8461c9da59
6	356	1	-6	9	cb445b01f773dcab2039588564af49fad24e9e56e346ed7e269f1089f700571a
6	357	1	-6	9	2fd91cdaa285b3457564911f24544908e3b85758d7a4d5a6d46da32d944caf10
6	358	1	-6	9	393fbc6122a7878d9f5cdfc92ef047c0d63b9a21a7fd124e963bcbd2cfc3d076
6	359	1	-6	9	cf6aec8ce31a9bf5ff4300e19edcdfa9d952a566f962673c3b1c63d2179d03cf
6	360	1	-6	9	f341110bb82bd5124264c100d4b28da13f568017ecfa493d2b5ce7d1c07d92e3
6	361	1	-6	9	4830456dcde7647b0e8b85abfe802f0b21ab79e8adefd44885d73c9618df780f
6	362	1	-6	9	7c9896be2e98944843149cd1d4cf13b681f15ce597dcd05bc72793303a187a90
6	363	1	-6	9	33fc023d499eae1b24911b62b11bf4f5428fb2079be8bf926d47817295287b21
6	364	1	-6	9	5b9c186bda6b7b8ca61f3d91f6fbe247c80f21b28fecd8394319cfc366c81a12
6	365	1	-6	9	10f2d861e301d52954ac1f80b24dbaaca26f251af142af97d96eb30fdc3091e5
6	366	1	-6	9	3c0af5ed7d1f904148f77f8f185012c4aee0ec29f768d7c92dc494c5ec72e227
6	367	1	-6	9	93a2c73c3760a50632755e100c54097df22ff6f52efb89d8ab3ab71f105c7fb9
6	368	1	-6	9	46b8cccf0f2740dd9882b83ccbd02d45148f3ecfef3321d843e92c431e855ce1
6	369	1	-6	9	8712ed6b583f5dcffc47b8033530ba0ee8e804cfa23e87591d12a28597c8672e
6	370	1	-6	9	a4bd234cc5576501605d61bf5e8fd212e52d328901c46ad9e679225b6056e963
6	371	1	-6	9	5fa0768a68b3cf3b1993b3281e93e88599195d7de60143539efb19c48c00d2eb
6	372	1	-6	9	276184c69c334affcb2a547082e546e152c5576218e0e96c1162ad3767b1df35
6	373	1	-6	9	48fcabe30b3988892a70abc9ac313b93ae6358b7bd90be513579050973e8ac68
6	374	1	-6	9	bf91b3bc4965ee9306fdb4625009a280fd9d0603fc6715ecc5806c827815fbc5
6	375	1	-6	9	371878774ffa68cc7ab43b68940106691fd5a646858afce2425c155b090f5e21
6	376	1	-6	9	c31f0313549673ef07e52146010f44b45208ba76cd3ac409b1f667426df1cddd
6	377	1	-6	9	1d20b12de548acf61608a714615b574099f0385396ceadfa9294ed67d702eda4
6	378	1	-6	9	ae3437b99f5628554e405c50e87fd4fd5d568e1f70110dcdf206104ab475ecc3
6	379	1	-6	9	b1036f4fc624899ccc9ade205e56f0173cc8ddca328edeeb53b8b0c368b1aa1c
6	380	1	-6	9	f1fb1683e3de8affa5c1d3cab54a14931b73da3c391465a9f849dbfcc7d0cc4f
6	381	1	-6	9	949d2e2128e7d3b3d534143fc6d3b3814b05fad1d99850f0fa370d64b455d1d6
6	382	1	-6	9	279d272388a3793bde52bb2917103049e326f63d5c1c68012e3afa1bb6431ecd
6	383	1	-6	9	600192f8f2fa695add946dd24b36941a7c32a04ca9c94a494d1db05ffb3c6c27
6	384	1	-6	9	eebd643e6e7d572e5a1abac3656d9d6dd2833b6dc325072311a20e6b148a834f
6	385	1	-6	9	5d829946a5876ae023bb4bedc781b33462d323102f3934a441de82f198530759
6	386	1	-6	9	ae806679bee88e18387cd040276a21ce58763c0b2b530f00654627486900ab50
6	387	1	-6	9	b7ccb9c1559a70bab2631ad755205ba3cc5cfca5df7a8f9a183b77c2dbe1fce8
6	388	1	-6	9	176422efba6e03e3d30f0c18cd96d1ee71f725d2636a624f0ffb04efb3066005
6	389	1	-6	9	0878fb718b955e20ed0831444cd861488a6d8aeb7efe9ebf7304e02645fd2cc5
6	390	1	-6	9	c78b67c08757d0c8740e78c0ed2f20ccd429f71fc8d2be57558a7572e4f3534f
6	391	1	-6	9	74ef421de5ebb2cff333e53bb90dd2c61b34977c3cd88b8ae5f537aa647692b6
6	392	1	-6	9	7ed371972296d677924d7235cce33c60843be98eda9364f2c287ad0e6baab8b6
6	393	1	-6	9	5391950556e4a0a79af0d8ba59d55a944b2e0affff71eba2643fa600d46679ce
6	394	1	-6	9	2135eded36906a32ffabf7afc3e76f6f32ca53a4a2b4b900784a8cd5fce62b55
6	395	1	-6	9	26f88e339f65b5da4d1df6d132f1fffbcdde72aa5108144eae65cf189d596602
6	396	1	-6	9	3e44111eea2793bbe97a49700bad08d2cfbfb181dc11e00e46ed3c03a321e420
6	397	1	-6	9	ebaab23aee431449dbdc9b51118a2099810f17b5d10330322607639dadc291c1
6	398	1	-6	9	47ac892f0d1ed8489c78071263b4590fa78ce45f8221c1cab40881915dd8785f
6	399	1	-6	9	08f6b3ffc16dbd0c83c0181ab2ed672585a079ffb31271d7268f79aae32f44b2
6	400	1	-6	9	8a09304f795e8f9f350a413c306cbd57451414cda177383e01f85803dfd1d069
6	401	1	-6	9	8116822933b704d955b2fde7d1d878b47f814122c77addaddc9532f31360ed7a
6	402	1	-6	9	71be8f4bec856ed294bf5d788a42e7d3cf31f91438509f2db84aee10de9e10df
6	403	1	-6	9	97eac969e700e689a2f563d40069724c493d880012a4713c5115b5d02dfc9c79
6	404	1	-6	9	a54b77cff29ac7a794a8576409da43387ff848e5a8435dbc765edee006199fb4
6	405	1	-6	9	0dcf2f5291b4be0d1c28c9d93c115f30641cbb4faff44a4234f41f732c5efa27
6	406	1	-6	9	f05ef1116385b1a87d07e707e95e8d0d1b430695f9b8c995f08da2f34ec135f9
6	407	1	-6	9	754527285bc0307e5d883e44544c989f700a130d6f440a07071b9819f57b43d0
6	408	1	-6	9	8ad30d24802976e2100e883c8bf2eb9a128845be6f4b6429ce4e316afe20af90
6	409	1	-6	9	2a9bcf514c9d05c6f891812edc10a8b7826638ee5b49253ceb079bd71e8ee09d
6	410	1	-6	9	15cfb8250a46a2f1039779ff70e55378337acff95621e9413b0d8da395e5fc2f
6	411	1	-6	9	ab63fb69264c32692bf46d1f8a894c1dfa4343c3bb3655347a7aafb877ac1456
6	412	1	-6	9	4d67d0989ca1b97688535f9069f0598d7b0cf980410bd98912daf8984c81282a
6	413	1	-6	9	b82366ed73b54afe3c45c53447b4cea001a664c9632b5c3c9c8b30987c507324
6	414	1	-6	9	a588c68e39cc37c6ff612145146f81580666b88fe20708c80dab0aef387a482d
6	415	1	-6	9	172be0f0bd0fb7fbe7e83eb89897eb4fb10a67c3d3c4006e29b5ccb19133516a
6	416	1	-6	9	8b8a02e94a2cbd8e46c70016b07d415a7f36ccfc22b662070a365aeeb43f3e96
6	417	1	-6	9	3337c52c51d65057fffeeadf04b5b71d16c11a2a87d9957a1949ab8a05d4c2a1
6	418	1	-6	9	9194392abdc38ac54b8675cd32dcfb89b8a58bf2c6a450c4947daeb746980439
6	419	1	-6	9	ed53de61fc45e4bd513d247c61fab2fa0c915fd24ea791d5a2feaa2be027c54b
6	420	1	-6	9	2af3903f3f6f819fd238782410cd2d8822c5666bb5e344517714e3b145acfd0f
6	421	1	-6	9	114deb3c0a193a14bb2733c18a08199707f6253d43f521161c9357171920c18e
6	422	1	-6	9	ac2fa8a30ea910c17efabac705595121b9c1daecedf1c7a2d3b131e7f2fc6dd6
6	423	1	-6	9	6ed35614721ae0c55e5cdee2a31eded0682164e05831c7646bab7862a0cf211e
6	424	1	-6	9	d26b1e3e1bc12b9eac2ada9d8ca8c34178ff8515f2b43b7f3abe55ad5aa97267
6	425	1	-6	9	2878770f73039e6c4d50c39ea70b075dc7375d3cd75e5e266a1ac2fba98d1264
6	426	1	-6	9	23d4b213764ad086869025952c711a8f8d6ecafcc7e53a12f417f1a864ec76cd
6	427	1	-6	9	010a47f84768787e7c5de417c61e03c576ce940c50158eb424406b5d4136eb93
6	428	1	-6	9	dc38443755582679282cbc9840ba35c46cbd35d6e71566670056752e8e1259f7
6	429	1	-6	9	977786225a1ed9b386403bfe75fef6fe2664225f9676b64430d59aa36e7c10dc
6	430	1	-6	9	51abdac316a948b74d78d7d30aa275d428edb3375d9efb411bd5d3a76c0123cf
6	431	1	-6	9	d9650fc46f8e51f01a70cecc915746e84e5dac610ff377bfe6b637e3aa7aaf4c
6	432	1	-6	9	941852b55e5da3d864d77607e6fa3ca3a41905148c68a5b8014c3817626c5675
6	433	1	-6	9	0381d2d97f34ae389adcc1eedcd7391077d23e6520309fce6ea6cdfd9a67280d
6	434	1	-6	9	489ca20945ba02aa431c7d847ed5e426fcdc5236210258cbf6d45691b889a567
6	435	1	-6	9	1828010ac9530de627c83fc6fd6663f7b6b5d7f1f189a92924807ac753ac29e2
6	436	1	-6	9	12ba7900ba171c54073ba9c300d9fea470b523754ca0af0a673b909b7676111d
6	437	1	-6	9	af826181b589a04ad1cf07a96858a1caf2b668224b58b5546869e196db5dc322
6	438	1	-6	9	9179869650089a7cd10d027c7d2b4e5731958d3d7e17b502c6ddeb49d07e6b50
6	439	1	-6	9	c23b9ec64ca890046650779946542a3099d2747a7cbfff55c962cc988b3a2b61
6	440	1	-6	9	21da88cb9d5fbf87d72efcc7936e8a99bce81ab596bbae3ec779843d503eb0ab
6	441	1	-6	9	64c1554ca1236de2a40f509767327a711b9a3609fc7d71b6872a95c6c9c8e73b
6	442	1	-6	9	56acebd732a708f7647c4c5e4d00e9bfa6a8e890e5c3b284511a6e9b7051ab4c
6	443	1	-6	9	b4ff3329a7ecc4b109e8a936ed1dbce8af762dd4e55dbf3755eee3157b92bdd7
6	444	1	-6	9	149e6cbb3f6ffe981bed11675aeaf1705157e8484e32c51f5fa252503a4a571b
6	445	1	-6	9	9b5114557f374f90f87ae12747cb9a4ef3217e9db33130b781dc6bf78b8cbd37
6	446	1	-6	9	7f1ccaaab131d5b00ede2f69fb5e298ee0f8d02d62fe849f8c04f80c3ccdc41d
6	447	1	-6	9	07d77b84db541cabe69bf914055fe81456cd4575981f05fe5cd8460cd68723c2
6	448	1	-6	9	48aa1458cc4c827e4104ebf54e37ef515fbf49a962c895cfca763604f51073f3
6	449	1	-6	9	29cbdd1868faa91428b66ce8e12a8f524798de943414cc06863ff22c2682722e
6	450	1	-6	9	0f9bc4a8b903815305ee1894148071df90e68487866e6bc0b5fe976feb382d68
6	451	1	-6	9	2db117f1685741f0305c33e310a6a2291a0e44bf524a8660c5e545fecfb29c5d
6	452	1	-6	9	1d25ba0b785518cf3d3852096beef89033ef3f09c8e1dbc7b6ee3c74383ca072
6	453	1	-6	9	878ac14ca0da5afc920f6abd16f2857030880ae4c5ed780ca3754df126627db9
6	454	1	-6	9	e0eef157017c02150dcd1e4186458376d55878928136f0f5f262db1a6b5a80a6
6	455	1	-6	9	34d3c37f6a9a6c6f879c7d30f31ae048b506176cb974d247304d2721dcd91265
6	456	1	-6	9	5f43abc0dfe848e8c7eec8a40a837c2bcebafa043a49931e17a3db155f2bce6e
6	457	1	-6	9	d3b9462777cba3852c584af37a440e96c8a608c50c4f3747251831e7c8feac5e
6	458	1	-6	9	674297f691fafdccab69a52cfc700357412cf94515e9cf0ff08db03eede780c2
6	459	1	-6	9	d3fe494d13e455a7524693ae1be6fc809d8785be99e1ee653c89ee4351fe5b1f
6	460	1	-6	9	d1c3e13811b7fe1133ceb421285d32eb157353f7f175a73098d43a9dec08c91a
6	461	1	-6	9	93bc19cdaaa60fb943d5023801d1e878b59764bac4b42d66ff4f5ce8b2ed760c
6	462	1	-6	9	ed4aa66d39aab09507358eec29678bcf4c755474c85bfcf196183374135750e8
6	463	1	-6	9	76c65194821acae612b8ef6245b3e57164db00476d8e8ac5aa093ac7afcc55df
6	464	1	-6	9	32669e4c797d67b80d71ff8500f8aed2050798e2b7a691c3d2f9d2ea69fc2089
6	465	1	-6	9	57a5727c2bed3aada5e492d92860435e33a2f0752ca59e6518e9557d183ea359
6	466	1	-6	9	234a85d0ac951a635a1995f4b3c68a823dfd4f4aa10ae091dcca3cde81b035bd
6	467	1	-6	9	a4ddaddce50fcbd7d7b64f4d2b012a446d646fc690bae92e687137478a029a0d
6	468	1	-6	9	fed091f7c3888c6265dc3dd6cd02d5eec14e10fde6771dcfef4b16ad8e72ba3c
6	469	1	-6	9	29a4e08b4ca9cc212c4ddeb00ada5ba241762edeedaeb92186b76ab30312bd23
6	470	1	-6	9	47a813d188d0d9457d18d49f805d09090b9e3a85f9d067133cbc2ebea9bf8fe6
6	471	1	-6	9	226ae8863ee5d8572f26cd0cde56e17141d7914f6081887e9fff00b95abb6bc2
6	472	1	-6	9	c8122506c7e9da4ecb5924cd21854acc74ae73ff42e8c6525727356e326b24bd
6	473	1	-6	9	ef82e04c0cac243d3547c3480a22970cc6a11c923b373612142bfeb223a31f0c
6	474	1	-6	9	91d0e07e0ff55d69569729e1247cfb8f27059fe38b55568c6cb796027624987e
6	475	1	-6	9	9ffcff4e4fda6c53186be60a241043d6f82e3a31820d548e61836c340752b79e
6	476	1	-6	9	d9e30b6e321d075c202932f86b832145dfb11a10b2126d9a3bed03444e8b79fc
6	477	1	-6	9	b987bb2182feee4548b4d29d0e522f22dac79e662130635795994df7a12f873f
6	478	1	-6	9	9ad685611da2209ead22b5a1af1ada5e4f82c111c20d62b9c305d1a58b67930c
6	479	1	-6	9	9f4c5150d1d505267a79b8237abeee8520436b85460c5d14be1f0f7a40751210
6	480	1	-6	9	e8dedf7207a70f77de95ef4b73bd6ee6148cd3daf6b1cdced40ada8cbe9f6639
6	481	1	-6	9	cf07b09518382c73758651520d3172097b6b3c97de9d61c1988619651a704f01
6	482	1	-6	9	e4d33147d69d3939fdd73a092f2d0f8fb0e393ff05a197ee3a0d07d1c26a0f03
6	483	1	-6	9	f0003f1189aa4ba94ae1fe7b090151586693f554817ab5275112293aafd2f79c
6	484	1	-6	9	9318a62accb61e52620edf3b5be0ce22103431f33ff3f713db9e2733f8ca86cd
6	485	1	-6	9	0b38de18b353d77200419e5a93a43ecbe5cec198f8b572a40e2db1a72ba87c18
6	486	1	-6	9	0c2255f2e495e1c7ca86ce89627aa877d424e3486708bddc51f1605a989001da
6	487	1	-6	9	8b83f37971f5476cf9c0f6aaff9377a5b248d1cc4335c09edbc0cc81e3782644
6	488	1	-6	9	08ad1019ad59f31dbc0f85877deee44200041abe7ecfe69e1b7b4a6b04220c9d
6	489	1	-6	9	f0740baaddd51af78a513cb8319d6b853ff88d1fcb584f2267864d86e65a0da9
6	490	1	-6	9	64fb9bb3874821c58ae07564e29a0ba85286a4f98120e4179fed13bc93e05582
6	491	1	-6	9	9639df7232a7831689ea93ee7ec95c22e025d332eaa473b07f69e10c59bd66a4
6	492	1	-6	9	c44c542e662be5a9c91c6fa0c7e07095093b6aacdf854e5533cc172136eb85d8
6	493	1	-6	9	893d6e18a762d92516b6125f893b55b62baf474c68abfa42f568a16bb3c2b452
6	494	1	-6	9	98eca3e467672b100129e676c2fc87108932b4fff39f8518f94027409d15e49f
6	495	1	-6	9	100180f514423bb16d2a5ff0dfd2e002862eff035af4c1dbed96bc74d1b883a1
6	496	1	-6	9	ab4bf15991a0b66e73127e66b77d539d5514d8925328ecc65e3065dfce587896
6	497	1	-6	9	0f51979725a150b00dc7e544ed6bbecabeed5bedee8ef0f31a6c6edf52fe3e34
6	498	1	-6	9	5b707950380ff3e2196bd7438a4cc3d2459a70946b317dab816687291b96594c
6	499	1	-6	9	527b7260307e034baf85bfb8982fa3406b69d8a8108083834b9546afbacab291
6	500	1	-6	9	7da9e4f8dc4d2a6d8f39ed8cadc52edb680ddb05910f2e3d76820c1798275d60
6	501	1	-6	9	90dbb697ebb96bd9c260fcdf70ac89ffe574e095b473af229083e670d611f929
6	502	1	-6	9	2ab76af6f614137457bc4208465b37a007652f6942cfdd74b7af29559b3aa8b9
6	503	1	-6	9	ce3b944453b0242ccdb9d736ab1fa340a9cb11bf828d26dfbd7e87a0856d8347
6	504	1	-6	9	0a22843f1648de261e505c950f366836cf29319e2701d2d6249d58aac48e87df
6	505	1	-6	9	63d12eac4baccc12f78f123d018f55f6ca181c58fd6a53b39b8e3c5e1bbf00ec
6	506	1	-6	9	1041d91a74ead2fe769194e595b074dd7002b4e049f31e63301fd694be498d13
6	507	1	-6	9	7d51e0068d08dc09e220f0db1f3c15d3991a833d42d6df7554e37c2e5cbb2aaa
6	508	1	-6	9	04a87a5dd461a0ad998fe07b4b71e044db6c18ba37e8d3da3a1369518a01ff67
6	509	1	-6	9	e2b8806c07699636e30169a296b19e6d8c7e2f259fbce695aa6d461cc492426e
6	510	1	-6	9	1dfdf6b31bee0a105d7fb6b97382d232b8c2834c9ab01440064216db5e52a97e
6	511	1	-6	9	729f5c7025ce87eabbffe24560db4a36bbd4756a330281d613ae7af93490869a
6	512	1	-6	9	7c44681a1b302c9a21f1d51c4e4a255c4e93a348a8acd7b8b4d5ff428caa5d89
6	513	1	-6	9	c3c20e08c4550fde125456ed5ddf00fc34420b1276baddc935106c19fe797f31
6	514	1	-6	9	d80c70a4a46da685d8e4e87a29ef3774b87894079a0776f422a81644527d73f8
6	515	1	-6	9	e3436456918be68caed442d1108f303401f17c5e7c26bd30cc6087b96bd16fac
6	516	1	-6	9	15b6b1203db6168c00b424284d94d3416901b614eff25e22cf2a5487ffcaf92a
6	517	1	-6	9	04cbd9f69ca74ce3975b510a7e768a9f571130ebaf8e6a91fc401ec5fc730775
6	518	1	-6	9	52502cad28c1832c66be617682732d5fa5c5b8b384a42d5d0d663a0b1ec67b4d
6	519	1	-6	9	201358d35f40698fa9cbae5d7fb751507b18e3d627b0b582e994e4a7cbd3da1c
6	520	1	-6	9	23ea14411df6bd86762897083ca4e8fcb4d19c0ce3dfaa5b0880995ec5f723dd
6	521	1	-6	9	2a2d3a553122a53e9c02677e4bd115bc58a0824dd79b9fbe25726a3d437b59de
6	522	1	-6	9	7e89be0057a2569cc2d0445c8f5dc6c04fb579f57b5b5fe12c56926762f5a762
6	523	1	-6	9	a04000b710253e0ad4a717aebd2417a0d7cba10d4d824a457db27c284f92e380
6	524	1	-6	9	a440899804b3343b216cf24bf66a692c68ab38baf737fb860a7541a962b4fee6
6	525	1	-6	9	64561a48f1753c2c973f66a6c9a7e0ab15ba402a86e986a3af3d30823b8ed2f0
6	526	1	-6	9	72f738c5fc49ce6aee81aa5fb564493d066cbc499b7864f981ae1dc33a080502
6	527	1	-6	9	4b5fd471767ba418c87e5c5291a51b9cfd4bf556134164f01362f95e3aa9be14
6	528	1	-6	9	4d6c820e9b90ea0a1b7c145f170a35d6b3ce10fc67f7bf30c0d1f8cb935fd636
6	529	1	-6	9	f638aab1ef020a20a45a6a66c6b0faf3d943b6edb0c2e4dd98c914b7250d9595
6	530	1	-6	9	29d8f3b210828b7f8da1a8e062a7fad0a76427e1b8e76af4119d06b18076e1fa
6	531	1	-6	9	68db17e0fcd34ff530b4b6574907ae9661bbdd1e3c21069baa4b4ea8c3760657
6	532	1	-6	9	8befb79600c7a91c25e52f55954a83e7fe748d6444c4d0795c8c53747e09a363
6	533	1	-6	9	34a0be25f27096c4b8bd71ed1f78606bbf6d6f388a48dafd938315e36bc50815
6	534	1	-6	9	bb72d79112d65489413cf9ac5144dbfa837fbf08b1199a6057889589a2aeaaaa
6	535	1	-6	9	2f8592d15c670d97f176591a5b2be3b819c76e6f061f39c0af1f829898579e24
6	536	1	-6	9	ceb8ea1a367dc3c7701d297fccc08eaee468228891c62072b20b2db257d21737
6	537	1	-6	9	ae769da479ee1ce7c2a8e1a267df064077908f5631b1e5908a0d052170661c59
6	538	1	-6	9	4582ac7673627fd16658ca7a06228a4269f9e5dd11eeae2fd82089fdcbcfa473
6	539	1	-6	9	0a52a0a94fee69c2aeed23c4ed268b980356cb640fba2eddd3f1eea7cc9b4a08
6	540	1	-6	9	f7fad8443fea4896a47efd4aedae2bd62c208579bd99c1713f993ab45b9ebd28
6	541	1	-6	9	09d936aeda825b9b661d9ca4ce2dfe43552b11233de13c6f8e241fe1e475033a
6	542	1	-6	9	e174efcfbc8b14f54dcb2dcde6dee98f4376037f2bb9d81ca64d69598bde462b
6	543	1	-6	9	38934edb5829525a933e75c4b1206bf6e1aff5b3e5877be87a33d39be27b3856
6	544	1	-6	9	fe4b1a90307eb5f10ebc2627460a38d2031c21e1f97465e3d3860ed33994c5aa
6	545	1	-6	9	3c2accd95d257f6565db570141da6074e5e57d969cba2924b9dbcc9ddfaccfa4
6	546	1	-6	9	042dbbcd74262d0ccc03e48db98b0d71b69be10e3674c0feb1766ead0199268c
6	547	1	-6	9	63be4559e83805d80ab351eac3b130fd95525b7c1ff00330959d3382a67d0a44
6	548	1	-6	9	4982f5e64f5673b7c705c9d7a9887cb4d75c7ec49fbe9fa2f8a780ee30b3a3e1
6	549	1	-6	9	0b11d1df09e3ae88fc2f21e55c4b21d0072291876a55a539aaeafa93c28b4724
6	550	1	-6	9	dd204447a2872fbcc9e4762b22e20d5111e06cc93a7a2c36798d87d4ef3fc4b4
6	551	1	-6	9	b9ab8bddafa498689b59ae6c6bcd8c1fef32c3772153083194d04410b49f5231
6	552	1	-6	9	2e6efeac888ef2e474f7ad35e65e212f8a317b697625a2013dc354dae738fd9b
6	553	1	-6	9	599825d6540c8d078bc17e3140c31a37c15f382aa554ca7eddba9f1d43e79c15
6	554	1	-6	9	2435bd3ff846b9e726bc8adfa5f8c8a34d222cf8a41cfcd8701efe132290c22a
6	555	1	-6	9	d26ecf5dad17a31b1d46f430221a5dc418f1a5458d650352559691d16b5efa9c
6	556	1	-6	9	1720a844c0d9054145a18b39cdbdf14355f65f1c5e118a606149258871d22fd5
6	557	1	-6	9	d076b865b04d82eb92b54a19fbcb3328837a0dd3c98edf08e12af7c8b63f3eb0
6	558	1	-6	9	e5a482ceeb8307b44d7a12a926fa499e0549861487e24576cde3c8a6e1f685d4
6	559	1	-6	9	5a1498234e3a2639e320134796e0376f0b1bd5b08c481387635b6d95dc55180b
6	560	1	-6	9	7a3c7cb3cb8b1d0de7ad67e7094e52260c3948519d3238e9d4cbdc82abdce863
6	561	1	-6	9	e668856e8ce6642aa5922e5509e101669277cfa213a28e2594ddee407d117fcc
6	562	1	-6	9	9417caaed538786ed473c432fb039c9006661f17091338fed307a4e3ee124bf5
6	563	1	-6	9	359148cb7632420424e126bcb831aaf034f9b96e0ec750ed0e5cb9e524890662
6	564	1	-6	9	34a7c85d4df4cbc9105f75df1c218cf60e07aff6bb13200ac7eff65712c26f32
6	565	1	-6	9	0307d0541cc57c72218e5b29255a0ba5255728e32c1691693b3dbc29826ede2b
6	566	1	-6	9	aed401b7d8a4ccafce8415555ab1d99a0443d8af36e77ef050269866871aa379
6	567	1	-6	9	f5dc6908f1d98e1b40effe855ec608cbf37cc379cea2cec86d3c590c4923f292
6	568	1	-6	9	d908b4bee45117699bffe1405582959247afbd73a5681aecd3f20af0f1be62e6
6	569	1	-6	9	157ad6dcf36e4673524d9a8b0b446430d6a9bf6942a80efea41f4085c5459a08
6	570	1	-6	9	3891abd3db1b3248e859f6d3ec6693d1a2dc19fd60438d95528963cd7996f12f
6	571	1	-6	9	8ef5d16a4ec621089d4b5555dd2f81425283918eb7d315ea2614700f9c601b72
6	572	1	-6	9	70e84032c9a92c013fd60d9de877077e8fe9ec0c9dd503017357bacb4e5c463a
6	573	1	-6	9	b798e21eb2b3d9804e0717de79a3c07e831f99a1bfbf4647c381c5b521c8b4e9
6	574	1	-6	9	436907b701f810124d3589ca4ee4aff26196f8b6256fcb2ba650045bbed51b29
6	575	1	-6	9	15b658dbd7c38ade4dcd6d78c635dc01d83277865f9ed346733fb18d1e51ed4e
6	576	1	-6	9	93f3bfb27a3a4dfd2f7926763e2209b31b0f8dde5b8d47c6300e95eaeb7204bb
6	577	1	-6	9	ba6596c13829dfc16cba9845c0bdeeca3a9dff9c0e744d84011b2e840d5b6f9b
6	578	1	-6	9	0a148b70a6f0990b6a51b3018bed8615f964f8ca1ea67af1817c23d5d01ccff4
6	579	1	-6	9	81cbc26bfc2bc4b89f4c3a1c1d8f0da10fa26256af84f6c1ece6a6a8941f0210
6	580	1	-6	9	8916ad5fe273958fa91846d3a39f839d84eda21c0117b02a8e40bc4409c0c0f0
6	581	1	-6	9	054e3cb52c7d7395969cebd66e7859b5d439aec97ac8e9630025e2200ef36b3d
6	582	1	-6	9	f2e3b87d69234cd3365999fd732a68d550ed1bd51e20659cd6bd154ded0230bf
6	583	1	-6	9	d7af8b9e02d62850e13300affb83aaf9e366b1cc838a7bc3dbd01e358a5f12f6
6	584	1	-6	9	569d18ef61bd6bcb1b4fbfaf64389ef17522c786e4875382880a27d24e1da6c3
6	585	1	-6	9	ba1cbc3ea9fdf17a4f070f7e292d26f919ae8fddd9d1cae1cb644eba47d77e9c
6	586	1	-6	9	24f3eb0afae99a1163b01ad542869732719376f978ba5c13a2d1231ea3cedbd1
6	587	1	-6	9	09ec7c8f275e1bd92136d6cca8792fdbc57f3d2995c550362a31039290ce4c9c
6	588	1	-6	9	0fe66d77257bffc0cc064a4a29c6ead7fcefa34541fb3316dbe34db274dfebea
6	589	1	-6	9	b4795c8376dcca9a38fe2f5c6ab4693be6d6011e7f5a49fbcf04915517e66a32
6	590	1	-6	9	50ae7b9d7ef857170d4c4fa7c733982ea65e6eccc5c63fe3ba19f633f7a536da
6	591	1	-6	9	58ece97173b9a6965b5ad956c22e89b42a055e208f3fb74107538b2ec143e81b
6	592	1	-6	9	c693b35a774ffe2e9f6dfcd729cd76fcbe74d651501fffcd7434af5523406a0d
6	593	1	-6	9	1831573c5ddc8cdbea6c89344fc0db6203fbc0fa9be4030037f67e446791cddb
6	594	1	-6	9	2f105c17f949113518a928f15383f66eea90c2c1d261c37b98c76561ec4ab56e
6	595	1	-6	9	2164b1c62590c429266e07ccd5d1f42f4322d2a1b36bf71167d2fc47b8f2fbbd
6	596	1	-6	9	bb1f74e00f30a98734a262bd7e9faab3a88d5c1add738b9130113470818318f7
6	597	1	-6	9	53cdc0a92d0291328cf92046d1dc6ed4c0cd3bc30325be6f581bddc99f1428b8
6	598	1	-6	9	cc9fbc8c08073cf3d41d1d57aa164d3e9dc8a38d661f5afcf9c2fe9988a3874c
6	599	1	-6	9	021ec23e0ad806060f47c571ffe44e759f48f33a99357344ce1070bbb0e48077
6	600	1	-6	9	d6b283e1aa6ca3f4d918c2700be1f0f7ada2fcfaabfebaa35d39053fa2dfc9ca


==> anc/finite_prefixes_p7.tsv <==
power	n	min_r0	max_r1	min_r2	sha256
7	301	1	-7	14	a81417a8206b5e1f23f02623ad27ab19bfc81e667adaef6470b2aa5ef49200ce
7	302	1	-7	14	19fd6305dbcdea8850b26de9aa751f505251fcc5b4c28f93c5d66e45cea05f49
7	303	1	-7	14	19dd0ad5a31c3e4c8b27daf48f9feb2d6d4a9b63a8395bc46aeb6271b317773d
7	304	1	-7	14	f75fe8b4e775a0dfdb18cc37c4592bdb7dd6b8ff0459cc5a01ed7cb85abff9d5
7	305	1	-7	14	6a0a6d12f779b4d6dc5ef083e989f2ebc0555cf1c825d79c72498caf9cc02d8e
7	306	1	-7	14	12fa2e3a0e94b91980745b5cae4caab17510a018941cb3257d4313240ebada84
7	307	1	-7	14	8b0be72219a74cb971d9d760bff69a5dabbf375077bf296c7bda4230f4957d19
7	308	1	-7	14	018d048054032884f1218d021c2c8aa5ea08d44abc4a74c83a0bc2570134e1e4
7	309	1	-7	14	08ab297e27844d0299686cdb043d04bdd8cf6c479c26afa395feb5bf7381f6e0
7	310	1	-7	14	ce9eead62e16a2b0cc477772ece5f5e5bed996aa7923aa637fea1e9938c667fa
7	311	1	-7	14	4902b5d79ea66232a7a0837515db6fe138235fcd6fe96805e4bb9e7d5a9cd15b
7	312	1	-7	14	8d64cb8695f73a660cd1d5b7f94b01d5003a3f04e8326ca2e59a2c2a55c64727
7	313	1	-7	14	1ef904ecef4dd888abee392c17b8f54028b4b40a51dad9268a559b4467ffbeca
7	314	1	-7	14	b6c471d7bac66a468ceb36fa54822e3b4a0e0d9e0e09cfbd844906a471880d46
7	315	1	-7	14	eb9974d9c9431b7fdd124d28c4f1a06195c0b3cce91368038b693ac79e0e2204
7	316	1	-7	14	6c6331725da7cc0df0dc5f0979a083ff5ecaab1bd9719a8ae09ba270398f1955
7	317	1	-7	14	f5f801118cb8e8d48d2ef764fe5a83b7b4eac932a1452f4fa6104a1973bb2869
7	318	1	-7	14	60907e73e405c419d0cf8518d6002b5e0f42d30a0502c328dc2c6ebae4863776
7	319	1	-7	14	092fee1a1e0a4161ba75ed7f9c1a19f768bb4643e9c11132c2319cc47c0be887
7	320	1	-7	14	9d43b1af87a66b3888fd9412b9dce50903fc448b6aa6ce19f1347a2cc222aed1
7	321	1	-7	14	2d99dd78f841efa0898040963a895ddc3b7f16eb72bf40972070121fdfcaa718
7	322	1	-7	14	2ed0cd86f020ae147e7e01755b180b5e0064702c6551b727f22a0308307ae83a
7	323	1	-7	14	ca343007c66956633612a7ea012f3b20f0f4246a1cf4a7c47b11fa33115fd643
7	324	1	-7	14	30c6ceb68d474994fd4bdc40bba28983556ce141ac779e9d4bc2905a7212dbe0
7	325	1	-7	14	01c1adef03f2131cb6714c6708d1d67ef333835b4aad3d1d52e4c508c1293d54
7	326	1	-7	14	88023f75e20a0e7ec063f3d101af0b9454c5189963a717b0df5cc22c88826083
7	327	1	-7	14	0c7533056fd2524570795c9bf08d7062a9146cf8b690b356d4c8f7c7b7925f30
7	328	1	-7	14	3d2a509af719c79796f3f599b5f35f5ecf2fdcc27d38c05179dbc38325397501
7	329	1	-7	14	20cd91d0588afd096c32b446025857de7ea7d9bdd907d0cc133518f993f4fc3d
7	330	1	-7	14	1c700061722bc629f34dad06a771552a720a5a23ea23c2bb29d30e8799372ed6
7	331	1	-7	14	f27894693184c1d2ade7c7897d75e5d0919fdddf6cbd6a34b6265251475bc3de
7	332	1	-7	14	1a12601a37823c9a5b824c0c116d7583f8cb64195e08e45914fe3bfbc885d0c1
7	333	1	-7	14	d08c8ead58414c9442060c54a44cdcb2eaa253b6f93b8e2d11c531bbb2892e9a
7	334	1	-7	14	f2b8af65f1f4edcdcb5fcf2edf6ff5e9210b83ab58a96b35526eb5f31ff56b2a
7	335	1	-7	14	e200fe5519aabf91935294697747931f48173e2772feeae73918c10b9328148b
7	336	1	-7	14	e03261d212972e45bcf3b302376c01f1d6583df5829615f9232224681bf38425
7	337	1	-7	14	e2a060449b1075a2b21a19787f178f6c820b30761daa62f75a1abed8993438f8
7	338	1	-7	14	0cfbfbbc8706ff494cdea7a804bbaff8fc17435767f6b14a6ad84a0b477a18d6
7	339	1	-7	14	40134e8c53893220b66c3e98cdb87a24268dae351fbc13a941fe5ad6cbfb21c5
7	340	1	-7	14	6f20da8f14e93612b12a7e0e2a53cc61646cc64fc61c50eff0300c71b64feb31
7	341	1	-7	14	8d79d3c027855d6b4c1341e5d442321832235b011a8833e75d70676561a431e6
7	342	1	-7	14	c05734cfc8b1ec2d729d143d56cbc8543ffb6432cf83f65091ebd5ea34476274
7	343	1	-7	14	c18a9c49383d5b450da637bd9a74a489aa1119d44f69e8d826a681e32d2a1444
7	344	1	-7	14	59c17f43b33f2a264838455ccfee5b7227b55b138a7fd2c5044a7a04259db774
7	345	1	-7	14	88339c8cd6c78c2b6ea42b478372a45b0d37461a890a95ff65c6ac3c738eeba1
7	346	1	-7	14	c8202909c7395e67b0a795e50d5012bd0639c414c5947d91a1edbc835c1d19ef
7	347	1	-7	14	b9f3998168be7a39f10daa67cbc25bd82cdc33368bc62cf8ad61a130763743d6
7	348	1	-7	14	ef7dcaa1422feecd6744ccc5cb3ac1da443352e934fe4e5ba05bfc689d974e23
7	349	1	-7	14	b6b8a00be9b42e0d95168fcb7fca2c69e80beb193bd9d80ff34fb9a2eb5e10f3
7	350	1	-7	14	79d004d1b4794fc9ab90524682784a685cd8e0076da104976179e5984c235ebc
7	351	1	-7	14	5304270bc42705817fd0c967e58a4ad886e81e37a5e261c683f34d65966969d5
7	352	1	-7	14	4e3b281b07763d72b7a84b48ab4a9b3f400cb42e3e77740052aa93d0fb59b00e
7	353	1	-7	14	7821808af2c1b4a73bb62e9b2e273f7388c25d3b1500d664ccc8f48b6368cf87
7	354	1	-7	14	63b73b46028e112d873e535002414d94f2c29fff6b23b94c89530b6b5857c6e3
7	355	1	-7	14	7c0047d1d63b38c889c0a49e493a5c011cf5d10a835be2817cbb7483d74589b5
7	356	1	-7	14	c3a2ce327617de12ae7b211b9dcbdece33380e659a22de31928b92e92783dc2a
7	357	1	-7	14	5d6b29306615ae91f46a19b10c1c27efc8ce40ef6aab1eca753d14cf4f2a29d8
7	358	1	-7	14	dbd4022c8aa6a5dcff28448dc4e10e67e922936ba6ad82abcc13f8756d140011
7	359	1	-7	14	a8589f02292b0e5af950c63070a36f8f6ab27b627d13c2024fb3edb9fdcfee61
7	360	1	-7	14	e59c14521e3068b4b1154fc3b17b9450d49771034fdfab29c1d44d42ef6e8cda
7	361	1	-7	14	244850c446ccf4e01bfe6de07276fbc32e3f56f0858dd987c05151eea8e4530c
7	362	1	-7	14	0e82777cd5e2a189c98ca4bc159e116aafa6d57d2f17b5cd1e59cf86259fea51
7	363	1	-7	14	6fdd99bcf6d070d69d99a7fa040361670aa8b3d2769647019b6fa1889f92f577
7	364	1	-7	14	eb4080eb37bb09b5dd3e82b1f9f145386d075a872e2aefa9ab38ff8967c8568e
7	365	1	-7	14	7b340155bceec6e4fdbdb94bb6fdeea30b180a836a7fdd9790268a3ac5c49dc9
7	366	1	-7	14	a2d829c861680c3ff59b9d03caacc2c737635f77cc4ecd44cfc9a31e4ea05a03
7	367	1	-7	14	1397bddbed0075de39eff5235a1ebd1db33856dcf5137ffa120f7bf64a203830
7	368	1	-7	14	b881272e874279824bd88bf1925634f44cf55ef783040c4a9a5bdcfb7e38f24b
7	369	1	-7	14	b98f0467023042b32504c77644ffcd49ec3c075069f5434d748210aa65c26cd7
7	370	1	-7	14	cc2cf4f78d5d37c59e9761c06354b3f8ee57266d64b92bf4ed0e1c48518df5b3
7	371	1	-7	14	fbf2378126dbdff080837748ee844e1e25b473e1b6a1b8e465b147fc5450c91a
7	372	1	-7	14	64c2a95eeb4371063a7287e860864dc3d8ea2b3a9c3ddd20a7d6b1e16ae42417
7	373	1	-7	14	cf0d8533003c801404eefe0dc5f1037c9a8889e641763f6a955a03d211650d21
7	374	1	-7	14	3fe5c642d1a8d878fe24286e0beda61af9ff932fce572cd77fa9739a9b51fc35
7	375	1	-7	14	a1176f2cdd7f9c1ce6dc38fd47e9c2dad790ed1121371f3629d8c527fa3d47b3
7	376	1	-7	14	9aa357b132b6e7510199cc42a34387546e7dff1f656a01276274bb8f2c00d100
7	377	1	-7	14	51d96ba18e7e44eab884a352a64f9210983107cb3481a7e8bbf8bbd31443c39a
7	378	1	-7	14	437cc5429e2364d5fd8e4cbe6bd1bf4eee2685074e768b03c6826d467b527c5a
7	379	1	-7	14	46029d8f9c3d2c76767c08c01c38f04294eb2d51192e97a6e28b759bea0b4a60
7	380	1	-7	14	bcbb89e8140f07b98b9071470c269d308112276322325ea04ad59befccafac1f
7	381	1	-7	14	6789992616c403e85eb92d287b5c0c255e0f816f032d297d3c8bb2d2c7731a10
7	382	1	-7	14	b131a7dfa7da240dbfd3085f7168e20167ca78b5bf4aba4c8d8c5efe36c44113
7	383	1	-7	14	21defd3db62bc7fac7ca1d7bb0a57b458cda5c09ae5fdf7bf7648ce0131b54cc
7	384	1	-7	14	f065aad14ef601e358e77e5019a73af984abffa95e87b46a2a5de05d1587b285
7	385	1	-7	14	92e2e0706c414af37cc41eb7bb9487cb9d21af9f12a375c71526ecb32452e781
7	386	1	-7	14	1255bc78ec862c04c774c6a5632eb2c930629b9e2fe44345598c1b883e8000a7
7	387	1	-7	14	de4c127e101bec8e02e4444cddbdef236ee09c87c7d5091791d83929503cd816
7	388	1	-7	14	d373ee2cfab4254ff8ca49da1388a531989183c9bd8e76e6db35f342a447bf5d
7	389	1	-7	14	d6b8d472dad2c4a33e5566d696796532a9d9a3953f0651d8f9384b8605a198f0
7	390	1	-7	14	277b5474d11043899ab48c33769ea2005e3d629611bff5d9d3e0b7a02fb5b725
7	391	1	-7	14	4f6d39c8969efbe8167457b1f4521b0a29854b5d19b043ce4e052516783e46ea
7	392	1	-7	14	ec964c139d163d42b74d87673bc2cf1239160af55ed529900668920eb9186efd
7	393	1	-7	14	136b4ae75f565695de56b3368d3541cac45be129705468cfcc1e94b69badf04d
7	394	1	-7	14	d2754adb77a37c3a3075a6550e705cca75b5f989df85279d42c02d96c2d0f6c9
7	395	1	-7	14	6cd1e3f16d1f60f49fd8ee0025d6e20ad0d7927c8bfd5e578306e3a45878eeb3
7	396	1	-7	14	acbf184fe908f459c23896f909f22ffd307ece2b3a4d060b51bf7600d75f95eb
7	397	1	-7	14	7bba495fd97d63451c962cffef87f42f96d5980103f9eb91e86f6f8af33cbd79
7	398	1	-7	14	6d9a2f891edcc6bfb7254b0b28bdfa0190643dc9d27deedf53d99e122d123e44
7	399	1	-7	14	771138519b1b021a6376e9e176e079a86b196e096f58d96c9d9f96b67d309592
7	400	1	-7	14	cbf01c1341e24a4da448f4567c49e59e2a62ee23b44f5d78e666507bc9efee1d
7	401	1	-7	14	676b2805a21b89ed79a664a9bc8423fd4a14f78b62ec14ccb7d6ef0e55f17e7d
7	402	1	-7	14	4c5274d165ba035079b794e5a955405706c72e6fc339c272de9ec5d757e3e3c1
7	403	1	-7	14	15ca88a8bfaa30f334bb64e79301ea8b41bd9d89f2a809776c6b2633457135ee
7	404	1	-7	14	e1b55100e01ba0fa73f173e1faf652393d1b90ecbddc9537cbc720029b10ef1d
7	405	1	-7	14	56ab949cc1f11a3152d6af6eaa0bc2d008d1246fe6fd82afda5ae3b513b43c9d
7	406	1	-7	14	6518e62e51b529d91903826b397670a92c2312be1b4493e3de3b8394b0393005
7	407	1	-7	14	16ad0b2881e8ead37be0b375b4c68db1a1086f6fc1d137ab80d6b3d1a2fb8169
7	408	1	-7	14	2db58c0371b7dae2dceb7cf5cc987f978f5c3f2415e7736cae0e7bb7b8637ff4
7	409	1	-7	14	e7cd7399d8feede316f3d655a4d7e438cd2677fabe3eeead7edaad084b3bb0cc
7	410	1	-7	14	4a763498d5ce0c7fdf217f6a7f4c61ada7f73b415387170cacad2fd9aed9e4ea
7	411	1	-7	14	2ddaae240de079d5beff7c8145dcd24857772fe8eb5a9cc88374f5211e4692a3
7	412	1	-7	14	fc96d706053bfe4411c51b6138909ef2c68888ce94f279eb2bd2cef24fc0c453
7	413	1	-7	14	0ed57303ee3a98cdd5dd0f163ff52dedfce2f7c0bab7fed1550e667433de6cc3
7	414	1	-7	14	e66ecfb2f62316f48a4735938c1abf775dab11bed41824e9b434a2df275c6126
7	415	1	-7	14	bda13d9c03754be4c8744e7c39685525291c5b2b9253b210d1fa39c106042964
7	416	1	-7	14	b1b02a14f51ce573ffd7ada5aef83da2fa9480ea099ae9709d19f954af46afc4
7	417	1	-7	14	d420b2026b6a88a35e83b3aceb480fedf23ce8afddc5f32254550eab3217fa57
7	418	1	-7	14	a2275953e044a7a9b42791e7ab05904fc0b340f5bce6201429e29d5236cb23e2
7	419	1	-7	14	7bf88e753d982fa1e6ca22367c9ac1773f65c5ca513bf03575a765c1c02914a2
7	420	1	-7	14	ad6f219564220253f87c52654edd8b7269a388472c96c6ddabb3584005817ad6
7	421	1	-7	14	fec5eed9f5a18fb80a35e148f9d2617678ec0455c09359bcd99763ebdac56692
7	422	1	-7	14	983a3af8f29b862be57a382c5833d179e64e11981a33d266531645761207241c
7	423	1	-7	14	bf3eb9dd8dd2ce7a723d3947fa09e87d7d81cd64a53ca93e5ad39bfce925e82f
7	424	1	-7	14	8654fba1dd4cb9a917d9339bf2c0af105ff295913c3e78272b58d05365179b0c
7	425	1	-7	14	c525567706c73a13cb87745a685ca6b7349aabfa7e43a88fe8a80c5d6822d285
7	426	1	-7	14	cb51a63331bbf4785b55deb91d09777c7b1e12cc8f94f0c8cd1851fc5a342d86
7	427	1	-7	14	90b2954f325a162a54b42a337ffd8711df499fa06be7993e87f8be6085cc8d98
7	428	1	-7	14	c4d2b5d15b5faec4cd4c526079f9af3b91a43d761afe85380b1e02981ff0529a
7	429	1	-7	14	776bd19f3cfbf04ff0eb135c0496310f609f98d1e6515537280f0afdade3c52a
7	430	1	-7	14	b4a1cd36195541027e0d268c6d856c93946d88f3467cecb72d041b926ddf5be5
7	431	1	-7	14	b955ceab551ad5472f6679aeccb03f95291e58b2c4215b5575c55b93dc18f16f
7	432	1	-7	14	debabd04050769d73621847ea57898a060c1359692dc74087969b86b27b2b2bc
7	433	1	-7	14	1fb4f64a711d1936cdc17a1c1803dd5b8935cdf08f5e8974b65e459518142962
7	434	1	-7	14	3e5fa3c3123b39a0121ec1cc60b20e19c72923e3af3d8774373d96c14cbe110e
7	435	1	-7	14	b7f192a6df658d9b1d72dc4814c68b9aabbd7c310f4be9931765e8e93cb7a9eb
7	436	1	-7	14	27a0248181a613af447c44b9d3f04b03da5ece8131931b4109853ef343c40418
7	437	1	-7	14	b4e3c379666f35f20a1637bbdd686870ded683bc9232a08ff5985bd7a1dd448b
7	438	1	-7	14	5d506b18f7ba716ff44c84cb720eeb8ecd422fa7c5d004da6dbe99964479062e
7	439	1	-7	14	4d8b8278b9547f15215605c25777e60febfbfda1e69bb62b86ac4be69afde8ed
7	440	1	-7	14	00f2e27cffd2cb8616359e571c410d41b952443949f9c597744b73a0684d8f25
7	441	1	-7	14	7f9c04439a96473369c7f7c044d3dfadae3af60ac2da9d2c4e76022a347f8563
7	442	1	-7	14	8a8000f7d6661cf28452758b37f0028eae84c02091bff213fc1b49732c791a62
7	443	1	-7	14	c3544c303d719f3bb52e6d797d95b24362e9f6cbdd5a99017e8a8c89da44971e
7	444	1	-7	14	2359066765567366c64d2b452a7e878d0d092d7a31a4bb91b8a35878f7b27284
7	445	1	-7	14	ea705d1856e7ff610e6d9e702e6014c68128171cf7bc599a1586fc10c4006617
7	446	1	-7	14	989c1381b871087be807d72f3b068d0052012a093fbe0064bc26f65290e5cf76
7	447	1	-7	14	332cd60a4dd798dddc4fbd4716038dfe8794f73e6997cb2456f0bb8ea0eba597
7	448	1	-7	14	fb82a2b183bb1cb7b3a855f97dc25669d539722148216c93e501156a7a81433e
7	449	1	-7	14	8ab87873227a9c1c2645b4ef51f855149476545caf7cfd87388c6342ff752f57
7	450	1	-7	14	fe2f775fab708df83ce42a80947fb86531ba84e4864b2ee701b426fcfe903e2b
7	451	1	-7	14	1fb237a7fe29c877ea9bffa539afeda4f02324d80aa38ae3b8171ad0610767d5
7	452	1	-7	14	04f5c80811c8b9737adcbb117e55a1415254bd04dfdc298f5923ee4abaaf3bd0
7	453	1	-7	14	007829e980ad06bf79d605121e65331f27b041e5c3775ad8550f6e4ceb76412e
7	454	1	-7	14	ff5cbb3044dd6ffaf4fc8a8221baeb77b6f46c99a816bbe1a3675fb4c4e9ff5c
7	455	1	-7	14	121ff333a6c37d0ced2c09ae512b826fbddd03af9176ef070f550236797fdfb4
7	456	1	-7	14	690ee57744c9ca62a9de99d5b85a6290f58b6e412c9537e50f68fa89b892264d
7	457	1	-7	14	e2d20511ead0ecb001baec6deba80a5c78cfb9c796b7ace6b13b2a51f48da8cc
7	458	1	-7	14	a29f60fe2a6e419fba08040304624c22cae2bccebbc90c167cede772769e4ba1
7	459	1	-7	14	b4e5aa8357c264c1db1b5892955449043a93e50c96edbd0df66c60a37a2f8c05
7	460	1	-7	14	784e034addef41b3bdb3745b724b1c7327cba570943308859de2733c781a12ed
7	461	1	-7	14	28b662637bd98741d3efbc9f2b3290c10740a8787f6039a3ed745a345dabbec5
7	462	1	-7	14	e9702612a2e51ee6e894b4b5a75b8e61d1b900816a66c239693ea2fb7365bebd
7	463	1	-7	14	0499e42cd0bd5ecbfe24693bc9145ae8ecfe7f10bc55dea7b4299d797fb0f59a
7	464	1	-7	14	c8756b64d5377840969538e74a4084bdbcad4f8a7a21aa983ae9a19f9b9aee2e
7	465	1	-7	14	4ca7a01bf7fe0e678ba9065848d4989c7a83bf6c109a50e468b6ce245e941c5b
7	466	1	-7	14	360a62c858efc188edcf7cbea818c108ea87c749911d9ab3c702f28b2e5946de
7	467	1	-7	14	f0a14f72684b21a850dcd6fa87e68e92563dbbe1f7d7d60041b641116a60123b
7	468	1	-7	14	62a0de87c52f12f45c280a7a4988f649b6b87632f6e20da9067bbe1f4b31e68e
7	469	1	-7	14	0eb5872ad049a996a7e3e96a670079ad0d74588c0c639c059ad63696b89d632d
7	470	1	-7	14	9808a075404a6521249f373c15459b4cf53a301f8aa82fe3e3e007eb139c8a8a
7	471	1	-7	14	eb38c86434ca7b25500251ef254f19ed6b569316e436994af16044e49ab27d91
7	472	1	-7	14	d8858318954831723ec266c5d5eeb5ca6641de828ab841ec314015a01ce0a3f8
7	473	1	-7	14	1c0bf990459532f274e3208cbdcbc06a5fd1a61084081f2e313010c1ff4449ea
7	474	1	-7	14	a1b57c61aef789bebebcff94b2edbb3ac07353616370d819bcb81f1e4346c352
7	475	1	-7	14	50cd7fb8bdb337e219c840a84644221df607ca8bc1b390f6bccc070a092e059a
7	476	1	-7	14	5978ebdf9cf80c03aeaf0cbc64f4f5e71907ef91775c8926213e55325035bc2b
7	477	1	-7	14	c80cd7edc3ff9da1ef9c479e002e581de193183cc82a32edabae7ea8620866b0
7	478	1	-7	14	a7599cbd21c0ed8894f89f3a879594294a361beae6c23940d27ca92a4ebfd5a8
7	479	1	-7	14	87bcc1d1824667d4dd7f72b44c1f6b2cdb33ee12cf9ef4a5f5abc7992f6b4448
7	480	1	-7	14	02bd9fd18acc31b7c6ac68d45ae854642afcf7c27cea701fab2b182045670c94
7	481	1	-7	14	6b9f835661d1b7b70ca8153ec033fe338b291ddd0e2a83dff72c53f3b6e25ff3
7	482	1	-7	14	897b99865cf9e5ae11a65f62e10bbdee141a8d20244b82877c5425625f5228b5
7	483	1	-7	14	c6de4c5b03bf65b693b654851e60d869e0648c0ffd5fad720fd70d848a35694b
7	484	1	-7	14	37e4488ca7cd40ea26a733ad5d8fe7733932a115b5173690b4c49f648319b2f9
7	485	1	-7	14	85f2c07157a103bf22e10997923c0d3b64bcab0e8d06fe0a6a11f0145eec20c3
7	486	1	-7	14	aa8cfbf557d9d61d396f1357f25f660fa845356a20da6f6705cd65ab765a4fae
7	487	1	-7	14	56aaca6c553623758dc62f327baacc592cc2880cf9ce2c5f1d6fec0ef54a58db
7	488	1	-7	14	1059b6c84a46ef91138c1967efabc50375092a8e1b085d01e34c59d9904aa8bb
7	489	1	-7	14	840549a9481e5b8fcd0f7ab8a03f9a3046ce581647b0f3e575650374443618de
7	490	1	-7	14	2bb133eaedca18aadd800e1d0bd83523b82f68be223e696905243f725af54408
7	491	1	-7	14	1de23dd4b6ef8bf311b357c1ec19634bd1cca4c9c37baacd949cbf3811a6d9fa
7	492	1	-7	14	68ce86da10b9434840491c99970872843d9e55fe4bb3934b1801ca3bcf3fafec
7	493	1	-7	14	ff29e7ce996841077dcf78dc5520a3653ddffac0de1fa096221ce1e9df4aa6a0
7	494	1	-7	14	07cea4e1148e9b8eef0e5eb3390d89dc0aae2272851b25701b938864f3724f29
7	495	1	-7	14	6bab2e35e80551b563b51aaa943b2d96e97f80f522c2fdfa5e9fc8ea360bf769
7	496	1	-7	14	d7760359f1b9edf42c230285b76ddeeb7f47f420279d1f04b4c4f9681665719b
7	497	1	-7	14	17eccc1e50ad853f78c54475f6a420bbf92985c4e302f912a010564c10b5a2e1
7	498	1	-7	14	7f704142ea97977099785aada64f695ce498767695bf17b9bf634234b35ff117
7	499	1	-7	14	ebea0cd4ae690525e1b1608ace4d4fa9d71cd427d44205b7daa72a7a817b7fad
7	500	1	-7	14	a85c57bafee2202f1560e4192f0e32bec325970dc7b70d5828bf6efac1f2e43d
7	501	1	-7	14	bd5980c6cec956c75002db775e8628fbde9575af95002a2d443959685a34afbd
7	502	1	-7	14	f58c1cbc46f716b97959d40f954026513c6fe354c82223e20b6f97b4ed9780ce
7	503	1	-7	14	f91877a1278ae82ffb2c4ba088cb1f5390368d6677ad0ea4edeace3184591a8d
7	504	1	-7	14	86a8c072f461c104b32fe6d0b1390d00e796652dd5abcb86f16bc8a897dc5fdd
7	505	1	-7	14	4dd2bebbeea0f75bd9a7f7f0365500e78a00b9a08466403b6640a3b94dc2556c
7	506	1	-7	14	26884b03b650e0a68cddea990f6f9b735874e8a140fab898f52f9c12aa8e5991
7	507	1	-7	14	2471d8fe28d3a5c17123ef3c5f88aa9eb78378fd538bf3e229a3de7506f53e40
7	508	1	-7	14	bd44d4551a4d6a988286e21245da1424449b6b2cd33ef4e30d55cb852240c82f
7	509	1	-7	14	72c7f6af453610318c167d9b24288169be0c5291f74fa33638f7e44758f9609a
7	510	1	-7	14	7db08200e6b472cd53a55159291832502a2e462bfd89c9ffbe19932504e0e4a0
7	511	1	-7	14	284d5ceea753733799b82ca9a56afd1e0f3706138e89aee2847bc078842df020
7	512	1	-7	14	37269e16f962420b2e612dd2e946f8a6dbcc93dc66841dc84b7713fa26465c26
7	513	1	-7	14	75fcfe14495641a187cf19c4995e7cc4bda9f036cfe198fedd97fd43f71b4415
7	514	1	-7	14	ce0671ad34f386e1ec2aa2e5566145c0d07a40100a29691fe89d21edef941ef8
7	515	1	-7	14	4fb0d37746a68aaedb200dbe0c989b35da5adaae62f9831200b35e383d9ca788
7	516	1	-7	14	9f13bc43e2d300f259913cd533d43ff84caabf2426e026bfda16473ea1a3401c
7	517	1	-7	14	8388c4b32da233588c6affc4909d610d49a4ecaa8bc538472d95dc9cf11cc4de
7	518	1	-7	14	9e501cb3b3741d5cefdaeda0629a1e892460c76492282accf1e37bd233396850
7	519	1	-7	14	660e0ef965ee438125ba9ccc4b15662f27daa36f6ba29bddb331fee0b927d9b1
7	520	1	-7	14	7bea35871493d014f948db321db5e599a4ac9225066dd2c6b362aeaaf6c00f59
7	521	1	-7	14	22710f4acf6aaf955beefefdafdb3e0d48e21941ed49c07625aca457426f0941
7	522	1	-7	14	952538842955b0e3f6e0339aa201b25a1bdc48965932b7d042e27672640a7e36
7	523	1	-7	14	0234452075396531e4768c5e71d9f9846006b0e65740da1974e3ce56bb65628e
7	524	1	-7	14	38fae7cba175ebf330a84ba6f1caeb38eb94ed6c0af0f134c91511b942c4386d
7	525	1	-7	14	ea1908ed57f23904ceea6b7445853959aabf706ad1a1fc6a4a95ae96c7ad17c9
7	526	1	-7	14	c2b349bbf11d75f364c95b602e8eacca4008390e660ed402e1c4c10a19f212d0
7	527	1	-7	14	3c6d042c89df869d63c7a56e492eccd1550be579a35dfc9a2d63312d6ea660f4
7	528	1	-7	14	942f7d4303ce7ae25c5eeb6f5d1448f9d42e426476f62c7b922319e2b08061e8
7	529	1	-7	14	abf1f8306918125e18da0c5c47ba2835eeaadcdbc755839789ad334ea150b700
7	530	1	-7	14	931175ea51f9bfee912693a80fe6aa0f36a406150aa172a2782a156615bc9eae
7	531	1	-7	14	0c4ce2d5c3d0860b330c0010ffcb8a72d7b2906d18fd96054f6e1b04e83efc54
7	532	1	-7	14	dcccb676c6ab29ca9484a02ad9cb7c83e417cc351eb3047e7c60f817153b0a92
7	533	1	-7	14	834d1a00d19a22936e174f44dff8468cff176ac1bc53258616af269fa6fbfb54
7	534	1	-7	14	601b21a9c1768b862090b45d5c953c3f07cac639572037c04dd62610ee501141
7	535	1	-7	14	97f275349c538d05c1423a5a8112fc50b66f15a44e0af32dd771dbc010db9503
7	536	1	-7	14	41f85312e06208baceafd8f5a941729056f5e980cb64dee12ffef0a485f5a29c
7	537	1	-7	14	02c668f852498603ad8b850091006eee1d4abf1dd16fc2e7d7a2fa9dec9779a8
7	538	1	-7	14	cfa71fa9130979abc4537b8da3ee8101237e157822a3d1237e10c6ae2b000e27
7	539	1	-7	14	43676a5ec15df992ff3d9426457d8560f073100148d8c27206a247c28be2eaa1
7	540	1	-7	14	faf6d1050ae30e879103514d21abdbe33b92af40ac7bebb522e8fa6b02d68a47
7	541	1	-7	14	80e24a908ec1cc92e7001f233dc96c4e50243224e0702b7fa8a839791da1fbdf
7	542	1	-7	14	1a65ab02329409ec176bd4c5bde83a8b026cb53eaa560d8cb3fda729491f6fe0
7	543	1	-7	14	69c9f0d704cb83c5e4018306af4b7758beee9a801c67828cb265f096bdbdf764
7	544	1	-7	14	b63b5ea998824652fd7c08537e241655dd7eb51b0910928e06503bbac8d37b9b
7	545	1	-7	14	85eee121afc0b91d0cce1956b2cbe60b83b5ee43558dbce980554c0ba8d770f5
7	546	1	-7	14	181629a6e2e9cb0f6a72a09c3c52b72cc50aa84573446e97eb6f802d2b96f328
7	547	1	-7	14	42191ea820b9f5cde79c3de22bf64ba75a38f56b89c3c443014cdebceeba591d
7	548	1	-7	14	4b6ddc1e0b5bf34f09c1e70b12d52bf36fa2c1ec7562ca9c5ae45d83ee3b3bc3
7	549	1	-7	14	316e75d515914519285830b085080dbc484f461e119ff125cb59b9d7dfb009d5
7	550	1	-7	14	307378d53230d7a2b68521e1ded0bf24428b5b1f53a96792a69dea44cc958e81
7	551	1	-7	14	40d1071d264db28747f22ae0198ed0c541068858da60cc34581c854413b3218c
7	552	1	-7	14	7f9e3092a1244bbb4a0f4a95cfb56405cdc9baca76200a4da9a5094719617b88
7	553	1	-7	14	01fb9e446726a3390fca0164cee497c3ebb4c63a242bd825bb6383e7c4c7351d
7	554	1	-7	14	e4fe8953ae819df23177f2f1387cd78542d1041107734011d1dc585c2b4e83ed
7	555	1	-7	14	e5a6943ca67fea594b538116d1b9ada5d46b7504222539541d91bb84bcc4c8a6
7	556	1	-7	14	62934e891f7e42cc3874b8635f72fbc2d23ade37650b914a0561c505831c865b
7	557	1	-7	14	8de4c1c5258c0eeb1a963df6d451200f2326f0feb39fd7cc2501344a9e841056
7	558	1	-7	14	0b3f30f9a18eb8f1cc0e6e2e83075db119270f4c76e8624927ba36fe1bf00e20
7	559	1	-7	14	d613f83984f10194596a408b993df092582e2e2519ab42167202dad8f551c31f
7	560	1	-7	14	e29694abccbfb9007c4d34f105dfaab01c6411f66637b7e23021444744c5b34c
7	561	1	-7	14	cef3565ec22280e73f3b0c2157d0c7df2408ef807e30a5ad251885465230dd58
7	562	1	-7	14	f3a89758f0cac213f443f000bc551fa8f03bb6da2348ea6efa4350b973dd048e
7	563	1	-7	14	e62536070a49e98f8febe3b29843c29e335964978f48051320e68420c5dd5a04
7	564	1	-7	14	6602c7e31f128472b622784541643f7d8c6281fdc0c3716d9dd3e0f554fa5f21
7	565	1	-7	14	039856edcc4701a59c4a3b987b4fe07792a21da0f3f73e71815344556be0d6c1
7	566	1	-7	14	f113ba53fbd1348a4d513717722ca0156cccd9b5ba192fb5172b2e49d2180620
7	567	1	-7	14	49712fd748fa53a498222a607e0ad4ea6e1393938aacd29c8210a7d855e3a5ae
7	568	1	-7	14	311a7ea607ef2ed7ba93f967364ed716cf695cfc49ae9a4d453b68bd53b4dab2
7	569	1	-7	14	14b307c1e1a880c38fb945b5d3365a45c8374898c027cd709b7d28fc4fd7f732
7	570	1	-7	14	cab1baf17959f50869456a9dac56d48bb6ed53115deec70f153a86dd676cee1e
7	571	1	-7	14	7dffe3952e772951248d698c99f866a74dc453e743b97d3d53d7ed9ba096a949
7	572	1	-7	14	8d1b3675cb615fa0e156b9710dfe30016b0a942fe5ff38afe38e38c85fa490aa
7	573	1	-7	14	01c1b193d04c5bed537a36606e6f7196e403a198e33fa51e19fedb3c207611de
7	574	1	-7	14	340fc38b0d564d88f84a5f026a09b89edb64f38b1c54e6b04976e9c5bcd7b733
7	575	1	-7	14	70e1bfe50e9cef29a67f556e853a1c04d81b2572d688968607cb6d3325b99997
7	576	1	-7	14	c716c2e663d543b5cd4642e064cc94d9aa996d4bfcc2067338a22bad9d836ace
7	577	1	-7	14	51d4ac46752e7cb7ac41afae34f592107ff7af9c4c5bb72cc0c5e8d80a62c5f8
7	578	1	-7	14	d74065d4df0c7654359fdceb803cadcd237935cbe348ba2ef1a97c5fa392ddd3
7	579	1	-7	14	82d54162442afee5788fb27f1b1c3c06e08a5a41e3d490aa14600764133563e2
7	580	1	-7	14	44f409ac0cba9e75db2c1dd824e5f4112159d5cde650ae1d304badc9b1e960cc
7	581	1	-7	14	6cfe93884098b0597d6b2e0a68737e5235d53a614d64b66628e7584af101d741
7	582	1	-7	14	4c97183588dac38db0eb06fdc7466dde45d2f9a756a17ec84003a59fc26613d4
7	583	1	-7	14	fdc2c0c7853250c8fd5b6266f561c54b9bf564d30da72965bd3eb53527fba238
7	584	1	-7	14	5790cf957392426824857558191415b60a44307b0fe2859ac596b4d3eb139d95
7	585	1	-7	14	96e2a79254ad75c60d97764771250854760924d5b24879a22383065d3b790220
7	586	1	-7	14	934bdac2a20e34b2bc1cfbc09901e563e007e91f83830db655c419e25ff5c5d1
7	587	1	-7	14	f8e1e4fe867596dae0223e92ff10f043ae71c033cd93f7eebad5466edb5ced75
7	588	1	-7	14	59769192de2a7a10e1a307841eb6d216e83dd9a966121027ef4f112e9e8c789a
7	589	1	-7	14	2323e2002db067a37f30c7dda489b0ac9780608a89c9d3f65744b5c52a27c787
7	590	1	-7	14	11b0f3f36b310e6fdc3d8c7d47638da496f96d75a8e271376c0d2f5ffeaa1f68
7	591	1	-7	14	f50bab6bb30bb736cf27fa4cb9f7da6b3b59d769efabf4f3eec3bbbee8e816ea
7	592	1	-7	14	1727674d85a6010a1b32b93bfb5d273b257bc43d47ed132a7d5513292780299b
7	593	1	-7	14	379e6e689a22272f0f19436fcd125228d3d87e3c42a642ede13d36d8e0d0a7cc
7	594	1	-7	14	297da0fb793094baccce7c5c460a273ec532519f935f0c61c9eb55f9606bb932
7	595	1	-7	14	2bcec2ce95db488920ea7d03979e5fd93cc642568dc006c34ad8f7b4f4fa68f8
7	596	1	-7	14	a5ff33ce528312de0c0e78cf4174543efd32a11921233e814c798d4ca3eb6a6e
7	597	1	-7	14	126a16800723ce264fbfb8c8a1fa4d2e362cace922734bb666178a19d17d1c77
7	598	1	-7	14	d545985e886477573a188629794775260e0303b43330e7507fe24553b6957e8a
7	599	1	-7	14	a6e105399ed5cb446b9ddc4a338ff863bc11bf8bf4794d08d05f9252754b5267
7	600	1	-7	14	4d165504af99ed1b26ade452177fb308a7be887d17497183e97afbd03147c280


==> anc/finite_prefixes_p8.tsv <==
power	n	min_r0	max_r1	min_r2	sha256
8	301	1	-8	20	f2b31643aa6285a9caeb68d2a1e7b36e0c85b615f12eb1c8a670df273993ac75
8	302	1	-8	20	ebfc880f9c25d22b308a0e64c80a5e5e3c9e3b6991b677a64e9049fea2613156
8	303	1	-8	20	ee4cd09d40b593cf628e8cdadcb53514f08f70390e563400a05a151769b2d1db
8	304	1	-8	20	e0edc0790e8de5a3a491e132511a0d3124998f625e0c3a476ea5063fda565c48
8	305	1	-8	20	90eab46fe4f4267935daca70d0eb39b2fd938e7adbe4db0665797bbcb10c1619
8	306	1	-8	20	12e546e46eeb93739bd8e69455f9f8f0a2ccda9b35d1a1217e13311db1402b10
8	307	1	-8	20	15053b253b82ce671b5baa8fff5d8ccfe9a9e35846a4ad167912b0ba46c08fb3
8	308	1	-8	20	382666515a3da42642dfc64df885eb807f132cabca00a978a9fe7e2feb1a1d18
8	309	1	-8	20	9c25deb40bc5725921d4c7aa1380b745e2e916857c65d6e674f4b8e5e3a92b9c
8	310	1	-8	20	ac1a919548e41fbe5c378671e50738de8d233e1c025778b909f69a314f5c8f19
8	311	1	-8	20	2bf31004c8fcc5b33489512c8cfece5a0d795f17e25510376a5a62a9f4671c15
8	312	1	-8	20	16fe7211a19838683feab3b469564cc9762325df8aba644714c0f50ae31978b7
8	313	1	-8	20	0c9a83e021ebd1be1e5014646c121e2f209bbb2bcdd37d3ee665f7bdab362ecd
8	314	1	-8	20	b91ba38a82748af77a8decef5fdc81ed89c4562ebbfc17f0daac6da607b053fe
8	315	1	-8	20	5608b6646b2eb423fc8448be57af5c6c1405a543bf47802cb2f0d37a97d871fc
8	316	1	-8	20	ed71aab00cf4809a84c1fe231653a91dd50c14eea30bd58e57cf1e6907af9b3a
8	317	1	-8	20	62ea547212f04bea5c35165d4113780b937d88e44d4742621e674c100f4926c9
8	318	1	-8	20	5158ab5724a77759d09723f95a619fcd7cc058c54cc3f91e3cc17c1f8b39e4fb
8	319	1	-8	20	4699bff4af7b0d0cf9c0c88e3df456ca9c9d9ac90297c9b475db5083b111f45e
8	320	1	-8	20	8b1d660ed701d54b3da0735095f01c302a44b095156da2dfd8699432df7ef9c6
8	321	1	-8	20	d8ceb9d9c4fa82814081b5e38f734fa126fab21f3eac9c7127d33829315460ae
8	322	1	-8	20	cce51e00d2893f296fd9b38e00252278983bb1ba4d1d1e1462b4c943d0796b8f
8	323	1	-8	20	63e3dd2de81a04a3884dcd575b8f74794c25fa21de5bb21fa3e62d57065dc4bd
8	324	1	-8	20	8c9cbdf4dcbc092520c24401caf67aa99ab996ccda142f3724c30027f372b923
8	325	1	-8	20	d7b4a4d8ed5853e82e377d89a94bca6d6b3ddd11796ac76bf14d97a3af7d68bc
8	326	1	-8	20	935c2e5817b3bd5e6ede5a9757ace45c08d49cbe922db42c7259fdb81a58273c
8	327	1	-8	20	18eeb54ca983043c3378cd9bca15deafd3f599e965e44bc9b5b47f7c9971cfb6
8	328	1	-8	20	9a38aeaf5716c16c3e08498dfb226f31ff60b97fb4f5b4a32f87ea65b522039d
8	329	1	-8	20	f157e7453fee4fef396c28be81be1deb9a9f2c3ceea3e66cdfedfbde47117dd5
8	330	1	-8	20	38bc0446b50f2937d830dd56f10169359b45ae3a2a3e0b5520ffb18a0d95a820
8	331	1	-8	20	d41cd13a947ceda79f7e52942e8c6763da82e41d7d5cafddc7a3d4a670f1aa53
8	332	1	-8	20	3a4ab5f331a4f21a7f9bd953a4854935212575912158c1fd0766b749b76e2c7d
8	333	1	-8	20	597626dcbf83939225cd944dedbd66d7ada6c9d6ed9280e20d955744407ecbf8
8	334	1	-8	20	822f77645741a6e14101b44c945812928e0ba3de1d13d6919ff0a11394f96e5c
8	335	1	-8	20	aa913db96f700f662efca3e1537e61154d8634d8ed7ec596a474bab301e064fe
8	336	1	-8	20	56a05a0caabcb3e205c47ca324af7d657314537901a9c9bc883760ede469dcac
8	337	1	-8	20	5220547f9524a82c3b48eea98b022659a3d2d540cf8985f9dcb92e96382d9e47
8	338	1	-8	20	d110f37f042d508ffb78a74ce83c095140fd33dac7f5b2103574e1ed0af8e368
8	339	1	-8	20	ec5eb3bdd9f4036c13f9d5687226dbfb6c29cbf84b406e115febb7dcacd69ce6
8	340	1	-8	20	6dac1a91648e33e9322a698401622c065516ea19f9407353eef7bf6053bb59da
8	341	1	-8	20	9a3f65dd84e9fca6030d0f0c5a30c3a42175fab002011c44fb3b0f62a521de03
8	342	1	-8	20	98731ae6d676bf14f49e621fe9514f25b27243aa2b3e92fa7fe1e242bb9cacc4
8	343	1	-8	20	6db29a7b0f622b1586f3de29dd9708e18002246faa2f8f1af97899843bbe1019
8	344	1	-8	20	f8e09bacac027d7fb7a70d5e950a61ec88769cd6c891ba851db57408af1b20ef
8	345	1	-8	20	8b6a0fd53bd99b8abacb3a6ad2eaf1d250e604f2f90e5929a11a44006075f6fe
8	346	1	-8	20	fada3c1ae69b3446cc8b5bb87673aca0765d9255512dfb7b3f41c6764f7d5928
8	347	1	-8	20	b8139e3d5b16069f3199f7ac93fcf6196a3c30cc55ce92aceec9c19c0883f43c
8	348	1	-8	20	a44409b4e9b671b7dfcc114660179882021728e3345cf6ccd7325db92a05c8c5
8	349	1	-8	20	e7774ba954a60a907861a8070394bd698c73d99edf78d26bb5320c46b2051e0d
8	350	1	-8	20	a6b2d832854768983c0209adbdd8ea3327d29d89a810d6a9039b93bef799b47c
8	351	1	-8	20	0b0c6497f8ce58642ac62bdecdee9e89d58e300e91fb6989db6b6c993ce14dd9
8	352	1	-8	20	81c866a617772897ec65d806e464a42dbbd5c3ec1935fd59220de2b5b9bb3e63
8	353	1	-8	20	4a365da27bb8d30483547fda70cf34214fa9b6a485ab4d4d7bbd7dcc51c89da4
8	354	1	-8	20	649fdad4da2618611c0c499725e2fef3099400a5a8ae1a59f4aeaf17813358e6
8	355	1	-8	20	557c461a9c5328517d9e6692ad7d64e42faded2cfbead7c9bc03595435f98851
8	356	1	-8	20	76ba01b634d970d33754308b4ad6b12fb2a245008b18d0b7b37975a0ed3d201b
8	357	1	-8	20	3e7abbf975487f2595473df2f6165ffadeedf7230994cfcb16e47ac48699d130
8	358	1	-8	20	bfdefdab4dad1f9518e1158eedbaf5038491dc489bcdaedf92f585b0f46f8973
8	359	1	-8	20	7382cacd06017d4fa341df4c698e2174b3f07d66298f6824a2b10fbcd34a86ba
8	360	1	-8	20	d7ebf61e6d8f5599f801bea6cdcc89a3437ebcc6fbe1179ef9e52b4449ce4c90
8	361	1	-8	20	e2d554ac20c03922860b2627af112e5ae160030b605f84d66c5e55f860eebe6f
8	362	1	-8	20	0e85fbf45fc0af959a9a0a20cd3dd48ae8ef8b0eb205e011ce98d40ee428836e
8	363	1	-8	20	806bc798889655d9241b56508d1866abe7ba52b5143cfcfcd04208b5a3e4f8a8
8	364	1	-8	20	f7a8c75cf69a551d98d5adb456cec8f078c15e5fcff76bebf863d2f216020f9f
8	365	1	-8	20	df7646d5b1260217289f21cc6951d39c989e6d1c2ccc03acd79d3b3fc31c5780
8	366	1	-8	20	fbb8ddf718f7f7d25b9d5295958cf3332096b734dc9571411a86907384641aa3
8	367	1	-8	20	f7c99a2b02d7392c220d48578d0ff235dff0945054f31ba17afd13c3873cd905
8	368	1	-8	20	b7303243c02c48e5b8da966baf764e40564a89de3ce62315da498145dbdd6bbb
8	369	1	-8	20	584a00ea766ba82dcf7145a51341334ccfede2eed515263323b5837140db4109
8	370	1	-8	20	223c220bd165543b0878a1e552368b118ab2ee3d637a3dfb4e9e6974dc8ccafa
8	371	1	-8	20	162d47c64608d1a90c76581cdfeec066ee29d32698a4d76a4eb88695dc6b0873
8	372	1	-8	20	408fcce77a38dbda59e45edf639d039250aa2f29e1f1d94e308fbdfba8e5f4a4
8	373	1	-8	20	26322a6587c18bf876dfeaf5323dedd8b0cbce85728069217f25601ed5cd3f01
8	374	1	-8	20	9e57ed8a7d12d00501e332ab45b684c82419b9ad0908af1ee29015abd64b062e
8	375	1	-8	20	bd29c70a17f2a3a23e92ce7863925790a954f899651c1a04fe507a401955cf8e
8	376	1	-8	20	43a72a0c1db413b7cdd68e6a77f4a797247eea165bda9092cf52619e3e698da1
8	377	1	-8	20	38351d3fa0f067516bff3245a21390b13c9ba4ec967115681358e00fe68c4ad0
8	378	1	-8	20	21f0d6bd5dc4cf82d17cb700bdbe51e38da9cfea01e51ab2d5e18985ab746b81
8	379	1	-8	20	acee0e2c57e5ce24f13229c84e6a62771a4684f6bfc2630e059da0a29d5fcd54
8	380	1	-8	20	38381e3ab5f016118243ec7679aca011007be7a0f1a78f498dc792cbc4efaffd
8	381	1	-8	20	bb831c7c9264a224a5dca64398047a162a55a3bb8b81809714a01f69b3a7e682
8	382	1	-8	20	b41e673bdeaf3a8acf4c4d734d5aecc38a3f6d1f53023d30a0b61fa7cea560b7
8	383	1	-8	20	118ef1979d0d771968570717ef435f2dfc9e46c42db8c7d6485c1d9d42c28b68
8	384	1	-8	20	010b01810a52166e167443252f02a57b5be90d2fe6934d502ccaedce246c18ea
8	385	1	-8	20	3e0fa5011748771010f2bb10333e324cd5381ae513c41d56e64881e665de5d0c
8	386	1	-8	20	9df23d4885766f62aa1668d841198eb382f8c46138cdaa4f9dd516425a6820d8
8	387	1	-8	20	f015b8657a24b01bb896bf7664ea9328d807a34b9284a0ebb0eacf24c0868ca8
8	388	1	-8	20	dadf0be04ea3007c2c9e42c82b4f0191b3a242bd88a1e86c8a1b4b4207ea2a1c
8	389	1	-8	20	1892c8e315c733570fd637eb489969d1128c01e030906f5b5f660d22f4831649
8	390	1	-8	20	bee62737e07361e3bab87efa906c2fefd69c979355d5a7053a38b7a96d0b56af
8	391	1	-8	20	2ae62e6cb8e4ef51733bd47234239f17742dfc5be0f4012e224ab713bf02d601
8	392	1	-8	20	72bd57525e9883a4947ae16b6549a5cd33a273d21de02a908b25f5c0f4f9aab9
8	393	1	-8	20	8475d4c319e7f359e7f08ee32609b8132e7a00fc0b6f4d94a07f3f3b0b71ffd1
8	394	1	-8	20	e48f3330eab56f74f8b7d6afc8b0aac2424b1c6f194fde39b95567ad1fc4dd32
8	395	1	-8	20	cc07db287421434f87281791ac6fed649ca2807427c2d88b7459197baab26ee4
8	396	1	-8	20	d4d5ff2ce13f8dfe4ee946d8a13e0d485f0e623f172a272563452979e8c0c6cb
8	397	1	-8	20	2fb7778fdfc8aa522ff1b2ee06421c20eab638716b6a7f15c07d12c4b295247f
8	398	1	-8	20	78e0e0a7491a951ae14c4f5b5000863a0af5d7688514bf69ad64f2e0b4ce791f
8	399	1	-8	20	7b85b1a74bb93fdbf52ad6e27a2015c42d9ca4b964137d8f33cb393e301e877f
8	400	1	-8	20	a8c7725202f313e8ec33d2ae5205ba2841255089d3a0954db7b9e0a316f35bf0
8	401	1	-8	20	a29d512631bfc7d07adfa638794ae6d907f39d7b15fc88ddf28011c7698a750d
8	402	1	-8	20	97cef9b1a9b6caef49ed11e32f7600d18b162ee8d77632b67f5e07ac4d16900e
8	403	1	-8	20	9565b1f5ec8773d30c13b37ee3ed12805411e4ebfc8f79ac637524e62cc19396
8	404	1	-8	20	16db4b717cb7b03ec7bb24778ce65f543ba20054813d31ddf70cec91dc60e692
8	405	1	-8	20	b5a980633fd863d19dc0c0457fc1394721dba8681a7f1c39d0d396df1380e0b4
8	406	1	-8	20	148a51b20b8ff636a17c65b1d2757d1d53c54b61d618f7bdfec752591e1bd189
8	407	1	-8	20	1009efb2652dd53431f5e23cf8a2e82338d25f4e016a5fd36aa45d2fdda3fec1
8	408	1	-8	20	549012ee8280a18ed333b67c9630327a120c9f108d9835446168537c5c2fce41
8	409	1	-8	20	546ab538aca6dc71dbfb5bd11ff650f1b44ce2d21c48e2b77be8032de39fdb7d
8	410	1	-8	20	7bead44b33dd849a3072a50b8e9c53b18e950ef1a253b77627a9f5c65123bb92
8	411	1	-8	20	879baff2f6b3490a47b45af6f18f9fcb54d4ccbebd9448abf4131688145000df
8	412	1	-8	20	a801b991740d22efdf869bb3ff8cb1d85884b052d8bbdaa8584d521ef5c921ca
8	413	1	-8	20	cf308f7113f3a210a44f8bca408b213dd39b98a360bb8bb83f5fe9ddf9291977
8	414	1	-8	20	39b53232e019fbbdc224a10d1e15bf0d1810d4e94a1a36597a48d55634eb9bda
8	415	1	-8	20	a0fd2079f30f746a4d7f0c9d8d8e8dbac9bfa56446c68895b6e71a85ac961993
8	416	1	-8	20	a6dbab1535ce332bad59429c6755bb6993151e9126598f8e8411484457b19098
8	417	1	-8	20	f9ab84c9cecfa59e0f7d2793888a33112e5c87e75b30bf6efb4c8933a2e8110c
8	418	1	-8	20	e1a42e6b75e584854dfe6f425634b20fcc7efabd9e70a3d5f42c5723894e926d
8	419	1	-8	20	a0d23fcde8a7942122f4e17f20bbcd898796075acb50c47b74b231272c999fa1
8	420	1	-8	20	fcf2d81b6a6b2d3f885dd4018c5fb0f3a3c8f69bca36904a358d6f2bef9582f4
8	421	1	-8	20	f8cb02f07fff3a648a60ebbcd88f8fe7c1dabd084f75968773a599d29f7fef69
8	422	1	-8	20	c58dce85c5dd3bc3fe6e70d88702b3c77e63558534a12ddb60e1c40595f72c6d
8	423	1	-8	20	12bd9d6630af4afba4943007c5aea86ba4a014ab2d6f5f56ff6930cdd530c420
8	424	1	-8	20	f569f61e18c260d54162c80ecf555304a1500a37bf4654f949e81b9ec851203d
8	425	1	-8	20	d84129802f9325817126dcc5012b3000e5bf7a6f431a77fffa9d1630cb687761
8	426	1	-8	20	8205cda017a86a64741025e3b77472c8d6f14d9729c920e1dc10e973f9cefc38
8	427	1	-8	20	823795c9f1ebd338c5144eb2cdfc47f03060f39c860255d841628908904ecd59
8	428	1	-8	20	a006333c141fec5160b4b6e6c66cb79bffe8442dc5758f9517cec0feee0cccc6
8	429	1	-8	20	6bf7d355370eff4f071c53c282a9d8edd431b71ff77db60db7afe0e221387303
8	430	1	-8	20	5ccfcf08f6e09c1def79ad858e79634e7022b26bb52a029cf920e4a200015fd0
8	431	1	-8	20	dabd707fdc7ce735661d6bfa04e680995bc59e4dee4822c4b0ef541759db4609
8	432	1	-8	20	edce5879184842dd7ce47c8787df5f54c895b16a742ed4f77d1a94d88a4621ff
8	433	1	-8	20	5a7adec1daeabcfa396c5d6f75034b951343fcb21e7409011d107d1d1557ea09
8	434	1	-8	20	0e9ef0a2d7d5bc13a1ef3c85fd5c124d183b1ef6ee178e37bac83628185be791
8	435	1	-8	20	a5bc9698da0711e2855393e471e760e5781876be8dca414219c9b25a94a871b0
8	436	1	-8	20	e6aa78132eaa179814d5080047e3ca877dbb8fe475e5785eaeaa56e78190f07a
8	437	1	-8	20	fb7f25c6408d3187b7b286707e1a3300ef8d42d13374c43c0865f22d0e54bdff
8	438	1	-8	20	6742a65aa32b71da7dc47c23c3906eed3e59f5a89458bdc496ce5508c5220caf
8	439	1	-8	20	e0bdb269df83cff1122adfbb998fe18ff06d62548284b3f2f18367d521374004
8	440	1	-8	20	2f9400296395adac5632443db1ae2c968cf26de6753d71e3534ade6ee0006e75
8	441	1	-8	20	aa2b397eafc50cd60672f8ed47862e913cd3d3b10bf999b2f62990b3b107fd4f
8	442	1	-8	20	08af4106b0eb9f2bfa6fb2e4140fd9886aebb0d1eb8ce27a28148f4ad1ed57d9
8	443	1	-8	20	23a9836ab8aa18bfa59fb887fd3423871bd526f214ba0c68aa7e604a116ef1cd
8	444	1	-8	20	19463e70425352786487deb2a19ca9aa8198c3d368f99f6e38cc0ac242d52f33
8	445	1	-8	20	b412d5ed27e5762b6a1afc2e8efecf34da1dd8ab2fa40dde598cf69be28932ba
8	446	1	-8	20	8f21ba9f5be276128ae49ef13dc9edaf9dad4d3661314e0bc6636a5c1261571f
8	447	1	-8	20	bb94b036aaf8a2d60582cf652356325753bddebd3d085eaa69fcb0ac8dc2644a
8	448	1	-8	20	02cd43412a72773caea5e5b68c343a851d04c97ee91f2acb0f999f4889c523fe
8	449	1	-8	20	2482b3802a92852d212a156588cd9c214827222c4f3699691e235cd485c36351
8	450	1	-8	20	a944588d655fa2cdcf1b43b4ff77122b69ed31399a0c4757f668f117409c050e
8	451	1	-8	20	a961bc5386dbe197a29df6754a60c9d2173584f2e46090d3e2df612860447af2
8	452	1	-8	20	1dcaad6df498cfe4ca8ad9344ad3b340ad8fc2357e60a6d98c828b9987e6042e
8	453	1	-8	20	0d37b7555b33aa692dcb7485c8e154d10724f619bb0fe61ae5aa084b1e335f5e
8	454	1	-8	20	e8f3cf4fb4caf24e7bd17108ace7bceaaeef113bc464f55614912a93659676b6
8	455	1	-8	20	c0dc112cd2b746b82bed16e03f43b85ae97c43300e994696157f450f869d4b26
8	456	1	-8	20	f553c4312ff3e3ef60eda8c5848760d6e451d92e00e922cb16b7e76e1b499297
8	457	1	-8	20	37c5871b56a5b8c7d808aac6c63b25e2aee8a574f4e037ec763997c2160362ae
8	458	1	-8	20	1a161cd468823d68e57b5b4048a075cfc026fafd850da620f7d674a28ebd4e83
8	459	1	-8	20	9e11c0089eec5eee5bbc69b4baddfe4ad5d7a07f387c8670f2341d15b5f74f48
8	460	1	-8	20	924164a9e22ad186a22b16e8cd663b6866c7d7bb449399e289dc3026787162c2
8	461	1	-8	20	e44883d51d82ac251bfdbdd233587911e5b1042891da52415c66c90c6f8a43f0
8	462	1	-8	20	b0ef0410c04c5619fe0abf7eafd78c602056bb9dcfa21255545ceeb4546e7536
8	463	1	-8	20	fa563aae395b35c8739fcedd9238fa28b4deedf749611214d9204a9aab7850df
8	464	1	-8	20	1285e444391eb2b2a7e06490cc7b392af54356a0055940df89759056666dc1f7
8	465	1	-8	20	694fc0ebf99be123957c1c3e293de64a6a6f823d609ea61cc591226e6c141aea
8	466	1	-8	20	a4b47ffc3f8f9618820d224bc55458aeac7ccf07d73aaf9f6e97a761c8218cc2
8	467	1	-8	20	52139df5c9bcdd1c010cf90d8a558be5d300a910ab30ee421227f6bd49deea6b
8	468	1	-8	20	3b4493721794193e63128d32ff278541b8b51f823bee39c20e4818c4a5b9838f
8	469	1	-8	20	4cb2fdb6c3c50c77713cf9cc196e94a02e869503a5268a38ddd88493ecefa016
8	470	1	-8	20	0eb9676a73a081df7603e8eeed29f69251fdd4b1ffc4e1e791e74bcc59fdf45b
8	471	1	-8	20	800e171d1a3d64a2719546c194a0faf18dcf0cc48cd5f40a1b70583e7dad6df4
8	472	1	-8	20	4f375fb1d0ebbd177dda52d18585836635ff8f0b0b1e5df3fc835e8fafebc2d4
8	473	1	-8	20	05b6140e0e0bed473f45f66832a2fdb3c0ee5043c2ff8a42648b08c4ad8f4be6
8	474	1	-8	20	fcff45900771ccfd7250580bff0295d1bdd2cab3ffd47b3d3eb62b238ff15ad0
8	475	1	-8	20	7781f592e546038fcc31c7f6da5a669bbbb1241a42b1a17b06a63076e057f196
8	476	1	-8	20	40aaaf3721014db5d706dbe177230eae39c416f527a4f0c14d5c75029afff4af
8	477	1	-8	20	f83ef2272c42308b4450dfce5abfe18a54d9aa896e91c452355453a17726948e
8	478	1	-8	20	ec7f3a12469d1fbfaf8e879345e90626c08ce93562073e85680126269d410c29
8	479	1	-8	20	a732a423c5ce02f48a122e5e0c4f9a64dc9c5db753728f570f6d6ca493aebe2d
8	480	1	-8	20	4f98811eef1f5341b93c278d404236ade7253482cd3f7c48558bf96b00f8d452
8	481	1	-8	20	0ffd04ae80a42cf0ecf3823a3ea9585b54f399ee82c75e3b621fd03cecc8dcd1
8	482	1	-8	20	4e6740628ece49e647708ed8310585d50b20c71699ea1bda51efb6a8b36ad740
8	483	1	-8	20	c578d813a6a77b817c60598186ceeea6c6cd198b9fc7b1a09a4e2e7e3a7f5317
8	484	1	-8	20	9fb7e3c15385c3958005eb91b688db1a4ccac5056c2a826988a6b0fb2b334604
8	485	1	-8	20	5858dbf73dc8679dce954a76eee21a7d7f8af96d5924209772e2a1c2b42fecc5
8	486	1	-8	20	6b733a5bd80ac69ffca71d64848468883ad5b7c2472441ef360d98e86d839c0c
8	487	1	-8	20	5094ef0314ae56e6eebbabb0e94f9debc1539c4ebaa18239d948110228db1cc0
8	488	1	-8	20	42f674e73b36fab3b7de16bd565116ea3eb5674d58b68a708457abecc3ee2340
8	489	1	-8	20	3877a7dd369aa0d38203ddce4272feed02c5bc6c7cc2817df301257e91814098
8	490	1	-8	20	8f9d0b7e1775acc6cacd8c2df508fc789ea873d9fc254eab8c6e7b5c61a2c517
8	491	1	-8	20	1ec62a225334dc31a341dc17e81ea0be0901bde92e6755441c58546e6869788f
8	492	1	-8	20	60c943ac04b033f9d9a661a24eb58da65ee8ce664887c014a1d89a4423b88ed4
8	493	1	-8	20	acf776dbde2ff93d36452ff515f52450ab4a2515158b5aafd1464899c5ffe4cc
8	494	1	-8	20	95ae0cb699d6bc4ef5e56e71f815d6263e16bf5e4ead412d5722992b4855d4d9
8	495	1	-8	20	ccd8e74da0a07c3eeb54cdf272f01bfc807aeb6fb192bd871b7c261ab837bf08
8	496	1	-8	20	e4320f9e0e454cd318ed981db79005f7ae5cce90025e1d17e00bea9f61eb5c44
8	497	1	-8	20	2d9a2e41da6b673862258b0f1acf1c84ba8ffe3e0139c5f15a2e85eef273c124
8	498	1	-8	20	996a103b607f30bff416ba21bdd8a7ac5a9569f2c6b3739d26c1c4f7a9d02ea3
8	499	1	-8	20	4fe9c9111e3ee9cb5ee1118e59d8165c2dc3c475e556172fbd56d76c9a040a5f
8	500	1	-8	20	9e73fa477cfaf380a3e31ce2bc78be554b8da34906459c4e49e8c28c91633a9a
8	501	1	-8	20	119797114dcdad25d63cda525444beb1f972c73b1b9e37684a6ce24ae54b00b6
8	502	1	-8	20	c537249f4f4622b404f96529338d1dbefe9a4e09ffe0335d576547b7634b19ac
8	503	1	-8	20	1ed899c24912aebdc1bd1dc4a052afbc70328009079996fcc9cb1a30b26bbe07
8	504	1	-8	20	ea8199b44027aac9be75fb587311d27f19a2405e86a4aa58fe73d232f6710f97
8	505	1	-8	20	b0288cac92baf5c9ff58d3daf7ab4a563b31440fa9853ca8873fa3a29cc42167
8	506	1	-8	20	4ef1b09804155dc333affacd2da70f189493d1740730ed1462ecd61955179f28
8	507	1	-8	20	88cd6ec7121cd0e214e4c05f2648fd9a9f1194a21e6fdcef45c63bde06fb1d67
8	508	1	-8	20	58c324fa78da076f9700f16e654cd0a6ca2f0ab9474f8c279587761866eb508c
8	509	1	-8	20	8a9fab1288346e0592c93cba4a0de48433ce4be480e676fa31902ec0e30627dc
8	510	1	-8	20	521c3e1be168cede5a3d16bde601e44096892f2f108bf148687f0b3a97c2d0cf
8	511	1	-8	20	3396cc36de08b848b6955517f995f18d84a638849a0e8bcc90ef87f57f3dead7
8	512	1	-8	20	efba897c9e8d0438e213c8e17b7f15dd366080bec87ef9ed4b4023fabf88c4c1
8	513	1	-8	20	6382599221728c9094ba7b69bd672cfa79a6c5dfe1e3878fd443dd490d12885d
8	514	1	-8	20	a13c5051c17f2f58a8dc8653cd0b1737f419cae9cdbd21a309481b9002d70771
8	515	1	-8	20	35fabbb437b09116d5c7e4da17078126553388052f6e80b512749e25f6a5e03e
8	516	1	-8	20	f113f2c0394bcd65cb6980ae76ff9226ec7181fd6a1e7a67c4afe34a6cbd4a80
8	517	1	-8	20	bdd178d697b7d6676567042bfcaceb50f569a0f3539c454b3358767a56fb25f5
8	518	1	-8	20	bc93e4a3799d5872ba1b62988dee3944bfc6894d8cd52c0a8124a6bde6959322
8	519	1	-8	20	5aeed1f6c01a74c03e9081a59e395fd09e5b03dfa2f240c3303c2441a7b9d779
8	520	1	-8	20	7d6a63feabe28f2a842227ecee6694a864159d9e250dd48613b49bbe7ba3c602
8	521	1	-8	20	772785b18fe7fb83b9a72d9857d2279ac5bc982e96b76c815a5d7c46ee6e68d3
8	522	1	-8	20	996a4cceab3f0a8ddb213c85d2261f17e556cc1c0266080690a7f4db6dbe08ce
8	523	1	-8	20	6d3466b333e40372969ef7dc80209bc7353cb20bd0f97866450d6a1e930fcac5
8	524	1	-8	20	a464c436abab7f40a5098de3122e8196206204b356a366dfd6855bd00e1fdc4f
8	525	1	-8	20	3c4798b49a9d47b1526279eaa9034dc0a96237836e98606ab5becb86880a50b1
8	526	1	-8	20	20b15c94d1150083f83814a259c5f9e33faaab26b6ca979e599cbdcee66e4689
8	527	1	-8	20	dc9f349485010a6412ea8272ded6351586a80b3d81d8be2c5c056a44f4830bda
8	528	1	-8	20	45709ccc9d533205b9bec445af29b02e8c15ab4e73255e4bce8c14dce563f905
8	529	1	-8	20	196689e1e41c84f739078e96c62e754706dfb0a94ae50484ee317f566a775bf7
8	530	1	-8	20	0757319dcaa5cab0b7effe2d7271b825ecccb9e853ecdb2b03bce8a9f5df039a
8	531	1	-8	20	5eb34723b3c4c6af4e1a9c864e0d38c585c2704c9da181bf0c673c919910b3ba
8	532	1	-8	20	f655b491a97859467a29d6c3b157e73a285161e49beaf8b98a776fb5a66e0351
8	533	1	-8	20	329503e7faacc33377e3d713eb1e2886620d7554d7e72b143ad1a50a6f9cc9f9
8	534	1	-8	20	8902bcb2ad1eb395b3edf6a01e434c27517d65cb90b35bbe30bfdec766555b7e
8	535	1	-8	20	d8e36675cfcdbc327abcec3c00c5d6658db2b6cb7b2d08d1077a5d572ecbd986
8	536	1	-8	20	b5aebfdb790dd0537a528ff7764f99d24c2fb4f14598299798d7b6398e57a1ef
8	537	1	-8	20	e2f9e1ba3cbe29f87f6011cd551692312975176b6b7ecb54920037790756757a
8	538	1	-8	20	84f5050f1c468b23a8e5b20184686afade90abae1089d222e917d5a4adc2a301
8	539	1	-8	20	ed3289425d9bd1f813861a39973c3dec864025905e436a34eb41453e895edc1b
8	540	1	-8	20	89cec3ced73ad960e6c4ad9e525ffcfaba3bea1cef249d1d64a0cb3d46ea4973
8	541	1	-8	20	42a91c449628a0687ce2612d890d2c4fc60c5a548574c783110e01dda5d971fa
8	542	1	-8	20	4427ca24a99997d3b45da183f0fa656f96cf20cd03c774a334f3486d14f2778e
8	543	1	-8	20	7caca99a5bcbd745b5693b7f180d1fb7b4d277143fed14ba184aabe35595855d
8	544	1	-8	20	216695dcd5e820f7f9aaa848456461a8f6a4234af7fbe652bfab8bdb26d22a51
8	545	1	-8	20	aed02d1880980bb06dc8ca76310607d3ee0cf450d6dd16ce91795f6893d65d9b
8	546	1	-8	20	eeae1373d265d32d4c30ff7e5699b5d36e0e4d9477879debeb3ed871962490bc
8	547	1	-8	20	235c5abdb9228537f7291e0037d46ef703f12e8aac94f81bbf62bfb10a8572e1
8	548	1	-8	20	82e613a69e5bc21a31a1041bcff5a5176395f5bc838a6bfae7766eadc2574488
8	549	1	-8	20	a380312362e79688cb8dcfc67513e7a6a30ff8247c522ae1dc6db928c5dcd521
8	550	1	-8	20	b5ea76f816b096081ad18aa067a36af890d4e7e89ec8b91b77e65b9098f3ffe7
8	551	1	-8	20	b411549b0a06fd24a1829ce75179c225a48324e4b2e1d26623e854715ec930c5
8	552	1	-8	20	17bf9c65f8d6db00e8cc6c83d2240e4c6dda0976b14d945a2bd0c5824ecfeecc
8	553	1	-8	20	f8bf20b8ac1556ab28c934b96dc250542da0e8f422f374a004d409886b185ace
8	554	1	-8	20	a0a45f4d2ff96dfe47234d2c1aaa959dbdb76c6c69e295ed22d72f3261a3eab6
8	555	1	-8	20	8a24d1215586f959a7e6e9674867d18f1d3a6c7e9c7a1cfb894793b63ca9a2c9
8	556	1	-8	20	3c2e702ebeaab248eb247d330a3b597f0e39f37adf5c553ed37537e754c7e441
8	557	1	-8	20	1fa4d3c584ce41588d13d8bb65c569a2395aa606732e0aca146815ebc4a63240
8	558	1	-8	20	473ee43181673e4595ab14bf08d70f61e98a7ed8b778c262144ae136d1d5feb5
8	559	1	-8	20	07f4af649f19ef8cf1fd6185de8747028ec6979293d15c46ab4d98994770664f
8	560	1	-8	20	0c0cea7fa275e6b00822b425af7f3ef8dfbc5ed9b1fd051b49d008e58923be42
8	561	1	-8	20	d99adf03793ce5ff920a98bc8fdd1536a083ddcae87d3b90b74e91341ec6ce6e
8	562	1	-8	20	c01c369247dd77b9e03af1f48bdf7ebc402d1b5d653fca19e07815eb675e201f
8	563	1	-8	20	1dd765f17eb43f10ed658991fc7abf14c782c75a292290a548f7acd189b6068e
8	564	1	-8	20	e966900f9755600be964954c2ea414715a173e5efda403b9defdabd0783de824
8	565	1	-8	20	1ddf9c641eb3db6eeb2c31be658595de271965b903264fa3ac91859130627592
8	566	1	-8	20	529a4e141aa49f35d10624d1bb628513f1df89f007f82ebb4029803c7553c46d
8	567	1	-8	20	adb47e52f5302173340dfac310f501ed091a2370ea66d7baa69ec0ba25151ec9
8	568	1	-8	20	27958b619f5d745e0d22bb74628ab42f57e54a41823daaa1435082f1fb5e7759
8	569	1	-8	20	5e971d46fc1b4fa537d819ba495c5c83f5eff09f0619af2f4725e5d1947b9fc4
8	570	1	-8	20	c2eac21fc960e1feb4f5cd33f95f71b6e9a94dd58188e145a0596b069c5923d2
8	571	1	-8	20	51c47c560309be8c7f18618d5c7dc71f9c58536e81bc632e40334c5e56b64f41
8	572	1	-8	20	033b8986649de4fe4a0870547faf8a84040008e51f55bde7fa490274f2b475e3
8	573	1	-8	20	a8ed06c28fc22e9c896cd7a2e8740040a1c723748e826227b7c3aa0cd443cf24
8	574	1	-8	20	7ed7fa2e64dbae92ec36bedc43ccd180af84ad2001b4b52fcf50784831c40639
8	575	1	-8	20	974ea24a16aa6cd2d54f4d1979ae8b437ef17e5bee91ce601a9f8a102cf9b1a8
8	576	1	-8	20	e503117d1354f56b3f642824cc1db16a76de45f0120a409fe605a314840339d2
8	577	1	-8	20	b6acfa75e1f4f4f9664e6fb32bd9fa7ccd1650d0faedb90d32bf8814b676fc7f
8	578	1	-8	20	bb061497b03467261bf17bc12fdf6f24fea6b40092474257adb5dea223a0b697
8	579	1	-8	20	a026672c194ef5609f649e703ce8e5184346afa1e3aad9a43d701822d0d528bf
8	580	1	-8	20	4c77f577ed6ad2c5108c2570072fa061c35ad73b05c8498482a43a57aab8e649
8	581	1	-8	20	6065f34c2e1b36ed71981028474aa0acdc7114ce32aa913b907aa0cf6f6806bf
8	582	1	-8	20	651bb14c34b52ee6a776acdcb79a449f861c7cdf75464c386013cfe5bdbe71a4
8	583	1	-8	20	60a2c3b183ec7eee7131429423266b8bcc4a7878e8dd40584ed3fcedc2a74e6e
8	584	1	-8	20	83e3ed334e3b489cb121b2a5d015e651122042f6099b396a75d3a32c60553a28
8	585	1	-8	20	674bff53fc63172db6cd9baf8445c9b2f82591f44010489056da2f11db679086
8	586	1	-8	20	cc9e08be071bd8afcf36d12a9bc6d07429d2b1581a88907e45b497c510972bef
8	587	1	-8	20	c600474dcf1ed9107e56428f17d52bee1f2b51d554daec842601a58cab19e4d0
8	588	1	-8	20	0eb4b5afcac2297e859a99166cc0a68277555dad54c0445f359059ed9ea648f4
8	589	1	-8	20	bc4eb79e943fede49079e4836912b081ee78827a4effb9a8bdcf2b13a919a1e6
8	590	1	-8	20	1a5bf82f065d7832f9ed697bf116a86f9de2db8289b9db23ff0a3a03944b5e61
8	591	1	-8	20	7d734e8227269dfc8895f2b15d9016ffeddbf4d0f3362f6b0d21ce94da18d147
8	592	1	-8	20	55f073ff2853a34f8c2333cd8cbf07481d8122245b6ae0b25a97740d493afec6
8	593	1	-8	20	93b225e22691382db9b7fcabc7e6e47354f9474242f3f84269abbe846a5dd4d9
8	594	1	-8	20	755a9572dc13e6ac73ef0b70c33dc7f320f26db320d418f8b0d9d776ba090dd3
8	595	1	-8	20	98a1afc52778ff85a86a8b7f287f2be21c4c948e1ea099751f7bb44bbedb1c4e
8	596	1	-8	20	ae1ad14c6fb75960d73eacad5b0844c96014f180bfee547a634f1a10ca942a22
8	597	1	-8	20	018e5a2467a1600af0a4ba7031b3840f3d7e9f37ce643c4f4ae11f99c7934664
8	598	1	-8	20	2601441065901360a74387a49bb40790187fbe16c4d8c19bc7070fea30c4116a
8	599	1	-8	20	43525808fc08459dce8cebb87363403ab69fde68de31dd0f40433d9a65e32140
8	600	1	-8	20	ba268505f8780425a58ab5a1194d59ddf94361096a6bc1619396e9bfd460fd4b


==> anc/stable_coefficients_p4.tsv <==
d	coefficient
0	1
1	-4
2	2
3	12
4	-21
5	4
6	36
7	-68
8	21
9	112
10	-184
11	44
12	275
13	-456
14	112
15	644
16	-1019
17	240
18	1370
19	-2156
20	514
21	2828
22	-4340
23	992
24	5498
25	-8392
26	1930
27	10428
28	-15675
29	3528
30	19060
31	-28472
32	6399
33	34072
34	-50382
35	11184
36	59333
37	-87260
38	19312
39	101496
40	-148148
41	32480
42	170130
43	-247156
44	54031
45	280936
46	-405748
47	88100
48	456550
49	-656644
50	142102
51	732440
52	-1048523
53	225760
54	1159712
55	-1654136
56	355060
57	1816032
58	-2580174
59	551492
60	2812359
61	-3982960
62	848960
63	4313496
64	-6088662
65	1293252
66	6553142
67	-9223760
68	1954080
69	9871248
70	-13854232
71	2926388
72	14746330
73	-20643976
74	4350272
75	21863156
76	-30529896
77	6416904
78	32177220
79	-44830416
80	9402478
81	47037384
82	-65387136
83	13682748
84	68310692
85	-94764292
86	19791140
87	98600560
88	-136508789
89	28451656
90	141483120
91	-195512352
92	40676050
93	201892496
94	-278482636
95	57832096
96	286554970
97	-394588680
98	81808264
99	404664920
100	-556302550
101	115144508
102	568667608
103	-780537060
104	161310458
105	795430160
106	-1090124862
107	224950556
108	1107631490
109	-1515800944
110	312348564
111	1535773092
112	-2098771525
113	431873748
114	2120604370
115	-2894124056
116	594757059
117	2916547600
118	-3975238776
119	815879224
120	3995874136
121	-5439594688
122	1115062030
123	5454479432
124	-7416255087
125	1518439712
126	7418990440
127	-10075656456
128	2060588258
129	10056420716
130	-13642184434
131	2786874424
132	13586121826
133	-18410511396
134	3756953904
135	18295796420
136	-24766525185
137	5048729480
138	24561389520
139	-33214356432
140	6764063942
141	32873420376
142	-44410881680
143	9035377908
144	43869779758
145	-59210057548
146	12034911368
147	58378695220
148	-78719324498
149	15985601312
150	77472310992
151	-104371726008
152	21176015275
153	102536278888
154	-138017377314
155	27978091384
156	135356562131
157	-182039888040
158	36871072020
159	178231321376
160	-239503540707
161	48470187752
162	234110452510
163	-314339862944
164	63564761809
165	306774232544
166	-411582738180
167	83164202980
168	401055941099
169	-537665278792
170	108558328414
171	523125220588
172	-700792817580
173	141390510280
174	680840763268
175	-911412151436
176	183752615314
177	884196863156
178	-1182799341400
179	238300514568
180	1145878458190
181	-1531796686204
182	308402620056
183	1481960542808
184	-1979733223643
185	398321048352
186	1912776091030
187	-2553575075100
188	513442747009
189	2464005071432
190	-3287358294056
191	660561757840
192	3168023424860
193	-4223973944636
194	848236912946
195	4065589027212
196	-5417385544327
197	1087228970160
198	5207926269668
199	-6935383557572
200	1391051227944
201	6659321924280
202	-8862998087932
203	1776642590808
204	8500328575500
205	-11306726224480
206	2265210875048
207	10831740448492
208	-14399756348060
209	2883263351916
210	13779490108408
211	-18308422217248
212	3663891947295
213	17500706854600
214	-23240159611136
215	4648342861944
216	22191163643278
217	-29453310849600
218	5887965749922
219	28094463721096
220	-37269183199227
221	7446592347272
222	35513310380800
223	-47086871251736
224	9403478994003
225	44823371334040
226	-59401444993736
227	11856893701216
228	56490253324764
229	-74826254067956
230	14928538254708
231	71090330491084
232	-94120235809293
233	18768932581288
234	89336195573894
235	-118221327538972
236	23564031278775
237	112107812236960
238	-148287286573368
239	29543269665260
240	140490508343478
241	-185745525584292
242	36989421915800
243	175821370834640
244	-232353870015848
245	46250572562204
246	219745721476820
247	-290274577575240
248	57754744133480
249	274285926938208
250	-362164397650874
251	72027635256344
252	341925004528661
253	-451284065433488
254	89714238789512
255	425708269174704
256	-561631262126065
257	111605018671900
258	529366611437168
259	-698101949287500
260	138667736049882
261	657466069981248
262	-866685907083920
263	172085929216756
264	815588909751962
265	-1074703548627504
266	213305592295394
267	1010552889372720
268	-1331092410680395
269	264091528167600
270	1250676251118972
271	-1646753479246520
272	326595561568145
273	1546097987044420
274	-2034969412563344
275	403438765946704
276	1909164227280170
277	-2511909206982076
278	497810793187912
279	2354894372240008
280	-3097236570843639
281	613589430047392
282	2901542523750246
283	-3814842769030348
284	755484741739070
285	3571273586966304
286	-4693728570285756
287	929212309404680
288	4390976271646066
289	-5769064847005044
290	1141701706339844
291	5393240470234264
292	-7083466860656375
293	1401346683993868
294	6617530667882436
295	-8688524164871296
296	1718305712985594
297	8111594260345400
298	-10646635803925728
299	2104862127674260
300	9933149708815174
301	-13033210139285320
302	2575856017506232
303	12151909394423248
304	-15939299541827999
305	3149201028035748
306	14852000740763950
307	-19474753671767768
308	3846503095855670
309	18134862831997908
310	-23771990370236696
311	4693799780302280
312	22122708192304235
313	-28990501977387240
314	5722444013808158
315	26962658167420464
316	-35322236301808157
317	6970158634019040
318	32831678012525856
319	-42998017590992872
320	8482294968813800
321	39942463581599200
322	-52295202721860330
323	10313332586789288
324	48550456468284405
325	-63546804075409856
326	12528666588262932
327	58962199844076824
328	-77152352111268437
329	15206734514827200
330	71545282330065792
331	-93590820833814436
332	18441547387799983
333	86740165772813160
334	-113435996994051604
335	22345697726680320
336	105074241919849294
337	-137374743178637500
338	27053934107146312
339	127178529470364780
340	-166228684722722825
341	32727403869175300
342	153807491480525400
343	-200979945917013424
344	39558688056539243
345	185862544051686120
346	-242801671113168352
347	47777769916643440
348	224419922409695475
349	-293094197738886880
350	57659108522042656
351	270763694754264616
352	-353527899897692977
353	69530013554030732
354	326424846044701170
355	-426093901598324696
356	83780557983472135
357	393227523465253780
358	-513164067021974680
359	100875299875738712
360	473343717212364203
361	-617561922311297488
362	121367139327883150
363	569357881316031200
364	-742646448965447845
365	145913684855322432
366	684343249525338280
367	-892411026692991600
368	175296577277974613
369	821951915701111072
370	-1071600194182351138
371	210444286447247312
372	986521091648334220
373	-1285847357071764960
374	252458995380542352
375	1183198382505938688
376	-1541837105471223963
377	302648279643150920
378	1418089389898764980
379	-1847496430875635040
380	362562423291610596
381	1698431532572144304
382	-2212219858260782956
383	434038341429791160
384	2032798615939264158
385	-2647134361935677784
386	519251258868421400
387	2431341466937527960
388	-3165410920333882043
389	620775471359202540
390	2906070824436545308
391	-3782630721685786488
392	741655756962180055
393	3471189737046537688
394	-4517215370685941886
395	885491247521880216
396	4143483907373124080
397	-5390932012447826400
398	1056533893887749560
399	4942779855244211232
400	-6429486101486439905
401	1259803989477561044
402	5892482381745753908
403	-7663216660085842644
404	1501225650908965615
405	7020204748495016960
406	-9127911317849327296
407	1787785604882071008
408	8358507163375260992
409	-10865761279563728408
410	2127719212259249174
411	9945761765355630620
412	-12926479669060003330
413	2530728271615939984
414	11827165239307295460
415	-15368610541810130424
416	3008235923344976475
417	14055923687873256500
418	-18261060301876256790
419	3573684802842621648
420	16694638345659223823
421	-21684888427643637596
422	4242885632762565920
423	19816925412322250212
424	-25735400380649949131
425	5034424561453910368
426	23509308602900206896
427	-30524592508199672324
428	5970138945844440693
429	27873429298982784208
430	-36184006758105457692
431	7075672781642535872
432	33028626325893290375
433	-42868062316616548400
434	8381124839801754552
435	39114945788781410768
436	-50757942003120869903
437	9921804590125896980
438	46296650966626501220
439	-60066123684101768152
440	11739113466278913275
441	54766313492865868168
442	-71041661302518209980
443	13881571737709750628
444	64749579842215417771
445	-83976336715143217904
446	16406014546017152980
447	76510722119330636200
448	-99211822659775147009
449	19378984291309110348
450	90359099217936396632
451	-117148019299963069564
452	22878350930226553733
453	106656674361211394620
454	-138252752283071300020
455	26995196592557025492
456	125826757784284389362
457	-163073049698297611688
458	31836006733215394040
459	148364169835132800168
460	-192248249228007821723
461	37525216494919105808
462	174847050034868944040
463	-226525225925852652356
464	44208168660433061749
465	205950572841809439808
466	-266776076090603410170
467	52054548166465262800
468	242462871060151256872
469	-314018644642554931472
470	61262368352678923288
471	285303514503963071864
472	-369440343134372207235
473	72062595532514481296
474	335544944830188810936
475	-434425774345116757448
476	84724511964249227927
477	394437329236512490000
478	-510588758492897993744
479	99561932433436965896
480	463437366293595988170
481	-599809447148098378640
482	116940407478339249742
483	544241658852817398080
484	-704277315499138268350
485	137285566320959372292
486	638825362269264624116
487	-826540943904710330820
488	161092776074071369795
489	749486923992061019672
490	-969565637729678403608
491	188938320266771561352
492	878899853732037206200
493	-1136800093139698978464
494	221492330701454078320
495	1030172605539339934316
496	-1332253498553101421789
497	259533741584700031420
498	1206917815460122901008
499	-1560584670484219064416
500	303967575624565369905
501	1413332325536782957180
502	-1827205062155563096100
503	355844917805377253600
504	1654289638589047959523
505	-2138397758249732372392
506	416385986100803167960
507	1935446694179474137976
508	-2501454884237636606808
509	487006768923855861384
510	2263367137015853305784
511	-2924836219989439393664
512	569349769393360470395
513	2645663571973457315196
514	-3418352221036330514752
515	665319476018722195772
516	3091161668555812927030
517	-3993375124828102888400
518	777123271529049292196
519	3610089401032309059868
520	-4663082361715738536242
521	907318595884339162720
522	4214295193698897416470
523	-5442737111411416214152
524	1058867300112865826243
525	4917499295166675671424
526	-6350011555902414804104
527	1235198264257417966176
528	5735583338129968613491
529	-7405359192424403955840
530	1440279510413014807688
531	6686923766187485722828
532	-8632443498893454567200
533	1678701220578822337216
534	7792775636247027879116
535	-10058631306182660327248
536	1955771274997510621105
537	9077714252162996308600
538	-11715560444703752895274
539	2277625160157664738500
540	10570143164983413364201
541	-13639792618859529927752
542	2651352364273800840900
543	12302878310722510880200
544	-15873564045303401909198
545	3085141682702697565712
546	14313819464551791068650
547	-18465648197833852830360
548	3588448205744342546509
549	16646721800113459803964
550	-21472347063281829964100
551	4172185158226936445520
552	19352082176391172725354
553	-24958629665274157353704
554	4848944215711252052786
555	22488156869488887880112
556	-28999439295257721166081
557	5633248438725440547368
558	26122129851968762980160
559	-33681193949388248936208
560	6541842558398898316425
561	30331453445343083756996
562	-39103507956203818279780
563	7594026018283172651704
564	35205386270345847819860
565	-45381166753459995785672
566	8812034945659950877256
567	40846756954682294780800
568	-52646391298119405178290
569	10221480097252939442632
570	47373986079491243717544
571	-61051433748329887535948
572	11851848820843648288075
573	54923403429836612643168
574	-70771551924089725440608
575	13737080204446177477768
576	63651902827082377985165
577	-82008416733017686229044
578	15916223875572642257192
579	73739982758556809769188
580	-94994014347076664613960
581	18434194376780089052320
582	85395227768375716344384
583	-109995113561879828544368
584	21342634713894815711394
585	98856293255221942346680
586	-127318378600983810139720
587	24700904566697167178900
588	114397465049906139052780
589	-147316218805469058990728
590	28577210810462232777840
591	132333875073202252484240
592	-170393479352128542242350
593	33049900443246497849540
594	153027465647479235854776
595	-197015091579108126022368
596	38208938800604521036191
597	176893807851427442973260
598	-227714817894126756167340
599	44157599097056615056536
600	204409893852872928048621
601	-263105244862478701318752
602	51014392927528983407810
603	236123039680740439301448
604	-303889199212246518677894
605	58915275432981621741912
606	272661053645213678804904
607	-350872785490939672297200
608	68016163464256684720335
609	314743846902763848468252
610	-404980271335158499664416
611	78495810321013985002952
612	363196686801073175453675
613	-467271077204594430564724
614	90559086600665519452712
615	418965321030887631818172
616	-538959162461711343221744
617	104440723436974328639200
618	483133231657419199784312
619	-621435139399111643271112
620	120409582067322423800371
621	556941313313880298317488
622	-716291491838055535375020
623	138773522335413943959940
624	641810309727284084874109
625	-825351325944700564102156
626	159884952572482531324626
627	739366387959094839491000
628	-950701138713453261112090
629	184147154427508944173552
630	851470280938159553250864
631	-1094728155041124176263560
632	212021488836126093919999
633	980250486860547964720240
634	-1260162858452523847789648
635	244035603588314989376800
636	1128141079671502023202001
637	-1450127424471426894679760
638	280792779128100119338448
639	1297924759166799848098712
640	-1668190860621776820669644
641	322982567501070906574744
642	1492781853328664212227500
643	-1918431764532645356445368
644	371392900072921616934033
645	1716346080658652991404836
646	-2205509733210268472262500
647	426923863041636303897860
648	1972767987856811841043055
649	-2534746594059043868565392
650	490603366252793187849456
651	2266787099884401658807136
652	-2912218783717131722920354
653	563604960746224462215560
654	2603813956981784993708296
655	-3344862376538699915308084
656	647268094308841737016560
657	2990023368694064650995188
658	-3840592463187716273324526
659	743121132525624923003744
660	3432460390604629680624427
661	-4408438804243618881778652
662	852907516030663377530300
663	3939160727944582533456480
664	-5058699937232411487325652
665	978615473430516656224336
666	4519287494354344717924234
667	-5803118201804504827479580
668	1122511764483444056634569
669	5183286507173158687167872
670	-6655078471030709434913560
671	1287179990296680846877336
672	5943062586301546363428185
673	-7629833741681234554949548
674	1475564077528907462342056
675	6812179646148925259460056
676	-8744761148137269214254040
677	1691017622783917492840200
678	7806087733979743820294816
679	-10019652429201750246778380
680	1937359872782214408696383
681	8942380578438166842427080
682	-11477043401159128778759666
683	2218939216681950964254284
684	10241087674906877486401376
685	-13142587581485201144650880
686	2540705180629303105939704
687	11725005456358804724927120
688	-15045479774005766898962230
689	2908290042754886849206552
690	13420072686755454664964158
691	-17218936177512012301112600
692	3328101331328168307098030
693	15355795877293673210721564
694	-19700738426433492614944840
695	3807426631546008407221680
696	17565731273081581375761043
697	-22533849926078517785958520
698	4354552309885089218378040
699	20088030799783560627127604
700	-25767113919506047530266107
701	4978897971513141600193496
702	22966060307996944333385792
703	-29456043933323038746165920
704	5691168698963997354880583
705	26249099521003413805740932
706	-33663718612397623545812720
707	6503527382203642503460068
708	29993134293681714129159825
709	-38461794487558970018358588
710	7429789745148660329269620
711	34261753143609433459497760
712	-43931651946953118962095850
713	8485645005523192172023584
714	39127161538119139750836514
715	-50165691624631686880342840
716	9688905478414452394678834
717	44671329134451931381428000
718	-57268800605745074218731344
719	11059788853907922450614120
720	50987287097324994717794267
721	-65360010306290762265818288
722	12621237351708327098467010
723	58180594785737440950603924
724	-74574370650127518347252856
725	14399278486859209357179452
726	66370997537795868371602560
727	-85065068274448513593276424
728	16423432778015555347223280
729	75694300022034146741338440
730	-97005819989042372110783754
731	18727174400983292487537752
732	86304482702707243026626681
733	-110593576641563075742077200
734	21348451544737957999078324
735	98376092426577959931044848
736	-126051576953283249650002429
737	24330274074665961811237760
738	112106942025697488732584306
739	-143632795846474136706076512
740	27721377059987892277439231
741	127721158196863644380344540
742	-163623837351584376883455400
743	31576969791534511833343100
744	145472621821398724525455019
745	-186349328433759830320626136
746	35959581116811187678096288
747	165648850394032330185415300
748	-212176877096560031091792810
749	40940013267062942965042752
750	188575378409145595610062652
751	-241522665998596430302162596
752	46598417864020932073447850
753	214620698488248299140983156
754	-274857761659630285876576696
755	53025509491561395923178344
756	244201833814641674899417953
757	-312715229252274614765579952
758	60323934122332139333008824
759	277790621172034088256839056
760	-355698154103148753911951512
761	68609811825797096551518320
762	315920793676416439408438430
763	-404488683507948096212016240
764	78014475580424009470537138
765	359195963272510373516464216
766	-459858216460011384570233360
767	88686430699313378398437920
768	408298615378814943543648117
769	-522678884582475435552027464
770	100793562390731368427256802
771	464000241868148493637691316
772	-593936485141805213387850585
773	114525622350814272515658688
774	527172754040023187429279752
775	-674745046731147979326827268
776	130097029069134475087665970
777	598801334576099562005888200
778	-766363230297412741954977582
779	147750020766406704489179052
780	679998906890518551013729428
781	-870212792927821766292513832
782	167758204632135692559196700
783	772022422041036780636168324
784	-987899369523947703041775531
785	190430551347831542940608588
786	876291187729174920735891096
787	-1121235858524924722956043920
788	216115889836712087529647236
789	994407491196886917837525292
790	-1272268732587914079708826920
791	245207963847637425231134600
792	1128179798365742705250870385
793	-1443307634030174787836079600
794	278151119444171785700253160
795	1279648845746777517043894332
796	-1636958658370501131027248715
797	315446700821463918236819160
798	1451116979901092144663039200
799	-1856161778022454275996231272
800	357660241219489975572738160
801	1645181142031310364773334052
802	-2104232912694054022764617800
803	405429546156098589179969240
804	1864769943162327615715505389
805	-2384911214015174506867157760
806	459473777898203492633964936
807	2113185328921073684811343688
808	-2702412200098744903878022913
809	520603663167485586912039592
810	2394149392808568008487453270
811	-3061487451986175686030104296
812	589732960700716632952404420
813	2711856963812166145153113368
814	-3467491669168072167446153652
815	667891341632252735790530912
816	3071034669050828197653421709
817	-3926457976653096633300604320
818	756238853939177557848296900
819	3477007255798762016465048608
820	-4445182482544163939330481519
821	856082162609125453271344828
822	3935772050710186671095763080
823	-5031319204068929180118202056
824	968892780007274428759606288
825	4454082538508360432424661152
826	-5693486612944411754439925728
827	1096327526406930062328743468
828	5039542159067735592119786810
829	-6441387199442366441300886536
830	1240251489117757453494236048
831	5700709552120398572299286920
832	-7285941620352956164733674089
833	1402763780437726154433188876
834	6447216624322129558698440176
835	-8239439181213682911895162052
836	1586226430153514361875536566
837	7289900975868273974097966080
838	-9315706609897090220289478220
839	1793296787941858337537180096
840	8240954405194869526319448581
841	-10530297309405023528764742000
842	2026963855256900958128570100
843	9314089412701818444473269472
844	-11900703535247036537914241355
845	2290589015649324556943918784
846	10524725850294415331775143200
847	-13446594230144474943783724580
848	2587951687540606087171078076
849	11890200115537527224061500240
850	-15190081569400764085439525290
851	2923300484918069414900463720
852	13429999570325886310791959275
853	-17156019627896685889182717136
854	3301410539951429980916186244
855	15166025177509368693849323848
856	-19372338978513492081211408027
857	3727647717960951256756972112
858	17122885698550308561211650506
859	-21870421476535543205971382664
860	4208040540390704876030651304
861	19328227185128475356663655168
862	-24685519980437495233035528300
863	4749360726449043088601198912
864	21813101932192346492083412471
865	-27857228312200553628148295652
866	5359213369983261865964848280
867	24612381544344556792181572800
868	-31430007376351306814478777608
869	6046137886181441964207340404
870	27765219307257564594048723364
871	-35453774043414938272196306260
872	6819720994212980398813009090
873	31315567657291681251982565600
874	-39984560168352155545785054846
875	7690723148442896537843684808
876	35312757212559936129407675750
877	-45085249966617479596771487640
878	8671219994075387957170146772
879	39812144575062822155095510332
880	-50826404919519546236993651605
881	9774760604865839170224858300
882	44875836944747720996605832698
883	-57287186437449778914468121176
884	11016544462973358260956638110
885	50573502511939601843849043904
886	-64556387686338193725932670420
887	12413619366409817106569965000
888	56983276625078702391528371069
889	-72733587292790505405995557848
890	13985102700446426410555171216
891	64192774877802772032639378536
892	-81930439101625514981834479260
893	15752428788602104362760539200
894	72300225536109292559988209644
895	-92272113782468875530531817440
896	17739625349624374874391023610
897	81415735147055428650685665240
898	-103898909887977552344568469576
899	19973622432677642277799866168


==> anc/stable_coefficients_p5.tsv <==
degree	coefficient
0	1
1	-5
2	5
3	15
4	-40
5	19
6	65
7	-150
8	85
9	220
10	-491
11	235
12	635
13	-1355
14	655
15	1666
16	-3435
17	1585
18	3975
19	-8040
20	3684
21	8990
22	-17865
23	7965
24	19275
25	-37720
26	16715
27	39710
28	-76780
29	33465
30	78892
31	-150915
32	65305
33	152170
34	-288405
35	123459
36	285600
37	-536925
38	228380
39	523875
40	-977766
41	412540
42	940635
43	-1744135
44	731880
45	1657673
46	-3055715
47	1274180
48	2871220
49	-5264355
50	2184653
51	4896680
52	-8933965
53	3688715
54	8231135
55	-14949911
56	6146930
57	13655675
58	-24698900
59	10112190
60	22378314
61	-40318415
62	16447100
63	36259425
64	-65092180
65	26456452
66	58129380
67	-104000480
68	42134605
69	92272805
70	-164565257
71	66460990
72	145111035
73	-258030980
74	103909570
75	226220735
76	-401130750
77	161085615
78	349762445
79	-618551210
80	247760186
81	536573545
82	-946549130
83	378196835
84	817094660
85	-1437981432
86	573220675
87	1235584515
88	-2169562685
89	862916255
90	1855985828
91	-3251924115
92	1290694995
93	2770265455
94	-4843920010
95	1918664054
96	4109952445
97	-7172363100
98	2835508230
99	6062355215
100	-10559766299
101	4166956830
102	8892877735
103	-15462410625
104	6090843680
105	12976060470
106	-22523301425
107	8857165560
108	18838055495
109	-32644465565
110	12816454038
111	27215187940
112	-47086594865
113	18457614255
114	39133626580
115	-67604361239
116	26460696185
117	56018350240
118	-96631408180
119	37767227930
120	79840590224
121	-137530238580
122	53677178740
123	113318004440
124	-194931325245
125	75977967770
126	160184094580
127	-275188853290
128	107120536710
129	225551565375
130	-386995023601
131	150453083485
132	316398831540
133	-542201517920
134	210537291010
135	442222158038
136	-756919983085
137	293566907245
138	615904514880
139	-1052986509195
140	407929789092
141	854873607190
142	-1459912377555
143	564949489440
144	1182637402320
145	-2017468003687
146	779874260520
147	1630819941965
148	-2779106631245
149	1073177672905
150	2241848437329
151	-3816479050520
152	1472282569390
153	3072498249125
154	-5225386039675
155	2013820386223
156	4198551543950
157	-7133593917640
158	2746609331450
159	5720914675365
160	-9711091180760
161	3735543836740
162	7773623745870
163	-13183500031205
164	5066695471210
165	10534310878230
166	-17849599825525
167	6853951670955
168	14237845994250
169	-24104150053855
170	9247681356714
171	19194097818460
172	-32467587582905
173	12445974439430
174	25810994766825
175	-43624558279692
176	16709248958065
177	34624431007490
178	-58473857810210
179	22379133184545
180	46336953506355
181	-78192993082785
182	29902905024415
183	61867744897995
184	-104321548325940
185	39864980340652
186	82417053692230
187	-138868580598865
188	53027512236225
189	109549139862555
190	-184450803743897
191	70382532782185
192	145298832970135
193	-244470004448180
194	93218938117515
195	192308244405909
196	-323340546274950
197	123208249887510
198	254001825990780
199	-426780521940545
200	162514412119100
201	334810235006030
202	-562183892054430
203	213933940744770
204	440456092830095
205	-739095256974509
206	281074765101220
207	578318271436120
208	-969814804149090
209	368583840804845
210	757895495438908
211	-1270167787580025
212	482436696868235
213	991395571534015
214	-1660482062089650
215	630304899186446
216	1294483083315080
217	-2166827903633510
218	822022110480410
219	1687226958524800
220	-2822588540845216
221	1070173941411660
222	2195299508013020
223	-3670446550195780
224	1390843935039915
225	2851491775544608
226	-4764893163360840
227	1804555182094560
228	3697625868075935
229	-6175393513956950
230	2337457923245450
231	4786965308601010
232	-7990374499161740
233	3022824732045845
234	6187248914433080
235	-10322242065177271
236	3902931337870320
237	7984504928228540
238	-13313686232556850
239	5031418660400495
240	10287839734811543
241	-17145593866843460
242	6476256538824055
243	13235443168777910
244	-22046967746658075
245	8323456737072821
246	17002109960975495
247	-28307344847873380
248	10681720410760805
249	21808649371694780
250	-36292326095402825
251	13688246882000475
252	27933642714378520
253	-46462973531868205
254	17515987189487685
255	35728118316989800
256	-59400011475649165
257	22382689560192520
258	45633846414253270
259	-75833986106935440
260	28562168974978206
261	58206122272699780
262	-96682810322658455
263	36398329811152940
264	74142106653183245
265	-123098449633435802
266	46322597881081585
267	94316042090270615
268	-156524914227469465
269	58875564625769330
270	119822965556074475
271	-198770216958826070
272	74733836388444135
273	152032911803479590
274	-252095570010011215
275	94743302174432185
276	192658054391798675
277	-319325833915508625
278	119960316486944540
279	243835789545844625
280	-403986147428471836
281	151702624327143730
282	308231443910893415
283	-510470772463431275
284	191612275942947965
285	389165117998124162
286	-644251548956047040
287	241733272256958800
288	490768182662436440
289	-812134998742509155
290	304607304496390343
291	618176178290640845
292	-1022579134582526445
293	383391685083233980
294	777766357112518320
295	-1286083466982033711
296	482004486001423675
297	977449931210089040
298	-1615668681983756555
299	605302987416438195
300	1227031291390129964
301	-2027466061466449660
302	759302892441426280
303	1538649147821812565
304	-2541441107896680315
305	951447367618542084
306	1927317787082245720
307	-3182281132348371050
308	1190936954989582785
309	2411590586573664225
310	-3980483011935965065
311	1489133760370439575
312	3014372689128650610
313	-4973685095167232470
314	1860056230019184515
315	3763915521649286836
316	-6208296673221376815
317	2320984285686797820
318	4695032810511511685
319	-7741489804739039935
320	2893198832371579026
321	5850586190111340995
322	-9643632061429031355
323	3602884705823320150
324	7283298669144000670
325	-12001255343602544966
326	4482232305521801795
327	9057966516157169375
328	-14920675972474879520
329	5570780519370134515
330	11254154918810984115
331	-18532405378974168760
332	6917052516626262945
333	13969480629408784970
334	-22996519822789693865
335	8580546675894636161
336	17323606268879106670
337	-28509192540073041470
338	10634157903571397455
339	21463096824003466010
340	-35310633861372949996
341	13167120079520554200
342	26567319917024183930
343	-43694735401018268305
344	16288579124456346735
345	32855608780498710436
346	-54020775258405294545
347	20131928540155721730
348	40595951658437310400
349	-66727614084149226740
350	24860066293260656860
351	50115525162743295485
352	-82350899462713182540
353	30671764110367647885
354	61813453559573397125
355	-101543900933261860974
356	37809379074461202370
357	76176253270137418895
358	-125102723773968665080
359	46568183657802897560
360	93796514361397603905
361	-153996800120983368460
362	57307645968824726945
363	115395481598059096740
364	-189405736209199198165
365	70465058241190099697
366	141850330032904870180
367	-232763809807079666815
368	86571991148930189600
369	174227088505634839920
370	-285813669444544257215
371	106274146202487216025
372	213820353498036669470
373	-350671094342895799610
374	130355291954963056330
375	262201161682261421962
376	-429903041071064269990
377	159766104697634387925
378	321274658853292888245
379	-526621640567583103760
380	195658895798705246608
381	393349524319062581965
382	-644597331269563515440
383	239429399742496652495
384	481221492628976717950
385	-788394935794003560802
386	292767026177206102435
387	588273770704232981095
388	-963537229418025962870
389	357715251531393607540
390	718597691222354315792
391	-1176701429800680296440
392	436744150498970773030
393	877137589157394176735
394	-1435955086115447490055
395	532837453047949047775
396	1069864656264656531590
397	-1751039091940005251585
398	649596971590317514055
399	1303985441196798714505
400	-2133707027595730405185
401	791367787171894145470
402	1588191746864527337375
403	-2598131796062826241550
404	963388230848182327410
405	1932959963802739811337
406	-3161392604467516178035
407	1171969463304616239070
408	2350909405015843331005
409	-3844057819020765623760
410	1424710366734633509735
411	2857231018708850113140
412	-4670882157733664401400
413	1730754541334057351585
414	3470200001110514144345
415	-5671640163888925569822
416	2101097478070254952585
417	4211788374102715335310
418	-6882122024503724295370
419	2548953492475453209265
420	5108396602001767326759
421	-8345322675409311567170
422	3090193797102723111420
423	6191726884098496939765
424	-10112860906804316542090
425	3743869209008495411897
426	7499824972136565592565
427	-12246672007724282719625
428	4532833496214897762070
429	9078322342828602487880
430	-14821025556156144798386
431	5484486327873281863315
432	10981916439993871557205
433	-17924929491562823624960
434	6631658293085515620670
435	13276133651627861404691
436	-21664992861920498733390
437	8013664582591177132355
438	16039427890969589449805
439	-26168832919224450523220
440	9677558803838397582780
441	19365677331261488482910
442	-31589127908221675545680
443	11679624147627944749940
444	23367153258904772879490
445	-38108435368128833376145
446	14087145904894196547555
447	28178048466615418613800
448	-45944917543929258677790
449	16980517317319171353585
450	33958668461290895922247
451	-55359141153833891910495
452	20455740155679247919690
453	40900407432390773966085
454	-66662148964848457521715
455	24627392492617558922897
456	49231652902294756725370
457	-80225036173658559509645
458	29632149172452658483980
459	59224788837929418539445
460	-96490306409013284853928
461	35632955806745402586870
462	71204497409947630340120
463	-115985331339794673749700
464	42823975150178701420565
465	85557595331631004136178
466	-139338295666167727238365
467	51436445886177039959255
468	102744682707137732446900
469	-167297077160852286941245
470	61745618733029146526031
471	123313931645812141046865
472	-200751591155033128052920
473	74078963984955164025745
474	147917399802654267357105
475	-240760222438066018415260
476	88825878886430769257975
477	177330321954147691347840
478	-288581077334534895388690
479	106449163444524789939040
480	212473912413376819484233
481	-345708917475878957595300
482	127498580442138491899950
483	254442304528511070525135
484	-413918787724433571615745
485	152626870674688752425263
486	304534363008403231838795
487	-495317527564042027200260
488	182608659189724279136225
489	364291233095661845068490
490	-592404562427807585743817
491	218362764129644470740165
492	435540640806171970111315
493	-708143613956851918762990
494	260978508552816627042455
495	520449134261711064256166
496	-846047252020956489429595
497	311746739467944031642120
498	621583661826562943282320
499	-1010276543356598209801215
500	372196379818472989198062
501	741984123315140373409085
502	-1205758439944344713135625
503	444137481189168126356190
504	885248811747083619862625
505	-1438324004066697169705727
506	529711911032008419545825
507	1055634991746845479723785
508	-1714871097251771893885850
509	631453002140388081688460
510	1258177244536900375469724
511	-2043555779609924745298325
512	752355718603391025445885
513	1498826657686261452714785
514	-2434017389119470474827425
515	895959156844076435407532
516	1784614460911552636438335
517	-2897643114218249511621365
518	1066443508873359807493950
519	2123844319600730768460540
520	-3447878857446987155016201
521	1268743974729250914562165
522	2526318209584657349623180
523	-4100594335796047939683765
524	1508684530681171300594475
525	3003601626606881179030533
526	-4874511701543038553821845
527	1793134948807643490498840
528	3569334851120287768120945
529	-5791708526604701749593195
530	2130195033377361628604196
531	4239598115784006157645960
532	-6878207809687179159130090
533	2529410703064673475093855
534	5033339835141096274860315
535	-8164669780307440248814493
536	3002027320682256734173530
537	5972878584400862731177140
538	-9687202735320599520805265
539	3561286571271192056988910
540	7084491291668721009757793
541	-11488313007644006312822020
542	4222774235529112783597600
543	8399102175570983543587750
544	-13618017498123165924700470
545	5004827422107454350478995
546	9953089364462265949397025
547	-16135146074642046782070155
548	5929011236692431993540230
549	11789228928148078475832080
550	-19108865644302785264140704
551	7020676509397652893882465
552	13957799300508236633912170
553	-22620462934808146716042970
554	8309612111518681464022645
555	16517872843640218750502377
556	-26765429095992814866011230
557	9830807610149133047358000
558	19538825684342994962779570
559	-31655896285502233245744520
560	11625344583532565257285170
561	23102102038232633053554850
562	-37423484588761375586917935
563	13741437907478879072088960
564	27303275136624077236974745
565	-44222627121188840796980988
566	16235651789082462322136630
567	32254453715039414609835290
568	-52234452176688542059423735
569	19174319343287178522330210
570	38087090958004587268488929
571	-61671314058939162018683520
572	22635199167666611621229670
573	44955261993948220388103310
574	-72782079036179718813649260
575	26709407771017870949587507
576	53039486693929382164099540
577	-85858290013237661021696130
578	31503672967951327282995340
579	62551186876577948665220465
580	-101241353382804799753520353
581	37142960597563357934666965
582	73737881321676111971887100
583	-119330914523343081385456225
584	43773535313639839277213510
585	86889238549332805406804420
586	-140594615040421172908733165
587	51566525903421160445861255
588	102344126479702335416247650
589	-165579455662259719141370555
590	60722076826421071688966445
591	120498820252124728397993290
592	-194925024345209111445993780
593	71474180658829791683954530
594	141816555115592533071299290
595	-229378890364547249930080591
596	84096301154062040363223290
597	166838640938315815790780440
598	-269814512817470922534699190
599	98907913997262393530442615
600	196197389136824288725686179
601	-317252067034151134552904065
602	116282112400585406091531155
603	230631142401526781628171360
604	-372882656014354572166665710
605	136654447869039314109593048
606	271001743308807646906982095
607	-438096447486173932606070920
608	160533203239325037723967960
609	318314830695018571994102840
610	-514515362021424109981882973
611	188511326001723878614289680
612	373743413600062492145550745
613	-604031035564372838590707835
614	221280285586385447749892230
615	438655242903899342038403004
616	-708848892720685851878316465
617	259646159450864076459537530
618	514644581898092937560483815
619	-831539297490029598526764190
620	304548300275402307503532846
621	603569070588344238085124070
622	-975096898427137724027384940
623	357080991307192005249530430
624	707592486386131447158706605
625	-1143009458487600432720388001
626	418518559989070620628125635
627	829234328169812184635222190
628	-1339337659508060158388834065
629	490344492715405150639998190
630	971427293946623936924706056
631	-1568807601345760515459004260
632	574285177319823113952886410
633	1137583887360909239164372320
634	-1836917980705020777764438630
635	672348996366639220651704002
636	1331673578320507976770176060
637	-2150064239820037053723960425
638	786871605387000603039519475
639	1558312161781025611880660250
640	-2515682326423515893367659563
641	920568358043068988883164020
642	1822865210510090914283430715
643	-2942415110661134630596939565
644	1076594987311851462475206160
645	2131567807350615952776371406
646	-3440304969668880077601508325
647	1258617821007152335905015920
648	2491663075726794109330143630
649	-4021016585412767557300325400
650	1470895004576486084292620155
651	2911562410321529837700743050
652	-4698094616409819884137896895
653	1718370427863480933832331610
654	3401030750364518752426352535
655	-5487261610910922218558095247
656	2006782309707869483653140540
657	3971400744241626769855545525
658	-6406762341550187282238186935
659	2342788689772870824433754725
660	4635820235822472449481850426
661	-7477761674822764138431472915
662	2734112416467547011877146995
663	5409538171054522337189779625
664	-8724804160751626040856903855
665	3189708609697668202077090678
666	6310234790628951475008802795
667	-10176344758997315341318044120
668	3719958024793374560238044235
669	7358402855346952728221627010
670	-11865361530622386101191859735
671	4336890257735267242588186430
672	8577787661738716147480884760
673	-13830062746231507781786605200
674	5054441321356288503920857995
675	9995894765415801763378050843
676	-16114702721553220573404038245
677	5888750798525943720913857310
678	11644575660174973765959447170
679	-18770522825314169709740775780
680	6858504553996179204213541818
681	13560703186707116278506511445
682	-21856836551025329247809044215
683	7985329875954646874761848405
684	15786950194099137182072580820
685	-25442280349214977469473352353
686	9294250937793189882370530730
687	18372686982361331454533430585
688	-29606255131288399261886757170
689	10814213638874029250311705525
690	21375015351742258707478882946
691	-34440587039454036732380672325
692	12578690221544289766604269415
693	24859959716591750009712976015
694	-40051440296251856935047981845
695	14626375594699436975621233355
696	28903838755908854325231118595
697	-46561519778852113182822175420
698	17001989049671996427445529130
699	33594844524133015936358217815
700	-54112606494977160316030990658
701	19757197063870658747683870325
702	39034859896556263599630918140
703	-62868475468844071648521604915
704	22951675187642446006446375755
705	45341549745066083304508563972
706	-73018252790757924770987177675
707	26654329641563351517636349800
708	52650766412846410829330870535
709	-84780276872659229877889704170
710	30944702261866650893008452863
711	61119315973588564771026550715
712	-98406538431950098597728969160
713	35914585874633524729287739990
714	70928138527009612271414019030
715	-114187784565817413485314696788
716	41669881115841476895781933715
717	82285963518039789722505606380
718	-132459384670045338383687386400
719	48332730214018181844438681925
720	95433509908598605245894507273
721	-153608070118638779625513888075
722	56043968394406409313298153195
723	110648311134087438628615069440
724	-178079675802491314161044000065
725	64965939438500139435992429284
726	128250256318794747177685953040
727	-206388030110310440829140010995
728	75285728643379224309479505515
729	148607952407064054186147244535
730	-239125161045741891641865069258
731	87218874088430391212579991615
732	172146026919869479247733127075
733	-276973010278278930347818810820
734	101013625865939425158756656620
735	199353508230570006759837154792
736	-320716874439842472052232094600
737	116955832918094502737683622755
738	230793439866163019148756770445
739	-371260824378990239441681633870
740	135374548518413973751431128077
741	267113907719210951266746622400
742	-429645388910872211531733699570
743	156648458436329216840324602760
744	309060684584923506168193179305
745	-497067830467550202595474154929
746	181213250652284367801885812410
747	357491725554339363472163609565
748	-574905386658372010166666428750
749	209570062400285542800548977300
750	413393780994447853713635357281
751	-664741904887170009416779076265
752	242295159592919507142438732690
753	477901431693337906989058630770
754	-768398357743645014114185099855
755	280051025657110874814563515920
756	552318893883638058062319303955
757	-887967795914380965756577011975
758	323599061848376872946868247050
759	638144991008174303334446268025
760	-1025855374007456450087081617838
761	373814129638386398075187523660
762	737101745084034708673517747895
763	-1184824174273947169097106655700
764	431701198263648326585594916160
765	851167104292964459185312263128
766	-1368047655238650350246197729810
767	498414397525101035463222835125
768	982612396041687943279336890600
769	-1579169668422195957392791127700
770	575278818055515254445954308767
771	1134045177403317975035420655125
772	-1822373118577604771791084777905
773	663815449223077649698375551845
774	1308458248940887092330156500175
775	-2102458493366027333813470588797
776	765769699408457261038003612865
777	1509285704980710549253247712755
778	-2424933659642517406264020239355
779	883144005478511560014248679470
780	1740467015209594142425022888475
781	-2796116518329590860020247111640
782	1018235108902551006195166426790
783	2006520271014594660625545941255
784	-3223252331417052011410292060600
785	1173676656272939385086798126306
786	2312625887532835881251183263220
787	-3714647786560379068268201659815
788	1352487873311349129270742417305
789	2664722231499657415220525437540
790	-4279824151158513244228626294476
791	1558129165250213858728272864855
792	3069614848585770369651367112320
793	-4929692193322422206272912492060
794	1794565614458421301794602328695
795	3535101195294447731833968909439
796	-5676751917062816275970296394220
797	2066339480236823754812932090700
798	4070113043381625261459211530920
799	-6535320579291217517307042929005
800	2378652958001154760675474886252
801	4684879023393133322637734368050
802	-7521792933594763149554009090420
803	2737462628041178185055414028800
804	5391110113070972994806496587855
805	-8654938187855083549697222008233
806	3149587220461995048785645725380
807	6202211261483225850261668445625
808	-9956238778287000158700390840590
809	3622830545907498533816807065965
810	7133522776912265745804437023636
811	-11450276761164300653778712863440
812	4166121694780371505825156198930
813	8202595602732452226214693710940
814	-13165174416455212723467303372475
815	4789674894916372752536589566556
816	9429505168571429220153598341285
817	-15133096557340619486709222656730
818	5505171743577558235105229669735
819	10837209142857553995537882559820
820	-17390823060306516733268456605449
821	6325968899327537937204548580580
822	12451955137450605549929980095370
823	-19980401288215017668573443317280
824	7267334738640459466383970292690
825	14303745236786304042827244554447
826	-22949889391584293025050111311390
827	8346718957529025960830193313810
828	16426865155670269425434032361145
829	-26354202961727556185733450905100
830	9584059637464651816298488317872
831	18860486886037762068615663727980
832	-30256079196560189199660022197870
833	11002132905777190144565252071800
834	21649354890040887098788309526625
835	-34727174651934558816030417578353
836	12626951013022346810481920353295
837	24844567253250802258913764494415
838	-39849314817848284705460041514975
839	14488215434177518782616646843510
840	28504464748483364291932675433046
841	-45715916213163122063475728930655
842	16619832489040248909262446157030
843	32695642501392340923139494643805
844	-52433604472251583854370759210185
845	19060499983485439277886674166830
846	37494100920194351366148962391120
847	-60124055044803303173998671367065
848	21854374512673908196883325751210
849	42986554783801974213512091665980
850	-68926086693901609611380917691397
851	25051830357262594972331450943360
852	49271921909228774648552338041955
853	-78998042011629453057683215935460
854	28710322363745927107714642575735
855	56463015678742112835204928955136
856	-90520493737051379147479957673445
857	32895366852374006621745687715440
858	64688468943145957217359984862990
859	-103699320827456195814045198304180
860	37681656465596656898939655106638
861	74094920478588390265245132790550
862	-118769204078079762699921940167100
863	43154326984814878865360480926515
864	84849499315460645975002204172270
865	-135997597695954566171866080979347
866	49410396535120494170939769779710
867	97142646941369160069675874581925
868	-155689240709051819707060920429110
869	56560400302455204582972415492000
870	111191322675815482802233823301496
871	-178191280544104405195757699821930
872	64730246945564036708265246103675
873	127242643501015861314298664171950
874	-203899090661234431226680435770400
875	74063326341725085202413842642799
876	145578016400163529120365916191525
877	-233262874932543991786724235202560
878	84722902211750209600610261532040
879	166517828901595588243479521898290
880	-266795163654927481637946204011880
881	96894827583905466736843737746300
882	190426772167679443654836031032590
883	-305079319874519754489768259822320
884	110790626043237870580005060656495
885	217719880727967131705376862869407
886	-348779190274149711069301089035775
887	126650987345574749814873413136465
888	248869383980524992099233262520120
889	-398650052464252990309167744740040
890	144749732336683777959173371614955
891	284412477034636293611446678151010
892	-455551030379011972361280830653435
893	165398309299634771054303720305025
894	324960132523905149737868814216015
895	-520459171902483529069445343564714
896	188950891961859806906498558688600
897	371207090885596573504752359189770
898	-594485408159952920410030002285290
899	215810158545464915152029270179930
900	423943184509918742131082057456875
901	-678892642474387040806931010576245
902	246433841572459804471942463438590
903	484066171370808151479425730641805
904	-775116249219242938727052407396430
905	281342149789774290409059860483740
906	552596276548925956081339022041515
907	-884787299161198156765777932740960
908	321126176724881218129515928680440
909	630692665775712881527648621141725
910	-1009758868901741595980024624124919
911	366457425210125001034541610165690
912	719672104133049523303295988123125
913	-1152135838282217899815235127373700
914	418098593934540122903280192745445
915	821030085750797065570554499471910
916	-1314308631773167997033206454696615
917	476915790934494173084459893865400
918	936464757220254644409342505681545
919	-1498991418668029478923002761714135
920	543892360186987999844893086430641
921	1067903999009226147280981572348995
922	-1709265353177955006358697857348635
923	620144531423222068259859620470025
924	1217536076012745458603142087637755
925	-1948627510216575973118748552829789
926	706939130273745174462805524678500
927	1387844321164254547144542779874285
928	-2221046256824923854698855305163125
929	805713616270665835633740179676290
930	1581646375508635391595448068093445
931	-2531023894001563037674901773420820
932	918098750494543543009672682110040
933	1802138575136192672134340890027075
934	-2883667510501495712986339432373120
935	1045944233243907669616350090045816
936	2052946150833621876508916197058795
937	-3284769110443619764043833351788825
938	1191347695563220510730799243505945
939	2338179991277768590106190373075595
940	-3740896211998254236730908554850941
941	1356687477396147728025987849666835
942	2662500816263630225882381496432510
943	-4259494266897334447124582269200275
944	1544659680215208417627544427567955
945	3031191714147755566460532236379325
946	-4849002422135169834681139236497990
947	1758320043979569785431633948724070
948	3450240118892852271810317933102115
949	-5518984338380952304829558200998285
950	2001131268046674218187439186971339
951	3926430438492286430153662712652700
952	-6280275996969540136986356671643735
953	2277016474171980440607717426326910
954	4467448700011903198955142976345930
955	-7145152671863705321065311127013358
956	2590419598053135717724224739689465
957	5082000749117884076225514567226810
958	-8127517518042732312049773423314745
959	2946373595220586779551372384208640
960	5779945736126429838063507276991736
961	-9243114537130961949062024787440750
962	3350577458803456962392471034993630
963	6572446838964576350580160316221180
964	-10509769028954855985452224091888630
965	3809483172329865239803740645132100
966	7472141418943967726835451722038080
967	-11947659028839828512437886314360825
968	4330393861961850753284750499174410
969	8493333081253956480997693499231760
970	-13579621670133356982999536498969709
971	4921574571330615469031572967370480
972	9652208422313605504195829010213290
973	-15431498905615728566444551802381285
974	5592377260573378637419345779554350
975	10967081594772499785311975744781306
976	-17532527576799949768157002932035835
977	6353381831683395228075824139920115
978	12458670212711948788645703886115880
979	-19915779444098086661809780158840005
980	7216555207564361178141778394819161
981	14150406559731397912347610030527285
982	-22618657491813159715834721302906930
983	8195430745248849031668528740423250
984	16068788557003248988521622507016480
985	-25683455609281616863634389327472224
986	9305310547980138506872944471231630
987	18243775503645014141273934002944005
988	-29157989633746310677747296925104010
989	10563493560056685764545765815940120
990	20709234225285687804105440839814698
991	-33096308733449457647077746059036995
992	11989532686741869232645441368758935
993	23503441966774943401310745677497960
994	-37559497224174924929213399931145430
995	13605524583900193981587069612605101
996	26669653150872306639444541827551895
997	-42616578163791808425422262586128700
998	15436436213654860470744996070752280
999	30256738006840602266030991256158230
1000	-48345531473772095881668514773897300
1001	17510472769226006001850817609732475
1002	34319902062775026815551207623686495
1003	-54834440912660663772518866471182090
1004	19859492140869926420814927201239140
1005	38921496606233093401498376399637407
1006	-62182785994755480429651056011340800
1007	22519471732957127197869628207198560
1008	44131931463847018359150565218139580
1009	-70502896930961480171494477191642140
1010	25531034158048501839500676491921609
1011	50030702848385143513200915941308400
1012	-79921592893816448850761678780780575
1013	28940039136693234728801676641234360
1014	56707550589402760947311527091292790
1015	-90582026404028999652942169110166578
1016	32798249832026002635369321378623950
1017	64263760821565713804188188066426595
1018	-102645759433929337175395404871823655
1019	37164082857769104476811760375889780
1020	72813632175736157410179590567741968
1021	-116295099960261234841456407377783140
1022	42103452330014018995699668959620445
1023	82486125727468031507406162836573725
1024	-131735731215271149466739262176618195
1025	47690719601777031823189013411132759
1026	93426721434169261567667227190307945
1027	-149199669826394630248445324364301225
1028	54009761741129249879542001123493010
1029	105799506567708513547839316671764395
1030	-168948593451659912471327763481768184
1031	61155173406951317463837916958225785
1032	119789524759288649589362918464281505
1033	-191277583466845948294942536425895915
1034	69233618561464676035666078410657850
1035	135605417757777438475832979154538178
1036	-216519333804725653473585887586863965
1037	78365350458449404261091612932174175
1038	153482395905853800084305780334015295
1039	-245048883257102254814335679490035060
1040	88685920585954830057520807253233218
1041	173685577709986878955821317097093615
1042	-277288935505804669711417723833883630
1043	100348099750810641953249104185786400
1044	196513743775928329581056401755403475
1045	-313715838937593651435373380326518126
1046	113524037301152250539794703874668490
1047	222303555863072133252684288753745190
1048	-354866307018609516846512664950117015
1049	128407687628000344229308395025597295
1050	251434297947971828842424529293095165
1051	-401344969766640062215860449781760535
1052	145217536607342157068778140573094645
1053	284333203056832581424681509847501550
1054	-453832857787016168803655628163990365
1055	164199664584435317121411141191425955
1056	321481437315255648372813656408645580
1057	-513096932567580011138576502716324485
1058	185631186911634044853379690337314695
1059	363420821267293010236262127778303155
1060	-580000790413105314865355980998411070
1061	209824117985109549818011642595328760
1062	410761378142558839726658023921532340
1063	-655516682710763553716491159621626430
1064	237129710245997137343733985913429910
1065	464189809519817169840570960031310232
1066	-740739012346542267385733462594241410
1067	267943325786489484531145564188643940
1068	524479010882113994314301985772623525
1069	-836899485250856900936104487385593870
1070	302709905107906662075816022387090222
1071	592498753031649670073880691691210240
1072	-945384117477517046917762535297706690
1073	341930105301376962040778787235156500
1074	669227670398979438356454610801432455
1075	-1067752322178723972922482968023391314
1076	386167188557910102085268937660060910
1077	755766714126827629585618625289940005
1078	-1205758327625484426403025908150255315
1079	436054751569798178640373095094655245
1080	853354246641297396877732971132804151
1081	-1361375207367390022722920741125982365
1082	492305397178167088558295945019784710
1083	963382975473939162309530622770278745
1084	-1536821837095742252311789224026023945
1085	555720461684509460256261196283698756
1086	1087418947625004790795780277745293295
1087	-1734593130179369844312410119046990220
1088	627200924724759300739978663377906765
1089	1227222852048891529561866973918859205
1090	-1957493945640114445187523552267974416
1091	707759643667456983793149178167041440
1092	1384773907217895181042625250326196830
1093	-2208677109034171165196231516446056315
1094	798535071326197739405892906054786820
1095	1562296643537303457035252131593611458
1096	-2491686038873906673110541231210599265
1097	900806634575247192500335941247781865
1098	1762290927041814059897890803962792605
1099	-2810502529495004921085850399270110805
1100	1016011972453699799936742957594455918
1101	1987565611744012803285457791967359960
1102	-3169600306350629940532733123951509425
1103	1145766255791610645298207026759674735
1104	2241276253724595148897986929165087830
1105	-3574005042382973279852502972021929450
1106	1291883836573845365116697479383590465
1107	2526967371101913884681810197203318510
1108	-4029361605257763245667422893326466425
1109	1456402504488860192691539301515917710
1110	2848619791008738333318915655122679956
1111	-4542009395823280372602323748931323175
1112	1641610660740955053612997909897764760
1113	3210703688320016346649629698700737950
1114	-5119066739257095246151176837082491535
1115	1850077755626289503139561906046711281
1116	3618237991877719735166469858426077090
1117	-5768525403199216832094516450785644850
1118	2084688377019978357533943808233940805
1119	4076856913194589066887053604323304815
1120	-6499356443084663898735593954671040031
1121	2348680422278033243986218836196869770
1122	4592884441030784784338684929043173960
1123	-7321628715378992889648182969203674220
1124	2645687836662723930975556718473722275
1125	5173417743875790832381342520650729722
1126	-8246641556153700916102800666997892280
1127	2979788457852954227881306537935715255
1128	5826420532400701025381633610316980655
1129	-9287073297269578456419960609000708270
1130	3355557569070057938569186009375291933
1131	6560827556673385462264742560781206335
1132	-10457147487429157881448081235783732420
1133	3778127833576870633373569281008652175
1134	7386661549797661209666658991085993300
1135	-11772818902811090072880882640564911179
1136	4253256361620530691896321957832858565
1137	8315164082257009111789788572114027040
1138	-13251981674464717231020581059199368870
1139	4787399748206680373520264513078742870
1140	9358941961404081740884004589833062738
1141	-14914702129964593680043451876369431245
1142	5387798017437341281397470117507468505
1143	10532131000230794470438226515190085400
1144	-16783479248163581725037523276454846940
1145	6062568517654252693397914410520082688
1146	11850579190995108940063677972556572150
1147	-18883535961755184072222714677607096010
1148	6820810932568888419034445426071293890
1149	13332051554932750070298257966860343215
1150	-21243144916670414761959536220523445257
1151	7672724708336301864548176814750244095
1152	14996459201883664718597964935440948790
1153	-23893992714438432510527983406492006540
1154	8629740346706232411737691167912394710
1155	16866115426258689612536583299732697018
1156	-26871587128365578197445120320630542525
1157	9704666181699997343700332306374508695
1158	18966021991746130086343842685832235480
1159	-30215712302105708132609877994840708445
1160	10911852443647929783317869888063934043
1161	21324189120272538185880157336237727830
1162	-33970937515875680827158768223643743505
1163	12267374622027082425572466260554401870
1164	23971993105167549795938199973617498080
1165	-38187185747847866489664241034364088376
1166	13789238369749106261720661519138050255
1167	26944575918884756193102513790404612460
1168	-42920368973498445974749410083016859105
1169	15497608449015331731783730840871905340
1170	30281291687160821539937524917430798615
1171	-48233097942096405361014014229550360770
1172	17415064505526133920897448677776322680
1173	34026205459887637244340019332505500085
1174	-54195475056182180992313692810987660920
1175	19566886776977242605847868799983862885
1176	38228650330596869665035956569579626010
1177	-60885979966913374742749077747323520455
1178	21981375197031705656293574410366763955
1179	42943849648387444641067695193230649015
1180	-68392458596772493221977558098896633187
1181	24690205751359670548704810883437642055
1182	48233611836221047225540834596353270400
1183	-76813227523803299824034663021958150910
1184	27728828382371879914590751430322611320
1185	54167106186492846473802307287211443111
1186	-86258307022108955633892480027658300345
1187	31136911228914246818810314893707213980
1188	60821728958340805546951370322643008065
1189	-96850797567173384421184017755714990030
1190	34958836531966067756058538134456995596
1191	68284070162040559959772234788071422260
1192	-108728416298716041962419512389985036250
1193	39244254143427579812262156801976520470
1194	76650992595980573927254898990763482830
1195	-122045211807194524141996216229110048920
1196	44048699249202316032511168598712294450
1197	86030836014372571035022263977927702845
1198	-136973477693744360064176938115978121865
1199	49434281667532379972802468304176349080
1200	96544760763727821580747587810770007790
1201	-153705887670611993599697215322954372175
1202	55470454917315481242662747990436096640
1203	108328246849535536149577909404976409255
1204	-172457877545872428746914662115916644910
1205	62234874178225132566023462104705236672
1206	121532766199616849559483554479707640585
1207	-193470302301137185895756713290496470785
1208	69814353295191700361307394533687619955
1209	136327647897378240866615505776813512915
1210	-217012399655900256115928368588222790700
1211	78305932125632130731514423634560138895
1212	152902158388927405726812862516584692905
1213	-243385095052467333034234862322688069440
1214	87818066801440328243652935613398668020
1215	171467821147449300076663843546361265836
1216	-272924686930248409232031245198692241790
1217	98471956893253491762897633696290120670
1218	192261003033770272681905700296092651665
1219	-306006955531017000138599318139913161160
1220	110403025037511578261616362626450012904
1221	215545797654047253979662463122705817425
1222	-343051743335731238920541874555082522395
1223	123762566334646221326591064721516581100
1224	241617239417694659818583490292394377355
1225	-384528060632091314783310590752456938881
1226	138719586768572741813779834558400211270
1227	270804885778351415631332852061937442920
1228	-430959775709393471900991063230458256180
1229	155462852054799486958305764326212309450
1230	303476809339294270820773062499913174465
1231	-482931955839075720115993665051798603545
1232	174203170720505638331125294883866774420
1233	340044046168108484666528786302403834390
1234	-541097932598389239952012141639184368315
1235	195175937881020062668401386896859746007
1236	380965551844488012084008904242262934805
1237	-606187173311500531199387103063844263370
1238	218643969132236700872061049979298861115
1239	426753722516108935921059709854796418020
1240	-679014049506376833005682608541171924846
1241	244900657259734552257453698420069484435
1242	477980544623043777309396682413685706010
1243	-760487603416022499673641471311379757190
1244	274273488108306295502195871411295732765
1245	535284444040339337864003572166587291598
1246	-851622424798684810162480751526909916475
1247	307127955999648140641036329982489158345
1248	599377913257801436258815857999240583950
1249	-953550762835016993812100501645252137360
1250	343871923574777870492746116773973443985
1251	671056003950600771853375395139805909760
1252	-1067536011715430025368552828273016965680
1253	384960475919677325847561250945985640195
1254	751205781988047461837408225810133442885
1255	-1194987723907002619789572391942643394481
1256	430901324361244144066659593631908787075
1257	840816852684887871519430143659324384450
1258	-1337478322151370997363891049342778147300
1259	482260821455176714324427722649645505370
1260	940993076035036706324779990213277605175
1261	-1496761700175705306652993439420789463665
1262	539670655493554166128457297468623943395
1263	1052965604909405379018858343329473065360
1264	-1674793923100492188911521081528216837145
1265	603835300410288318761268980473806048474
1266	1178107393888723639512775357190693777940
1267	-1873756261824325217589261108107431590215
1268	675540305337770187478993466795731336810
1269	1317949342695384398036274857708173022040
1270	-2096080821505137625479671134010888149552
1271	755661517356960076916433448224764343400
1272	1474198256258487701359480219079917494375
1273	-2344479052913643637399290137038835013155
1274	845175341284432742546862029908197703830
1275	1648756823485006320113373851660369027362
1276	-2621973467211796568418976751574907411765
1277	945170151762550810479668577634364795885
1278	1843745839029349381333435179611227536520
1279	-2931932909942781688061332388337551373380
1280	1056858985583679443403795851073324937585
1281	2061528916988140101466516594948420213970
1282	-3278111789081152182346685188752165172700
1283	1181593656219690536175917336234293224835
1284	2304739972756273918949546604787241120075
1285	-3664693695293416145832125138071080943725
1286	1320880448091641825295932839060876279390
1287	2576313779551378838947861179540696312215
1288	-4096339900555589637396789769679415976300
1289	1476397565364841115998870243904922825855
1290	2879519939664220390165170154186490410813
1291	-4578243274468097834234768762056059923640
1292	1650014529172229458311223865786458104060
1293	3218000647673600363447986742185348290550
1294	-5116188216556400387355011517242376180325
1295	1843813738353992102840240363442413687266
1296	3595812664064301527839970303502476956135
1297	-5716617268163205478234051402141671572710
1298	2060114432274531054685663758232099983135
1299	4017473963335122025299345989005661525625
1300	-6386705139905550998729241266133692169373
1301	2301499320283764805880923604654140787280
1302	4488015571255893647153141954380558978315
1303	-7134440970839667465016762981266501935810
1304	2570844171198315260868367573270804827085
1305	5013039161952576858033485846014014435613
1306	-7968719724280062640293100750258339995635
1307	2871350688088147111934425903551007688880
1308	5598781047548410034013957553183893034765
1309	-8899443723575998931976513836654632620250
1310	3206583028995752467117507962719965815355
1311	6252183261808116905463615794207129272700
1312	-9937635440074571096619939976236236863790
1313	3580508373352875673731584950470053620120
1314	6980972515330283094268527498857299783375
1315	-11095562766117890877795604886263610080638
1316	3997541977197258140273701913265826834735
1317	7793747884093640381556665417348610305300
1318	-12386878139473373220358963242482134856800
1319	4462597208274501457708098552741181022460
1320	8700078186451829967690220062800857732697
1321	-13826773033451944915455289065988301617970
1322	4981141105230189759981199879744998449335
1323	9710610106944718061849406045237628426180
1324	-15432149490644045727382940689409523959115
1325	5559256063898757333775886529034844431445
1326	10837188239609166990278047623667770348410
1327	-17221810559371083564949097085708193813005
1328	6203708318779046587915291754825661603380
1329	12092988349995553133316276858844240851445
1330	-19216671692459119124156692544016068496961
1331	6922023959815712742249877758912022370455
1332	13492665295117513500769521172732873653085
1333	-21439995389833740478738781886260779387250
1334	7722573304313556098364612445003613831750
1335	15052517195505265544271863384075513062295
1336	-23917651611965222306519397937265176889415
1337	8614664532007945310407981765822557158780
1338	16790667624969776960168523110660541906865
1339	-26678406762851154858289464138407691516965
1340	9608647588892556379679706075133265960068
1341	18727267773352308878935050791248479138765
1342	-29754244341759156169809212985382664198750
1343	10716029473352586243328426523210110752180
1344	20884720747348393852525386049942262064730
1345	-33180720695400521906450445216404071615913
1346	11949602137556958455100573205399092433280
1347	23287930406573452330265338326596392692190
1348	-36997359669917727675887915369075165996905
1349	13323584369129590850687671335834734103040
1350	25964577388715144880541193579808914779690
1351	-41248090368743553944682375552505359241920
1352	14853779164175162612249033427903365073705
1353	28945425261473766139332906577927839859380
1354	-45981732672109930556817243787609814310775
1355	16557748264244290975806654384094756290921
1356	32264660052872367986679845824436600808695
1357	-51252535671256136515223736129160385569330
1358	18455005708403682958091570473998250972445
1359	35960266758563406854602947609827466744120
1360	-57120774720180900554850451888588201589648
1361	20567232449013078525974912695935708068430
1362	40074446808433971700225916750760238166355
1363	-63653413415587557455623348869950473495105
1364	22918514298071524143490743628584041931715
1365	44654080898940605199754550380485323979737
1366	-70924837487538805778186689068347872985780
1367	25535605712252905719733344173405558097325
1368	49751242066405632582244680180629722333350
1369	-79017668325945523157235639123296579133040
1370	28448222191401009864667459089824516339758
1371	55423764394633021919896880296179935917960
1372	-88023664688728674654840891401809957840780
1373	31689364359940903416931792829667956764600
1374	61735873322785756813733869569411425978030
1375	-98044722044439347694489633390346899371020
1376	35295677126301474226842480448171596775815
1377	68758884152169369965052833226526650240765
1378	-109193980004259982001061289962778064978050
1379	39307847675248738941413891868917382897700
1380	76571976049630515629552627184345637771318
1381	-121597049405521473586669694536981386902240
1382	43771046445546498891743048755461639862405
1383	85263049617589270047050092352706392862860
1384	-135393371832052089526706144738754190784190
1385	48735415684499507389820457662887816303207
1386	94929676953869560602362370399328248416255
1387	-150737725707838662838219990451014353716495
1388	54256610656004726636584370174179188372625
1389	105680154066842030370483083476872062227440
1390	-167801894592872900201038013867233989917326
1391	60396399114490206609225154977849049687690
1392	117634666552172882966972509535355873363515
1393	-186776514958276061550414679533554233594400
1394	67223325248796525837431487120226807121430
1395	130926580586849584446609839654328955627171
1396	-207873122537936920691553402843256306711545
1397	74813444953425925266357592446900580204565
1398	145703872565337580386142653734242671504695
1399	-231326418363697877988157344380001684189990
1400	83251140006012123289680219889935628436278
1401	162130712104063394593610403968456037681250
1402	-257396777810129489547375387461608606152605
1403	92630019526361305160658505265174665902730
1404	180389214687530236781684227144318092602740
1405	-286373028424684359996308351013294241459988
1406	103053917971708516061525474242194923010305
1407	200681381937250900132019461352502983507145
1408	-318575525023250863479429885382564815084060
1409	114637999893436873968045228434555105161755
1410	223231249369854075716746697193595623575926
1411	-354359553515983737683878995626924236153705
1412	127509982751798733705511221113645742525230
1413	248287263591389184601696673215683239797560
1414	-394119098222578166094843999450328251777135
1415	141811490267490225248926039309322512600590
1416	276124913171075481489897758871753638032920
1417	-438291011071607363178916664312101188454360
1418	157699550093644258321859837797964340955980
1419	307049639971602475962183460611762520038020
1420	-487359625090110444427393346622089299437898
1421	175348251031456991451855191622096735307840
1422	341400060508918776889106404151848060797985
1423	-541861859015788716679225283239232187794420
1424	194950576601053591585381556875444954972585
1425	379551529999037131114594322841214713243398
1426	-602392864747332403771961973029311166251370
1427	216720433531532623920199698733930299508970
1428	421920085152237065836028139151311625645000
1429	-669612274735231140770760216964111258007550
1430	240894895667143323645108192751356010477540
1431	468966805528647329115962606832765696883065
1432	-744251112357311127291340581524420580174670
1433	267736685918675696825872130626075026840830
1434	521202637409302374323094124057462031875315
1435	-827119434876767684638389120239058346804017
1436	297536921240668867824311849731020930600180
1437	579193728702762146972800707191893625414095
1438	-919114785807907408506590375495687224814730
1439	330618148208302565764107474871443346088500
1440	643567328442601682875151792972451717480605
1441	-1021231541484736834327805157673341202982880
1442	367337699627413558612271335569589981033970
1443	715018309983218921112811873665029818016240
1444	-1134571245415391935310207773031870095929960
1445	408091405764029932023261003959187336922610
1446	794316383122975772696814552470800076942120
1447	-1260354033694238948410612385874099237399765
1448	453317697255917577171970994100915408518320
1449	882314067132454039576860420180594137975585
1450	-1399931265424677414702540540115303469070405
1451	503502140600651198756860337266470743351540
1452	979955504105148876661980170433948247741220
1453	-1554799483879796642199739571814099427251745
1454	559182451338709603727485080932619200135640
1455	1088286200248188164740575580722122566243615
1456	-1726615847105713456667332118140811277244905
1457	620954034705718146406783877293274097398030
1458	1208463791768614396110164606864148928549950
1459	-1917215180975369043431173446847482729731960
1460	689476108658857543752239255581680264607668
1461	1341769941971057033107258264038524994831140
1462	-2128628823462681349339876048728866408585510
1463	765478469836630184838247621536192460784125
1464	1489623487158383692445506047973993598546365
1465	-2363105446275516472798213257665110295877708
1466	849768969241421638014114192802360946460960
1467	1653594961020576683516026929961272245017310
1468	-2623134059122945098650755894952372654297030
1469	943241771298686402730500434910192230418545
1470	1835422640521288446593351541515375931696456
1471	-2911469422975836754285957723209277088690365
1472	1046886477508984799222803219827541883044990
1473	2037030270970168062258841635849435246134860
1474	-3231160121905920240889942220588029955975395
1475	1161798204239727148942558122155373003975102
1476	2260546644138343720028077890108880634909465
1477	-3585579568672415263372012627612992994172360
1478	1289188713379557489650779816905343541375555
1479	2508327221084171213195043600860643398407265
1480	-3978460247404059741601296529741861960939188
1481	1430398704684726447226402621484122548416830
1482	2782978010971185196171358615243867639611815
1483	-4413931527758200066701828904373215123874215
1484	1586911389776890680734466644966616771774430
1485	3087381938761142600207778602761326226662079
1486	-4896561419113811859384548961863743007938480
1487	1760367480008127541116200220467355021107755
1488	3424727958451113624004771523220813185902345
1489	-5431402670986504514685849221168358516948595
1490	1952581733904335008760146806897379300095508
1491	3798543194713469053776236623021605540589210
1492	-6024043667286542648924038483291118840798155
1493	2165561224756537435240699695469896593217405
1494	4212728424631708939214201397327957791094520
1495	-6680664607655738631053408189300166414838150
1496	2401525505287143243535443007965362670421610
1497	4671597242967537042442256749594241064968535
1498	-7408099519333372702541862015193514254233235
1499	2662928864324576456888969467874835192047690
1500	5179919289335681524890482944064082539030330
1501	-8213904698273993313857674511844606777300705
1502	2952484890239391362357867452282333331263920
1503	5742967954121636353314994813282489914865730
1504	-9106434239075261347776772817186610980509175
1505	3273193577708672665103455381417387285811524
1506	6366573022304160661886901971381016287513845
1507	-10094923380225884158908867201000858546689955
1508	3628371238381733698371968680792407553969675
1509	7057178760923977674687410420021573902365960
1510	-11189580464860684902260594829588716354507578
1511	4021683502436920436955417357379288904252525
1512	7821908007195525273473666597141720365382350
1513	-12401688398280428791009658979130355548677075
1514	4457181727086239812495616463470365043486095
1515	8668632870654297822330286812809479982047378
1516	-13743716572692390575469192971916538170570605
1517	4939343160064640957992902680331407748848495
1518	9606052724778411949938637426340902386941375
1519	-15229444327760157108770375817105204865749605
1520	5473115241323016475224175816063078906394208
1521	10643780231779755253946243106080882594997990
1522	-16874097123503342941121726556348196712031725
1523	6063964464845644372135760366676161160965790
1524	11792436219342632138165372343196046049064210
1525	-18694496720832142038603884805595462124024156
1526	6717930265082258888548554065116988711714795
1527	13063754310671706650509385894480984608828320
1528	-20709226795605621976595598155674709903361430
1529	7441684439304750284981893225554802326972110
1530	14470696300037915636311169071766498050138650
1531	-22938815555738597218436914388725731966534095
1532	8242596668688620524634765943197445176361415
1533	16027579365895112101401201842243518154085895
1534	-25405937088836664579170836702186289224242360
1535	9128806757540801414385934027993718438018004
1536	17750216323475318770314890884491720384080950
1537	-28135633341525175913056505289572601090970155
1538	10109304272354353325565089764168460814189880
1539	19656070239537741356796024409957989442785880
1540	-31155558822606112784398534569128927323235970
1541	11194016330822381522753494809364225056417240
1542	21764424864722959355956672032573786202377440
1543	-34496250332128818206634169140717656057053685
1544	12393904366197876792109101791267338214487200
1545	24096572484930806964875310039390461486025494
1546	-38191424249263986723794083828233135019000020
1547	13721070775112146729315933418715891172812440
1548	26676020953595312868889314335200603038070520
1549	-42278304165574721013021756303763620297765395
1550	15188876447896216068416155729693524926470168
1551	29528721843095822875726117771302461713626940
1552	-46797981929132709563172837882217194343858890
1553	16812070280392598085402759243913899634428295
1554	32683321847381578971947118007317336588355700
1555	-51795815471399114257085590070723040997197874
1556	18606931876083002655445188528919220333741895
1557	36171439780910738095157254116641312583669935
1558	-57321867125585621954003963909850403762804285
1559	20591428768060473943165640178312752201950080
1560	40027971753093501087702543704903338579014148
1561	-63431386515300974994407514677814125269097300
1562	22785389623005804751430392392662639643489590
1563	44291427354644324226120619730352893327684910
1564	-70185342498929655160753671802389751168489275
1565	25210695035054583880047065156978569233792340
1566	49004299974851446211632330298647874842331505
1567	-77651009101955209788354851953001844784721630
1568	27891487677542576631092814145869131918656735
1569	54213474679243380349458515288669393831489505
1570	-85902610860249621720365794821238260151113645
1571	30854403756496769607818245954285598590310800
1572	59970677418191611200682125499274336012211035
1573	-95022033536499574019974875096489025611630120
1574	34128827902936405095289004319015146497632035
1575	66332969711619284589041895614883789962381428
1576	-105099606764142918789564357606988839128219255
1577	37747173853250359064483509406160974371028015
1578	73363293366457874543644122652086542546610090
1579	-116234965823611310628202342758548453750365350
1580	41745193499974747909150592916247437419862858
1581	81131070235393738366674669536075469254706520
1582	-128538000469983132311033675617717321327609740
1583	46162317151236490284841155443873581819684060
1584	89712862521705728203672308728450780041726440
1585	-142129899515555520774469280259374502257802663
1586	51042028118178862984304910768579319910349430
1587	99193099679923670478085744376249330788674700
1588	-157144300732154192342341739397247411098994410
1589	56432275058282007593677406303783700639157710
1590	109664878560360130397247734674001266740273626
1591	-173728556583678198274993106307070436786981700
1592	62385925841307350809664233187513759925371090
1593	121230844102463007972941674189870294931173420
1594	-192045127337603983400775127597634269038291505
1595	68961267076559125066879360040133328477171748
1596	134004158603079890111806998012001333215428315
1597	-212273114243914550205518742758915585054210620
1598	76222553848478790170201811639318731898600680
1599	148109568377336848058991214989239167904519695
1600	-234609946721000226817932359209307991445248844
1601	84240614655787069844788089764518913761773905
1602	163684577498730762884200139533775606964720120
1603	-259273238861263883359608028950952857868457075
1604	93093517041318377247796320148722790355678340
1605	180880739258684180934150454769606352623082769
1606	-286502832076252398673204549744720334562906120
1607	102867299939577342972107398846307364555461040
1608	199865077032398560041712708034601902156128635
1609	-316563042355052942469526940486501972881285475
1610	113656779361514539283669243556840315665243150
1611	220821647386331162325756882086040945459511430
1612	-349745132424597447611253689784446287980749825
1613	125566434686137926764123221623362741930500990
1614	243953259522834569728358553359455397216079615
1615	-386370031091923617756659034472268759353052481
1616	138711383541901498185977714262290870059722880
1617	269483366540194767930476315593347648638472460
1618	-426791324233337699827088570364505074178934580
1619	153218454043426091609785665390946706307029735
1620	297658145503268539303997439302273075058306593
1621	-471398544292424160174265236977658548514093555
1622	169227364007671982745802177856164191110991050
1623	328748784984060549682200034676587706369273555
1624	-520620787778333589041240046662714116726711305
1625	186892017715495461908155663610495734341758701
1626	363054000557030316074988150402078878603048350
1627	-574930693140075062094399433452769113921449835
1628	206381931817572961863826611005156403709453310
1629	400902800736158515901543293439203266765773400
1630	-634848814556087084710587072765079042733201996
1631	227883803116716574425012213850884535591907870
1632	442657528036780670797305587893444276453476945
1633	-700948430647927911862623960689980863163037360
1634	251603232201214892592231784342145879275518555
1635	488717202253472753533812737638795780246079787
1636	-773860830931817028078569852284461883765109410
1637	277766618266502819110911364203610244360698440
1638	539521195686166363452117918515315395999626545
1639	-854281126994058810437298298402368076338636220
1640	306623241956677285754917937112494509861190459
1641	595553272942424669810567678114488154996363565
1642	-942974639951209955491544991461295327941907410
1643	338447554695704233580043749816096638715268210
1644	657346031118774049675498787800422952792215810
1645	-1040783920771661367140981775158575274459192569
1646	373541694774366683851805052517628650257036080
1647	725485779644813180436534305233704025670455160
1648	-1148636465534175761321449770685630481994836435
1649	412238252428146144746399337247084964975132705
1650	800617902889683129210389335234309772033533046
1651	-1267553193726913151127867591049716293393777360
1652	454903308299794461381685622837214760635387575
1653	883452752813305155785454533076821619192068665
1654	-1398657764297994487048327398238072588934226755
1655	501939772046380726424170699372265147667748115
1656	974772123529516083062980396462443141811714295
1657	-1543186811410860216642678211364105336903055970
1658	553791050443829273112712188438504856223136685
1659	1075436364673086250972554933710811649406300080
1660	-1702501189794934869994138548771295294535742491
1661	610945077184001173099219388420487574852614395
1662	1186392195969425195638013885751362583819983735
1663	-1878098328280453771758984151412470889190023110
1664	673938739673847497546598711953549387955924050
1665	1308681291440334892880609933157618268195568536
1666	-2071625799637999590679059942536937406430274600
1667	743362741558935157148145074862917303313121995
1668	1443449708291532746082309075835241882380883800
1669	-2284896225287382532634847284639553741840106850
1670	819866943433002542679524989277369894404443576
1671	1591958242772613653958858567268417290900304745
1672	-2519903644883450460886027405279220935903858000
1673	904166228292085493191985098608952366783175320
1674	1755593803237571298049736570760440973624418480
1675	-2778841493322820384545850171648961561764037195
1676	997046942780010207882737252941446029993945095
1677	1935881899329491604882606897137632368565578780
1678	-3064122341448835231172058565690082939535585810
1679	1099373970188696945022377710912982087248814335
1680	2134500355738245894665382199955901261706301684
1681	-3378399571775415891869906584061065774371934580
1682	1212098496562241981176280039610756250701348230
1683	2353294369413338450232013268882136929225394600
1684	-3724591177027635104326826412246180335152935365
1685	1336266537152419006062283691069003578185987366
1686	2594293040541227417906551404369721290075969945
1687	-4105905887343095908360134454574741780539345570
1688	1473028296933477995487143290894008349460671710
1689	2859727520111176034812341530458463797981558030
1690	-4525871851741506072421417643243245876529095986
1691	1623648445958855375012466854218589364020339805
1692	3152050930598494367606021927582537943155231750
1693	-4988368121111967665664309240064897239936265730
1694	1789517398089520697005582074611103913912001070
1695	3473960231300955063313714961518068584165935496
1696	-5497659203665305260039804167650199789540794265
1697	1972163690106446511886762458793637101717992005
1698	3828420216295712580824421208115952322107168005
1699	-6058432989745579317979291567575746996181710410
1700	2173267567507270169453450414056881677962625641
1701	4218689850974138577573251735542477670191302315
1702	-6675842371302121701936316676190321102910701340
1703	2394675893455229679593092321865291013689083560
1704	4648351172806985945955524612084205312128595255
1705	-7355550912422003378741803954068055139507902277
1706	2638418508479545191361171766468608601164144375
1707	5121341003552203489587279610996371688522470255
1708	-8103782961365294854587692203444632166078879180
1709	2906726180710909742809927506118068051116114230
1710	5641985743717402906909344889746871215793945374
1711	-8927378631807758948400583301994913281148136330
1712	3202050299772363332088799429114903768535296010
1713	6215039545919525660602738453168086937154474525
1714	-9833854121779289082425744386554683381202905880
1715	3527084482042429251988527984252140107477206624
1716	6845726192054493822328432160016319317511497485
1717	-10831467883421009315757360762329164945946939365
1718	3884788270981869554375842925317018443439624990
1719	7539785030127737462322646393030017599995566130
1720	-11929293205529557732933567979330540854404627113
1721	4278413133696566765630326318202163095733721265
1722	8303521360451786835531102304373901774276132925
1723	-13137297824307095716565852466116128096600511355
1724	4711530974037583533649962373533912639477496965
1725	9143861697961987983682489933882754689031246941
1726	-14466431236219832724237557297288315747817798455
1727	5188065403469128349776050101653271570377753260
1728	10068414377933419610997444338338251774612017980
1729	-15928720450855872284878857213350673902268526375
1730	5712326033833909245414488992650007409248510241
1731	11085536016726324440946602525302391407938115150
1732	-17537374991677882347373389048487678858907953140
1733	6289046081196641903407348451711781932675861620
1734	12204404387698895524935671048803057342649819685
1735	-19306902029147720727101176008855250205486728440
1736	6923423597350673701776089111223459693840552755
1737	13435098325492904955795545335722201506405106080
1738	-21253232614470616063764942096137110985985543980
1739	7621166675548643436453201624721610246727033395
1740	14788685329943000777657625075716651980450668516
1741	-23393860073834109313258132733426989173775676275
1742	8388543009804829875972501478131162096195156635
1743	16277317604347105544172836188455601462368347610
1744	-25747991723231519017955301447469450765562307925
1745	9232434222975361369883670991761141984394880450
1746	17914337332268368657293875717203453499102188065
1747	-28336715173558159579423610323069247417168358755
1748	10160395418037777607819776391149491525862266190
1749	19714392072970138472279569196923046989252606745
1750	-31183180615521121357719704535527124671333924723
1751	11180720449874757329540523402017696697983125225
1752	21693561238616684570302495516319035056548039360
1753	-34312800604960240314069742432935651767868843175
1754	12302513461757929640979653691870090638937596845
1755	23869494707161452332651307104111721887774022670
1756	-37753469012476257838359015407018210421101599710
1757	13535767281997520466925501223447347721075395665
1758	26261564724109314658941934706562938406881450585
1759	-41535800957934526269497348214256522792677705700
1760	14891449332277102227717056369921395208814334564
1761	28891032354863227940383202809192722563436964110
1762	-45693395721695130879797808762385985709773549425
1763	16381595760471957631463580770059601684987233820
1764	31781229868004285591464874185215832846607384070
1765	-50263124811662317987160277074318840874580361368
1766	18019414577737036699788160337044500657104464585
1767	34957760559541040302171870776479364647453989520
1768	-55285447569920409692222684911745717846391904430
1769	19819398652872801589640657738140494728867113870
1770	38448717669918138956299950853990800368910282453
1771	-60804756926437323575527651430213252631738839925
1772	21797449497009157076204459161113097773789541520
1773	42284924200507869320342949752124140053648778980
1774	-66869758151824567349090817832293714554505208000
1775	23971012859116369915009001641765110632817179070
1776	46500195605634748588667523864225301638101475760
1777	-73533883728358380003730890372587644127766968635
1778	26359227248441820496201711344465916234060568460
1779	51131627521227066617792261637233991880116036435
1780	-80855747750479314754785718806887093443288680515
1781	28983086604429426667833442283823759805893712140
1782	56219910893395287818817863585411169779494738985
1783	-88899643585076075731250842384959673042762895075
1784	31865618448819475133846464561714912504922072060
1785	61809677091181945247218866545229216921019327655
1786	-97736088870510370863286240806707346659439809475
1787	35032078979339391033261679086361308090859284370
1788	67949875829131098477681417940507081058891430400
1789	-107442422314265645901305882534769816837600946605
1790	38510166700650514367895041408757243008980051938
1791	74694188989063910073711446663181837486442563095
1792	-118103457165263091651612026054201928554866220225
1793	42330256337070200264364853007511566183349058800
1794	82101483718567207729249396747033970776732579450
1795	-129812196691511291627048464029035662456966011836
1796	46525654934196541512909510512476025833027870700
1797	90236308498436607944142179801436342483313394290
1798	-142670617490362249471282232724705812565191728665
1799	51132882234183443113741955699526185272625697710


==> anc/stable_coefficients_p6.tsv <==
degree	coefficient
0	1
1	-6
2	9
3	16
4	-66
5	54
6	98
7	-300
8	243
9	364
10	-1128
11	828
12	1221
13	-3498
14	2511
15	3528
16	-9876
17	6804
18	9358
19	-25428
20	17217
21	23068
22	-61644
23	40824
24	53916
25	-141318
26	92340
27	119912
28	-310554
29	199980
30	256792
31	-656436
32	418311
33	530960
34	-1344144
35	847584
36	1066157
37	-2673372
38	1671741
39	2084464
40	-5186118
41	3216834
42	3981926
43	-9832752
44	6057504
45	7445924
46	-18269124
47	11181636
48	13661725
49	-33315852
50	20274948
51	24630344
52	-59740716
53	36160344
54	43703992
55	-105464604
56	63527481
57	76410468
58	-183541788
59	110052540
60	131790697
61	-315192030
62	188201070
63	224442784
64	-534638946
65	317972916
66	377758340
67	-896454960
68	531213552
69	628816652
70	-1487015472
71	878118408
72	1035968645
73	-2441724264
74	1437244479
75	1690207152
76	-3971369370
77	2330470116
78	2732460334
79	-6401378532
80	3745633590
81	4379271616
82	-10230923100
83	5970037608
84	6961278817
85	-16220115162
86	9440418726
87	10979798064
88	-25519481004
89	14816212524
90	17190493736
91	-39859219308
92	23087442168
93	26725320544
94	-61826813676
95	35731489500
96	41270711370
97	-95269257516
98	54941366880
99	63325022136
100	-145876689390
101	83954586420
102	96570839474
103	-222020915760
104	127527207489
105	146408418864
106	-335960299056
107	192611267280
108	220719871582
109	-505557097584
110	289322362530
111	330955590200
112	-756723330840
113	432311774778
114	493677219690
115	-1126880713596
116	642709959579
117	732735100580
118	-1669848429348
119	950862671748
120	1082336418442
121	-2462708336988
122	1400176690299
123	1591344752176
124	-3615430773930
125	2052497000988
126	2329294244410
127	-5284304002944
128	2995610875839
129	3394762194292
130	-7690633132632
131	4353672505680
132	4927001065446
133	-11146662601416
134	6301654653600
135	7122031199688
136	-16091436497520
137	9085302217800
138	10254856919262
139	-23140213957452
140	13048622461935
141	14710021051092
142	-33152414293452
143	18671621607000
144	21023535216435
145	-47324713364178
146	26621992513620
147	29940226320808
148	-67318319460834
149	37825678815156
150	42491993770032
151	-95432423484624
152	53562996762327
153	60104272336512
154	-134840055227808
155	75599178076980
156	84740549425335
157	-189907861323756
158	106361273704662
159	119097980313464
160	-266628726812214
161	149177217912300
162	166871599248320
163	-373205476963380
164	208598204858958
165	233110238156064
166	-520836751648200
167	290832290258868
168	324694977485127
169	-724772410074588
170	404326378737558
171	450980728254864
172	-1005727983847278
173	560545492703616
174	624654809113742
175	-1391775849822036
176	775014087663297
177	862883251971268
178	-1920868734641940
179	1068704378306136
180	1188838231094784
181	-2644199492007438
182	1469883688854435
183	1633728893303456
184	-3630665622193356
185	2016567335238516
186	2239496323692778
187	-4972789324780644
188	2759769352806822
189	3062382458124640
190	-6794552917702560
191	3767801849511084
192	4177647601838713
193	-9261748653099552
194	5131950843982734
195	5685794000003792
196	-12595625068941648
197	6973954847351028
198	7720761580816142
199	-17090845753274868
200	9455841354885624
201	10460700694120828
202	-23139082011331140
203	12792840911343936
204	14142107685912577
205	-31259950826807532
206	17270312712021126
207	19078340029797904
208	-42141516575299128
209	23265888941696796
210	25683827496103674
211	-56693221255675596
212	31278399246999369
213	34505677767935476
214	-76114944502656432
215	41965587834663960
216	46264868499012269
217	-101986959531457596
218	56193217818808878
219	61909845863014400
220	-136386923460665754
221	75098897809674390
222	82686157909458814
223	-182041784901986400
224	100174917291209388
225	110226777965058348
226	-242524730882537892
227	133375585657711500
228	146669089847615130
229	-322510136994343020
230	177256117005190632
231	194806176576523504
232	-428103119288990802
233	235152064181821032
234	258282187611332842
235	-567264891329597328
236	311410808540565570
237	341844260886015056
238	-750360999705556800
239	411689779150941648
240	451666915546682947
241	-990866934784806504
242	543340104174957204
243	595769178642471136
244	-1306275046871183742
245	715899486118820652
246	784550227939031668
247	-1719258605934111936
248	941724546884761869
249	1031476295332022400
250	-2259163931261855628
251	1236801025640317032
252	1353960388830506264
253	-2963920527695157192
254	1621780503762486087
255	1774487488580252120
256	-3882483186544422006
257	2123305281133813260
258	2322051882912870458
259	-5077950217627168224
260	2775699363288710943
261	3033990918281089052
262	-6631540051561148352
263	3623124035374924068
264	3958321610330790076
265	-8647656239196707478
266	4722322313930014746
267	5156714377196080280
268	-11260330956073991916
269	6146108928913382244
270	6708273097294052226
271	-14641412389356148572
272	7987803110857804635
273	8714334440832872112
274	-19010955795972563532
275	10366852286216763828
276	11304554254927532761
277	-24650396077978144752
278	13435958442572927892
279	14644617303191733088
280	-31919227470539004714
281	17390098429348485960
282	18945992352942616050
283	-41276100350671539264
284	22477928816237110569
285	24478261494209056828
286	-53305475474004758580
287	29016189791904799296
288	31584685970046474419
289	-68751262869722053212
290	37407877051502130174
291	40701836890933083984
292	-88559230202124976548
293	48165142835347367040
294	52384326061449598324
295	-113930410104563935056
296	61938126509079072888
297	67335929248280350116
298	-146388289096552097916
299	79551212237468441028
300	86448713788379585628
301	-187863247344398482236
302	102048580432780334694
303	110852178934216977520
304	-240798570929416689168
305	130751377381413644760
306	141974909236496616880
307	-308283414670190858052
308	167329394961738236145
309	181621850532736399636
310	-394219402503933559836
311	213890854881224974176
312	232071072594608722540
313	-503529171871196286222
314	273094761297019268610
315	296194815411867984360
316	-642417171586420338768
317	348291360151430660100
318	377610769322236250058
319	-818695496710857042540
320	443697570981485784954
321	480870962821144045100
322	-1042190598680008458636
323	564615894735643142376
324	611697388660346193202
325	-1325250475823998958544
326	717707321030318886918
327	777275664016675398336
328	-1683376592601924951138
329	911331246420597948732
330	986620687895569628428
331	-2136010492391856623220
332	1155968478845366294295
333	1251031541199744490400
334	-2707512103463662394964
335	1464747171245181716220
336	1584656911896595825996
337	-3428375385220951292220
338	1854096159110499360999
339	2005197287628279030784
340	-4336737586401379883316
341	2344555864452984870492
342	2534776248854365050154
343	-5480251427186311384656
344	2961783909577148496516
345	3201020667427544750944
346	-6918405513995380855764
347	3737801143544421046896
348	4038398776687154461289
349	-8725397900312349218520
350	4712534273728953492948
351	5089876300930497152344
352	-10993691719825521960390
353	5935724137463257853136
354	6408964570432078133522
355	-13838411203626808502364
356	7469284363622899689204
357	8062251352132522841024
358	-17402772333141559657440
359	9390214386360085229568
360	10132525668235496889558
361	-21864786298352600893296
362	11794194248176932190362
363	12722632965185751299192
364	-27445527567133294131012
365	14800017288559358169630
366	15960227623295816647704
367	-34419323821976315515884
368	18555051782180193644898
369	20003627154085000781136
370	-43126304841320741098644
371	23241965221431067170024
372	25049017970227912747084
373	-53987844671544532852728
374	29086996880930196438684
375	31339318079819591123088
376	-67525549897626464944710
377	36370127541666377882052
378	39175069578080859904950
379	-84384590982573608935644
380	45437572201824036214371
381	48927815943349711045196
382	-105362348981499111455052
383	56717115162181321498272
384	61056518994355702440735
385	-131443563029588144402700
386	70736920566129836217738
387	76127691665463999886552
388	-163843422834488597885802
389	88148589530074902752328
390	94840070027996814520920
391	-204060364566519065934528
392	109755402543025876990971
393	118054826664097222968736
394	-253940709642299346222912
395	136546889001486629659272
396	146832544157482348078161
397	-315757747884147433233000
398	169741112018478056437662
399	182478429997068612197728
400	-392308426253623282961778
401	210836354939016761724156
402	226597572125405659573548
403	-487031482025206124085504
404	261674257090463562628926
405	281162419142806793106956
406	-604151679273877184960280
407	324516883132035222808716
408	348595134588392384194590
409	-748855799154908403614160
410	402140738530414205289684
411	431868037297199079814712
412	-927507232887084791421582
413	497951381866116187829196
414	534626019481936302787808
415	-1147907473842346321725660
416	616123055351729185892199
417	661335654760239551106604
418	-1419614552478658390782696
419	761768685053709865590564
420	817466698512166381074581
421	-1754330565850317244702554
422	941146724215286979092964
423	1009712877034389193595568
424	-2166372995131715425404780
425	1161912665515547323749708
426	1246260301161544954130568
427	-2673247567402192011869748
428	1433424677547349692900675
429	1537113573645465874001788
430	-3296344106691048228467412
431	1767114782841742072095096
432	1894491746715766389516377
433	-4061781259312365902823192
434	2176939356022693064371059
435	2333308797528135658858128
436	-5001431319969057166698744
437	2679925560743431836935532
438	2871756309220354395712532
439	-6154162807333275617400084
440	3296833758209042723748519
441	3532009675052023358007668
442	-7567346155408311966690108
443	4052960022078897036466968
444	4341083503409862246367999
445	-9298677156075992077622736
446	4979107820357118699562566
447	5331867136466315088744800
448	-11418383914926696761380884
449	6112763836738421052087360
450	6544377477189592774245586
451	-14011896431780225939578176
452	7499519995498278426789669
453	8027273853516391735440560
454	-17183073924977875938013548
455	9194792256279161098603632
456	9839688679797833416016001
457	-21058104203738955910149264
458	11265896933438293796525676
459	12053438495922821190603248
460	-25790212374725802257429826
461	13794557496941560122185508
462	14755692921655950954800840
463	-31565343684448708391741772
464	16879929418909006335320481
465	18052194571667788719110012
466	-38609018226183032993126880
467	20642248106789524828153416
468	22071141528436634728998613
469	-47194594622863816628392428
470	25227225864239182952564412
471	26967866151813899229867344
472	-57653226878559230124913950
473	30811348802023155915307416
474	32930470512854123909024032
475	-70385854847267748419693304
476	37608254466061838864472801
477	40186610403913118166774204
478	-85877635954417542577335816
479	45876406587356982559622184
480	49011657681506172008290438
481	-104715306007950350616387606
482	55928325892967843347634058
483	59738515811601432881580128
484	-127608052627797112557623280
485	68141686658558803889405112
486	72769417296380204584356970
487	-155412598941750565118326704
488	82972649186288267845143960
489	88590095812586413647512988
490	-189163331226925619023525428
491	100971870500651780174983884
492	107786802336343162723469353
493	-230108466249745573952838888
494	122803721455616549678119284
495	131066725580791264585108224
496	-279753447070307004410196282
497	149269340729036220949188108
498	159282485472294488799380882
499	-339912985828350405169636644
500	181334277913442353254774252
501	193461497383888411860274464
502	-412773445386492533961579576
503	220161622728073606435815336
504	234841158274059868220394620
505	-500967576799944752712601164
506	267151689574808371678049940
507	284910988291198855566459616
508	-607664016028931526574496532
509	323989531325488846992034332
510	345463078177496046532439684
511	-736674402483101370187546788
512	392701799373734206486199106
513	418652450298290200571850180
514	-892581527332465908329710500
515	475724755717583274557026488
516	507069246848474981852782521
517	-1080892566922608321996976428
518	575985585557945027600480268
519	613825021622233074830189928
520	-1308222224859150056494415676
521	696999565518062950447734564
522	742655842158092175714839598
523	-1582511517531122905027735200
524	842986124818610038137900666
525	898045419458847461228845204
526	-1913289018173204186933918580
527	1019007408395156968521631620
528	1085372087432812319719018235
529	-2311982654866385202083994000
530	1231133628315179406967181766
531	1311084170923456260485762864
532	-2792291674521412094822708700
533	1486640292152240753924698080
534	1582909129985217621909865628
535	-3370630180753639181470054692
536	1794243346850956482001494612
537	1910102872840372490456386672
538	-4066655779165595341341231516
539	2164379400745136465254143984
540	2303746818891098478741046132
541	-4903899378408627024690714240
542	2609539516193484371115456819
543	2777101699437676379631728992
544	-5910515169562570365797443104
545	3144666637758719382886229166
546	3346028746421476736449452414
547	-7120173322308476643067073532
548	3787628579505200715890086683
549	4029490884518275581534891444
550	-8573122091089257948806083656
551	4559780691027487743856889652
552	4850148863301124675078846000
553	-10317450932043298869689305920
554	5486634915457919346504655290
555	5835070007514777655825033216
556	-12410592026085038992081579992
557	6598655014705256993353738488
558	7016570499441680083168358250
559	-14921104442707852406375333484
560	7932201350709272377511542032
561	8433215925634557724039147216
562	-17930793248060959605543941532
563	9530652874231684956122636976
564	10131009323995232851315832566
565	-21537225377028338020041089244
566	11445738999331468205520758736
567	12164801277272258508142003024
568	-25856715307652942988886341930
569	13739119966799788528932319188
570	14599962857516079805140047144
571	-31027866796799096461954155312
572	16484261281398309504011437566
573	17514369599433468177581060304
574	-37215772509756936816700756152
575	19768656030993168771440200032
576	21000753364266130990891747987
577	-44616991715515763513806213164
578	23696458577798737246317220464
579	25169489178778375328077129480
580	-53465447806566064804083112206
581	28391604507491591782490421204
582	30151896164547342997927652664
583	-64039412803159769634379988640
584	34001505129176139044507364531
585	36104145825393319578515204448
586	-76669775879771779045713988644
587	40701420587386219691351922624
588	43211887603652193579394139149
589	-91749828082156502741454372048
590	48699634185478254613035031722
591	51695721180093725892468833696
592	-109746836695360231560792277848
593	58243572306582297594722643816
594	61817667982051010165044619652
595	-131215731239361971870081894016
596	69627039913793596644137228373
597	73888821369849680556606782036
598	-156815280053177241591258216048
599	83198771670556663086917538000
600	88278386683040204049413736170
601	-187327203334337464096390279356
602	99372534011129284959496042044
603	105424359552051715053980609728
604	-223678747028433437442512119890
605	118639054904820342625093764024
606	125846134560637779223175127870
607	-266969334099163237238219270700
608	141580106642387171473105357278
609	150159387581498238687484009844
610	-318502017773433094418267773860
611	168885123950337813787065238872
612	179093635188377120878474443915
613	-379820588058219436460039991978
614	201370806535575313988930175066
615	213512944974941377813939437840
616	-452753331329507911860788298372
617	240004233444153630077106772068
618	254440353137165255749050951800
619	-539464616790435410749629265452
620	285930108327186003068897134410
621	303086642347512243322045553016
622	-642515687392864808408714731692
623	340502862111057960654461957496
624	360884246152120505107759277701
625	-764936271437268871521410247228
626	405324465311661915399545402298
627	429527178638832115481313873584
628	-910308910366754216944610785542
629	482288949395263096397473657212
630	511018043197631864867570321110
631	-1082868225078589468913541378264
632	573634808763564770782319282085
633	607723355605352671982533219072
634	-1287617725344649243995414114540
635	682006656312116284399901785800
636	722438628816266380420593392161
637	-1530467213925553174135127680080
638	810527740953186817071899664408
639	858464914856888989483213772664
640	-1818394359470538555928761822342
641	962885210681294607251872147176
642	1019698789076542667421782853826
643	-2159634622875113746307888930016
644	1143430326297006783605960517630
645	1210738100642607968485769669252
646	-2563904435036685658827644994276
647	1357296206478401234426205980952
648	1437006208674690200485231246377
649	-3042663356907882722363514568428
650	1610536123440662663317002645204
651	1704897885187655284331936910016
652	-3609421925173731373676872720584
653	1910285880350209652780102149704
654	2021950604993038894942593881504
655	-4280103021764785492591135136928
656	2264954399048470718530643650533
657	2397045571601178398454236964640
658	-5073465929489120602830329430048
659	2684447343540774901053576997668
660	2840643561742451812804424817000
661	-6011603780376345241577480311548
662	3180429417440943586280653927461
663	3365061526544295696000589730008
664	-7120526903951228045339311054452
665	3766631921091925488521303298372
666	3984796884590276029635737316668
667	-8430846681487034267353074500016
668	4459213258423472835345354263100
669	4716907604187640148331301821056
670	-9978576957967061232754830157596
671	5277181370317119145896156713304
672	5581457526039444199123954852433
673	-11806072912457801265463696829736
674	6242888569987079598069775730268
675	6602037954323914952531842976064
676	-13963130605368756497417004100446
677	7382611001064884648235181937640
678	7806378380084013650511036370554
679	-16508274283620128614629093208704
680	8727226970608545883837636855104
681	9227061337757007283432811569612
682	-19510263020167883279909145632844
683	10313010773424035114576531138640
684	10902358882245200950497620381008
685	-23049853494789890141571965505930
686	12182561374536230913632065840506
687	12877211066497580580773667456976
688	-27221861806900814094704373965796
689	14385888515550102161653425515004
690	15204370163438120765396619969298
691	-32137574285603908849980845318412
692	16981682530030582475796214843629
693	17945738286886660478984922778096
694	-37927565486091338657648825132160
695	20038798476328643478166852952748
696	21173930611481466429325867457678
697	-44744991118864864526384257799472
698	23637990220093618498841709326526
699	24974101672963212659102908980784
700	-52769434762076710264146332649498
701	27873935934864192440632910790828
702	29446078364928055541908779934392
703	-62211400104122353647012152600064
704	32857603267037850031334604113169
705	34706850372166941018270241038492
706	-73317555438714510799916102738292
707	38719010280910349221775325989892
708	40893477051156416916907694481176
709	-86376854518010394426507770119320
710	45610447433539333427505118842966
711	48166479366937043308638514148648
712	-101727678042559430443300485510786
713	53710236428183373803584884362100
714	56713796632696806190588133868910
715	-119766163471078537573295313355284
716	63227114090513651086754529764097
717	66755400716833108100458695506692
718	-140955917978295362257793494104780
719	74405343671259309799024168209384
720	78548675362876802683319824999809
721	-165839340864588995027504993912496
722	87530672511588192853389107313060
723	92394685634817977000356138271856
724	-195050818207638726243292545874932
725	102937274170461034666681761498816
726	108645482628760000796636737273580
727	-229332094829966767004903260755804
728	121015835318841930019710234172773
729	127712611914105039737119720305504
730	-269550177644906548178529944208756
731	142222973430144506848345633229244
732	150077021183117978328831287476135
733	-316718181185020665816428493746184
734	167092201089224521942324049608050
735	176300593873191428508858535823688
736	-372019591820623993306411071967518
737	196246687237781240940061297622796
738	207039571746593202235069379673152
739	-436836503237052198228140262924240
740	230414105603829841974664085618091
741	243060171335203972475275817680532
742	-512782463766970384636959626861532
743	270443906770782225667568443705512
744	285256747667626227084812413411216
745	-601740678024143607858880524415500
746	317327403800613769553329805344788
747	334672914813304931640237797594416
748	-705908423097199948722812506441530
749	372221123157239452292370802059684
750	392526097678958383451572657778722
751	-827848675801976997618643183505232
752	436473944173257339976150878879003
753	460236064531906926585587001884256
754	-970550105000597136816518764338228
755	511658632955077962853905706705056
756	539458076464188724132654702686059
757	-1137496765047972457550009304034440
758	599608472143864028191485365960334
759	632121390249109650220894301039240
760	-1332749036792213704115081630785638
761	702459798318549576199005673836906
762	740473966849085472854665941608314
763	-1561037605575642650183831407734636
764	822701386317461013184678699394097
765	867134371594571880202144445533680
766	-1827872546355310998848536920029880
767	963231766985403201829118239429272
768	1015152006512819886536751184045504
769	-2139669910137755447763847487821368
770	1127425734837096191912400130648980
771	1188076993600020045008998044586624
772	-2503898580020144097476310967588818
773	1319211498332784398620205957067144
774	1390041233634060111595816813249040
775	-2929250596861968171922857023797476
776	1543160151875900928508059450760551
777	1625852402596113637149218370835764
778	-3425838652733504390207157398277816
779	1804589409852235458144711470216376
780	1901102921712433219686330018844666
781	-4005425024866522448197424137335696
782	2109683844308152506392360302079178
783	2222296253066789930352063336959488
784	-4681686885441626461455721743878190
785	2465634215273089603494387269741220
786	2596993237017731005022721050730152
787	-5470523686485059483485058323521180
788	2880798883234054179772554642883194
789	3033981607578491451862336749981200
790	-6390413199697298847549057082439040
791	3364890754869547551354661150587048
792	3543472305861960874518370787572368
793	-7462823805750730715393609399688072
794	3929193745039212955460807056438113
795	4137326769284595662422817901881168
796	-8712691796634819796982899852241262
797	4586813350759384923035580507947916
798	4829320016515087946269384961081416
799	-10168973801143140232469999557508988
800	5352966638592996316162611893115861
801	5635445087835743025779413387151492
802	-11865285994160816196445918268620404
803	6245317759456321698049084687634712
804	6574265252221868484636553689909663
805	-13840643535521260347746164068303756
806	7284366040259461650215687577665838
807	7667321372750564176667414930273768
808	-16140315738851766743352870589403400
809	8493894778369221059139518392085364
810	8939602950099820711958172935626064
811	-18816814835162791554725314413872268
812	9901490103623179184448455732366712
813	10420092661885161127381853515739040
814	-21931038915997728955914025555623996
815	11539140697628418562645256537644188
816	12142395708625004413226470389292185
817	-25553592769543308275480985881473920
818	13443930798975629267547024152953776
819	14145466994142940186795132925041720
820	-29766313920729612285802583046559728
821	15658840807459827647591087098863228
822	16474451142349231507464555259439338
823	-34664035322393334473928565843128384
824	18233671966719646612117914261245997
825	19181652621577826185002584997954136
826	-40356620898529982148872555575421436
827	21226114094477902534205474517359640
828	22327655855507276504019055570108137
829	-46971315603590528716124443334797404
830	24702978190431173919011330691787254
831	25982618196014110474896998318321584
832	-54655457937998232761617368394205814
833	28741619038363679548304513887664016
834	30227762075185677942457260802267208
835	-63579610069027000120796841672874860
836	33431576693735884390968652780851945
837	35157096606524672801357147292021248
838	-73941168984659965744269479947425576
839	38876470082356152685021860936300120
840	40879403443940177104510291199876304
841	-85968531612588587942678693788987170
842	45196180911663055605094925308110336
843	47520526917084885238809559144443264
844	-99925897746282270939284644072407048
845	52529371807324496852589052548420252
846	55226014440965836278364200537764120
847	-116118807140053734569006948439279780
848	61036389141498296117047247815799523
849	64164160058642190138508083608675644
850	-134900521499772741486407351611935072
851	70902608537820857857987868612193276
852	74529511846465166819255919856609265
853	-156679378573548194808003144249686496
854	82342289662232252727956027303298366
855	86546912938357726598757718040231200
856	-181927264443994476994713855311707128
857	95603016798452677267847950151590620
858	100476156276736949177497743392451044
859	-211189371791239610671306609697027328
860	110970813045596767807482219843963918
861	116617345064501401472690747977847972
862	-245095436734376512814750046245232504
863	128776028972546316991525010353678752
864	135317064494066492921802518484856863
865	-284372675326575130903016795509492128
866	149400121458689345081216530191809160
867	156975485915996150570199421229610032
868	-329860673398809898821075871036247166
869	173283455516967757798357215263803596
870	182054542467244682742770846741364856
871	-382528520816820222963436773821173812
872	200934281445248203825957505106825249
873	211087335633923553027110405680455744
874	-443494524018135188121022297044595164
875	232939062042590372411139190598286216
876	244688955648720407688580726002919173
877	-514048879710205539462767056474790796
878	269974350265357793469671307092511720
879	283568925444331203140329504515123632
880	-595679748726724876224069658731114744
881	312820447049273802309910439900221836
882	328545508587451405796332185144936160
883	-690103233272725947999902253254871744
884	362377102618151339942693811721540185
885	380562156757570264728974442821840464
886	-799297834299012586331324707314610368
887	419681563043672425224538696868715744
888	440706412543782995555468134300931170
889	-925544049855283051999303023704131500
890	485929307804112484177081089839365566
891	510231629332922641671933104432746168
892	-1071469871487335514131385830675416938
893	562497874401306124290483307460578032
894	590581922676823597473614397165559526
895	-1240103045787354823384211812513865940
896	650974223633091891269366734702131006
897	683420827694312393684047638014519600
898	-1434931094039100268883290716997957284
899	753186164907596518126645158372927696
900	790664205854979141507766062625412268
901	-1659970226758203597644830971982714908
902	871238436194088015369976514028070782
903	914518023127063564468504698051293936
904	-1919844454360802499243019260472297650
905	1007554119164045534488918129418915028
906	1057521711341471546638618318653005224
907	-2219876383106300551167927066189863508
908	1164922168302628872494894618284721385
909	1222597927312532959431633186585170112
910	-2566191400161999552563539264821728424
911	1346551944993301672788711751242290988
912	1413109641568765780916776277427756769
913	-2965837196899173136185027854087277828
914	1556135775765814494345352467024440826
915	1632925622539739475903430787415543536
916	-3426920859646256042302029503117995026
917	1797920700292375856087200703252526960
918	1886495535059664339570804747019082878
919	-3958766076985444639415705149600776288
920	2076790741871861509364904151674994641
921	2178936046750641994305302479426686560
922	-4572093377851814577294257116542070200
923	2398361223964080656141066627793588960
924	2516129535273614856348096805072212451
925	-5279226731516836086706047099548826270
926	2769086874134024927300328916458970476
927	2904837217037333850259928400928563928
928	-6094330316223960981371888842053852078
929	3196385705304964844266850387210901564
930	3352828777666091652714024857763543662
931	-7033679806000463257046864521858856292
932	3688780947783472467953446723191611226
933	3869030880818020302666210220727564672
934	-8115973144334709253757398694304461064
935	4256063628982758719269706289103873560
936	4463697269905074644542796122689517538
937	-9362686479603008337390221329187420796
938	4909478766676637565054597415868712699
939	5148603562679790648033781209366834624
940	-10798481742434644829281185490079248920
941	5661938562269054022468507771895958640
942	5937270278102384332235310153663284746
943	-12451673263352749970020945902375636240
944	6528266460131143913316725681508492528
945	6845218135865553135105706190629284804
946	-14354761875637212040206205802158198224
947	7525476485687390907283782133211346348
948	7890260239937041227491039689976463572
949	-16545046141172511462765065132916052944
950	8673092897885674711179009577891186374
951	9092836408146088079691883866193392576
952	-19065321696238637278911188211725203746
953	9993515901486949716979565787976765944
954	10476395651171133346063529159033960072
955	-21964681262695636399961603275017609600
956	11512439973216183285101445921406617831
957	12067833648759174914563917059743534340
958	-25299429633838311298881768011587760424
959	13259332276810133954398563375503816400
960	13897993032794216786187231994082953424
961	-29134129952930388495264410987912286024
962	15267979690806922446285427278119939496
963	16002235382028831314891033575208392976
964	-33542799889651759912313592337739791500
965	17577114167066062990587304604021729532
966	18421095080175606955349215776676005448
967	-38610278923541551038340454684293008132
968	20231127497376236952258908712600868398
969	21201026608373769426663515725027543120
970	-44433790907284489964383486623170479596
971	23280888112680920626871404210793717712
972	24395258458353679453777136293197774161
973	-51124729455505271798845654349887414776
974	26784674300056104717827222212540274934
975	28064768690649018153965765240389953648
976	-58810697542368350208233542934658254730
977	30809240225690964987495823220304973584
978	32279399253285205096670816636742030776
979	-67637837057000547510795459480398739600
980	35431033430746658111675399619745320927
981	37119128554915246048643018593100658992
982	-77773489031340191485070520461024684100
983	40737585058529971972811548635506673576
984	42675524491415644817441904602598259989
985	-89409230901885691078945608136537581552
986	46829097018369952812451689303565782486
987	49053403200766072392842251833609906760
988	-102764343587300712107398194265948463976
989	53820253642068412069072518121132973268
990	56372722317817773654740918169300316246
991	-118089768462625903209012863884320724464
992	61842289197392998364240083612097618517
993	64770741475222207289364442478002197824
994	-135672622606638158905421665107063927816
995	71045346951671591677880537151676609032
996	74404487313859741650390187157162187219
997	-155841350126222093285723617132205292012
998	81601170397262922609881527146236141400
999	85453565398699536618676350600956974688
1000	-178971598072943507793101483948403802206
1001	93706172838999219213517379649106523904
1002	98123367266995535350841336370401038356
1003	-205492917635106264876053562744112750224
1004	107584937891676058200815149929567741690
1005	112648727458958954434893261660945547228
1006	-235896405109162829808627006053110367796
1007	123494210645321344782857901523873102008
1008	129298092902891572615821567682305841440
1009	-270743412849147254546261975061006108348
1010	141727447442864229065043487420270692564
1011	148378275567666724184394774785324785312
1012	-310675478212909226151133687703810129016
1013	162620001509810818418116898001131288142
1014	170239868991807880469863314806508852826
1015	-356425638753688950695435665920704263692
1016	186555032226796297323577199115702323043
1017	195283420304678359152001926077418642640
1018	-408831324866910481319011945184952026736
1019	213970237811180022470277097984088432952
1020	223966461846296026102464714145422813345
1021	-468849047159405353837707287001624785928
1022	245365524763072641100834840237155884280
1023	256811520665916892166026474139399905344
1024	-537571125374065557378445546475249027430
1025	281311742849242953738365979907606280388
1026	294415240259745878821513600870197113434
1027	-616244739243914917865066762649482752548
1028	322460631888434377853653414332083808792
1029	337458767148339318955083354815902193500
1030	-706293619693886362553389071991047567276
1031	369556146438866617885827397283477729484
1032	386719575581150010575017205481976222914
1033	-809342741953629863902210765483386506592
1034	423447346984349130601292626598647594200
1035	443084927113519333474093649857194334024
1036	-927246431066200524919488612132874653288
1037	485103071721513136132092939021548974332
1038	507567188397001872821768211966353062714
1039	-1062120345739699827834137863723205368176
1040	555628631965265137553804026332399835971
1041	581321260671945242396526659205585201036
1042	-1216377869355984394951201288228460360880
1043	636284806962783279427970320371553076472
1044	665664408620639730898375888361311145111
1045	-1392771508199349086639504283410699785164
1046	728509451047061179188703451192070848568
1047	762098814960158622128314449309537886080
1048	-1594439977702937909679843094998852457752
1049	833942068144306271073331602323772138300
1050	872337231025335288817349747889661736820
1051	-1824961748979620671139380210742401274880
1052	954451756325426866167426840503826088959
1053	998332143291205471840316602730118358960
1054	-2088415931517560558215735517168077812804
1055	1092168979094878288155627716334899480616
1056	1142308932075672901611460898089606684655
1057	-2389451485272187566043815564855466403580
1058	1249521681270097230770916468817988368428
1059	1306803562411368292900626105227833205328
1060	-2733365888275921240303208961028640127678
1061	1429276336559006233783454229043498391352
1062	1494705419256869625501649627296681180444
1063	-3126194536348009155413790094701778499808
1064	1634584592350324522228100792528429957079
1065	1709305980934145972621253000129871474020
1066	-3574812321815477090795516710821706295340
1067	1869036265987244496049976194876015553892
1068	1954354117176246947177826162974008853231
1069	-4087049030945203557181092590382407951628
1070	2136719547249337530232543165641995402172
1071	2234118902852506082079410702892471410504
1072	-4671820417963742446904985243699640987536
1073	2442289375444290922793880891230897404080
1074	2553460956894622152739059503452760031760
1075	-5339277060409992294616921374441516743760
1076	2791045088130420311588769961982758944366
1077	2917913449966905786605489382609207775772
1078	-6100973379855487724560002536935205731932
1079	3189018583994208919221940910277733305288
1080	3333774076028901260351540369417918176621
1081	-6970059527946426080665429219106162650284
1082	3643074406985059659362838523616805617466
1083	3808209454409124854390499211564800276288
1084	-7961499195018960082542073181880820999344
1085	4161023344933619419176831820473373601244
1086	4349373622917766670492525490427067320920
1087	-9092316802571648281654650223547800043520
1088	4751751346338621282841511699473400192136
1089	4966542501776248868685270967287498119136
1090	-10381877997688629945466624594598982989520
1091	5425365796945007044204025130178741246092
1092	5670266456005973797822126216466556135027
1093	-11852207883908673531008412581990063884800
1094	6193361466699693278082887594740781698461
1095	6472543364088873109404549636127580618128
1096	-13528352006713113035394792937909336827252
1097	7068808741659752381508027510610041162504
1098	7387014917350676056021140021062884757002
1099	-15438785771423732433662594415928390276920
1100	8066567098949551479458937072231795301608
1101	8429189232316438739499573357035102319104
1102	-17615878716626737016741778588093349864788
1103	9203527171000795525495416237927303906264
1104	9616693262535938285880159343003032948685
1105	-20096420908279673759221521159036561108582
1106	10498885183790608341211863525498527840754
1107	10969558953035042006745661476977092851248
1108	-22922219670820979368319454316684769316432
1109	11974454049072938552138951000774351168580
1110	12510547596335376957907730037558179533538
1111	-26140775945866499653909152536162831074140
1112	13655015949951133452618241328526987563940
1113	14265517431466928579394741876266920248700
1114	-29806050782194146339622369605536618758032
1115	15568721890758717242930822924034928308216
1116	16263840185102695169714049423598807022049
1117	-33979333830429395768662101379387442669856
1118	17747544395331519657636887279580763040706
1119	18538872996474871717194895869308147021104
1120	-38730227262134536225109811432787644668322
1121	20227790342763157897929386739490636397436
1122	21128493005904072494316818211889151364920
1123	-44137760278378718864414440745638805987568
1124	23050681838344376321749598407589212574583
1125	24075702832766126365684823502024468592528
1126	-50291651342665091561863086960916011679488
1127	26263014042776333599599615449135892523908
1128	27429316236247688187423856551408690354490
1129	-57293737495845877797089269315299539216856
1130	29917900039758206339492720713242087933132
1131	31244734456739276358147227416435630787360
1132	-65259592618482464374243223850396023114298
1133	34075614127384473296543573372250896849400
1134	35584825094557992306015678152920196079054
1135	-74320359335153267970497020093946409792996
1136	38804546391246992220136368511882098421089
1137	40520916915437099879410800375159627500036
1138	-84624822446157280711487507728572633379740
1139	44182283077877586019250417485788008611584
1140	46133925700870496856672423771823896034813
1141	-96341755370679526067111023280677909081020
1142	50296829159992441668754649607059291082738
1143	52515628210714638087831363827384617149440
1144	-109662575143274514399909635336349177559608
1145	57247991596690068982589585761834540031112
1146	59770103523280087541630046811626203187090
1147	-124804346080415955336488857345639808571156
1148	65148944172433326826102340178453649352196
1149	68015363495816934530079920074664501175260
1150	-142013177391013173298702175801849777788752
1151	74127997482192943081028725775462936065512
1152	77385196881045050860308338142394261892336
1153	-161568065817483026645932711027422037518744
1154	84330600654644447900755535744468063276862
1155	88031254782820036649492195074333024106248
1156	-183785240944585479982293408487155475788984
1157	95921604813631171376384113167204013065708
1158	100125408680703326929431735433004228103026
1159	-209023078194416963682288630933171827738352
1160	109087822118393802238331883179906178889302
1161	113862416249196822835145015001961376168592
1162	-237687652841843403136959701668304510540052
1163	124040918549458928579077026244489409579484
1164	129462934698996337557286992266117882233330
1165	-270239017752290594396641719295696371800184
1166	141020683480421361421274666393309590065792
1167	147176926438075000969725161052966063039864
1168	-307198298094733920070314063887713664949216
1169	160298724564525978156605910882579193725720
1170	167287507560815855468756214395954762645018
1171	-349155708164751907361898520520733402739932
1172	182182642645786123689793202117166792512190
1173	190115296103645716393002432836318104312416
1174	-396779608831697654432833820865782950374864
1175	207020748363686389427383709199955481845176
1176	216023324245412393243504095242689248686258
1177	-450826739186957362949894234618143869670200
1178	235207389955272863509771722169358636953548
1179	245422586780889398041222682967855087378072
1180	-512153772926454839174617673322869453758044
1181	267188970577543125251470068076272457020540
1182	278778307369492303177610332507707041720216
1183	-581730369085365579736866049551373187968608
1184	303470743398820321660739540283401327768409
1185	316617014385677546870287093650396507889216
1186	-660653908220696327579120784958064007692976
1187	344624483877569648615841755694060826154232
1188	359534529815312372739908408736381685664025
1189	-750166129304687510905024610234819279338476
1190	391297151215087274864554928389196649635940
1191	408204987713811635066656891845673672665944
1192	-851671909782018570124679474375412064356252
1193	444220665107760089944711551970350902606376
1194	463391013446929719982601765637126018218096
1195	-966760461830455751353083894144413956478100
1196	504222939829453614296475365433884811080763
1197	525955211475688781625031456859566607187412
1198	-1097229252267542144992707260239900631468724
1199	572240335563090938792296989337992981255504
1200	596873128049617037960544398556394506345902
1201	-1245110992236137983209211578050958557448534
1202	649331707017329952172550957563497989949060
1203	677247876091531141988933531842899629558240
1204	-1412704086307505327229211063954582211346084
1205	736694251983976268959473099914781689002248
1206	768326633077803466191574096097991015807396
1207	-1602606979555047324310553452296595444014960
1208	835681387922389592672508602295581598622983
1209	871519249160438988645125740143180460613420
1210	-1817756896139800949289287008838275477860384
1211	947822913244146630190406807779002548876304
1212	988419232500316825272157888973402387440092
1213	-2061473524756272156357870089419688105309268
1214	1074847742102113340228682208090585524455166
1215	1120827412187223224624091882630886962640048
1216	-2337508275750739174074338687222533176421326
1217	1218709537597408255563387400605860242687380
1218	1270778616663280735058774483566980519924846
1219	-2650099812781784889691569558087305649988788
1220	1381615608892770006889748641239413188440837
1221	1440571747748264766694568740483582924328196
1222	-3004036649596294135093846126508491389591744
1223	1566059483307871278262175246004867127461720
1224	1632803677755599184225646029717589463301995
1225	-3404727701022527242269143687547445846165200
1226	1774857615683550252013297943621950076184402
1227	1850407450422688835464817491162947648878960
1228	-3858281787956784973880474293072494109217136
1229	2011190754824181203802786911592497375679240
1230	2096695326171691870608370031894004788033438
1231	-4371597220422858644613240154381248463881600
1232	2278650551429770762524188182016615709646914
1233	2375407279365918584521185601383439638257808
1234	-4952462722373849709812185131619187713483380
1235	2581292064473905612911939594564507799870140
1236	2690765630628146746394427421891404534754076
1237	-5609671118643996826747281288592255384182300
1238	2923692904436285549325963173069706724168668
1239	3047536581943452614096249639066385571856008
1240	-6353147380427674031873377767876741422317032
1241	3311019843241354216569697439024641241854812
1242	3451099517304506005875715275343364478027320
1243	-7194092823198041069744625175845827709006720
1244	3749103823399628210195511856136296366378872
1245	3907525038330502425195113721683469304654256
1246	-8145147472693560924666732531735343536870684
1247	4244524414053361111491223555502359607765052
1248	4423662824011886251063789553262797623598291
1249	-9220572863424979606203257387638306715014800
1250	4804704890913576448291806079918652608930368
1251	5007240538080613049721147219347582353398536
1252	-10436457813367436298889272727429894618893582
1253	5438019262143760973133050457271202737105872
1254	5666975158247774509299258788595021957751872
1255	-11810950031773584969023813802137797356520728
1256	6153912725002784221334996918983226745574332
1257	6412698270666233016207156713577561637571584
1258	-13364516768484266481483232116748423311355812
1259	6963037220639821208486234867079161591706624
1260	7255497062681159315493464857221206146381109
1261	-15120238107324436973625364121822229696347004
1262	7877403959225809124846593722187284076123173
1263	8207872959706056375965388748729570784541176
1264	-17104136948303529488014543913912689645884516
1265	8910555017282635424287080590036720226080172
1266	9283920090681555247376827369448028148529318
1267	-19345550219154478873763010679601693388704112
1268	10077756366624554817180082841018507702937414
1269	10499526034144951762920496965542662852896176
1270	-21877546412693342129035451172852290205857592
1271	11396214983103847999564385142678224379844620
1272	11872597596935395372944808964141241484260794
1273	-24737395169777396954012801058141511764013512
1274	12885323007099789542364276746768850012143502
1275	13423314713870882497163215855693866248564744
1276	-27967095326356079077961282427150180808235298
1277	14566932290596411709264392929253223972425152
1278	15174415933708052795928880481056157506714948
1279	-31613968626275719924595521996155605733513900
1280	16465663072446860184912430742616814177547742
1281	17151519379198957898640178714697448132717632
1282	-35731327179215019446364492732369990115670580
1283	18609250979261824985671303247821014894840600
1284	19383483542531039017556515143371705423297925
1285	-40379223726687815965299532512467001549068592
1286	21028937060148072602651004202428294449333982
1287	21902812807961382320798275583978990166208944
1288	-45625294881082231079008118554777207619500104
1289	23759906135814535771757103254061405754832820
1290	24746113187836354097030652755204084553048018
1291	-51545708737330995450193796920953260744111280
1292	26841779383685291771677686326598903230877000
1293	27954604424027932318789917634805167597595712
1294	-58226229639812312515560806195208661400545500
1295	30319167798802497350638873241199914043233376
1296	31574695352619665991890882796558503938965394
1297	-65763414436109235454256332462159628125114572
1298	34242293974624006216652288974466701170376194
1299	35658630264940181971117100549937947936419912
1300	-74265956284029879015830044920518934362110476
1301	38667690548553082314703827230799270729207714
1302	40265214933389826285184398347397706256075400
1303	-83856194020850733958807234424997784550607408
1304	43658984665616873129400980412044344254931038
1305	45460632017803027714861743721008139409910140
1306	-94671807278718637996370577595613722346846592
1307	49287778942913898734963202268288541659703640
1308	51319356740594296660552425635773098401267776
1309	-106867719965049889443552457059795394200404700
1310	55634640681554669381089484076332394177273096
1311	57925185031462416722370204525271631164188944
1312	-120618237452337715237893142487212582284246438
1313	62790212487771567505665186522535880522524656
1314	65372387811522590503489971495687517228345280
1315	-136119445872359598095408088501745783606420224
1316	70856459048487981694943831733528615691919991
1317	73767006730882483590383169828476148963279276
1318	-153591905323715906323857680616689761450879548
1319	79948066578807799430744357976328156552584912
1320	83228308513516839451653776596114423174191364
1321	-173283672621761672329188998493227335284858096
1322	90194013441832734163426955820161698338287490
1323	93890417121876955577070379006985376922750352
1324	-195473693494141404711354522885961981457409036
1325	101739332659745428419525923259687038975637084
1326	105904145256733121534650273207645907256523020
1327	-220475608906702839895570670605140493347745872
1328	114747089516909556474799210358245039168220874
1329	119439049284024371724799991935244818051493428
1330	-248642025553165786640095935308117819644551684
1331	129400600231755991192381246373457756623522040
1332	134685734562057170138520868878532723485964567
1333	-280369306524104917308083617086866478966878400
1334	145905920778962436580494073109474391428998146
1335	151858441365056583427645811634832593684064904
1336	-316102944860848453705463945354386040267847924
1337	164494638415416362704151624841164063272526484
1338	171197945202789475050583464903634807767371008
1339	-356343590180694427094449196223869614364491404
1340	185427002345669430542131282245979287937535457
1341	192974809365341724447553853011223025386694400
1342	-401653806923906804432284390457139865300877208
1343	208995434303018827039227627414334640401980168
1344	217493032026897665571353616203281385215807472
1345	-452665652123489689581924202275225528615019692
1346	235528464674512371147153963685695100018763064
1347	245094135278053901139770554097962827841237184
1348	-510089171050900960062953011288178372297618994
1349	265395145221783632793683972595460471657537896
1350	276161749084731501038315561080366475293460428
1351	-574721920773113059079448739658136486456681480
1352	299009995511290931557613136727963619615093823
1353	311126749462210478788739832337419965755244528
1354	-647459644712039613100713802302174045812109672
1355	336838546941555199034060366406682396078226736
1356	350473017182245590970749800202058261083763464
1357	-729308235886122455109746880031833390635858508
1358	379403555824224072183658310291802720044006280
1359	394743891185556723733988826726027800245616800
1360	-821397142814018921516115524417804227879173030
1361	427291965432630307735304766495041446233502788
1362	444549399647033039460612798248261906648464486
1363	-924994390270550420710398822849433384802666436
1364	481162706378985111146182731524808775878096813
1365	500574361443575603003189396529297488948666684
1366	-1041523407426913482133910109650979579331123488
1367	541755435234310756235782172495442724418163072
1368	563587461723725199227064082443506798628744341
1369	-1172581878627591706834093000858362249124342656
1370	609900323091713491736266854076335915614228922
1371	634451417506840900749484191079582164803258416
1372	-1319962857430744305492316478950978196592917280
1373	686529018936348327248384723021403160843216368
1374	714134362895586346563261944197178823093389680
1375	-1485678412873928013886296857112228104767399380
1376	772686927383498504744033594376485824954092741
1377	803722598733761763901072861932664474826302460
1378	-1671986108564795602891745007092262552449673000
1379	869546956756849507513181446175142451509799068
1380	904434868565869008132425328980250157440689531
1381	-1881418650517963657074418655800218585352880112
1382	978424911799805155779333479928012215673195198
1383	1017638341759989560797645530421581797526457696
1384	-2116817079089133422927647965053459640973095678
1385	1100796725763648206762460790921891130017901664
1386	1144866505869738199772029105660504989494090632
1387	-2381367924368801332991550241185903494614385184
1388	1238317749442666940528783815088032333173606624
1389	1287839193988386607950849967938804061198160540
1390	-2678644793517442809342486890583635003710036176
1391	1392844340201163973841925955163490520193416980
1392	1448484999271838058571531118935968294899670970
1393	-3012654913338822017848586938403318660086192824
1394	1566458022464730714234745656078735641162599188
1395	1628966358292294841839401001956740199546795528
1396	-3387891212551756916769065885109663196900143288
1397	1761492522867094904114623509841846935689222220
1398	1831707617782352655783296656710734373398907320
1399	-3809390596461213260391175625144375488326728508
1400	1980564018631495047480998495761050531520423917
1401	2059426436030912021570636557661260522665789500
1402	-4282799142857602496929853565734465956005322632
1403	2226604977241977649430262480604719604989114384
1404	2315168911133102092993386704502086158830141104
1405	-4814445032891120489070843718739513661069187242
1406	2502902009492941448458078571069399207029652712
1407	2602348873961089017553434341918834507630882768
1408	-5411420125380622987089319796296885849867135860
1409	2813138207115317897141236309182208889545546476
1410	2924791834650781705695333463830632131806044586
1411	-6081671188642323506574777902972168460577267872
1412	3161440490944527401677979582842154248950825390
1413	3286784128191664646672213659389321244362649532
1414	-6834101921707388585214668450603846762391881148
1415	3552432556663828480165886054820574897757863488
1416	3693127868031743783998229805275294678648196515
1417	-7678687028124748967032866293563241598021743292
1418	3991294073244745732730592447040944859236161118
1419	4149202387210791118010572044378456332105089856
1420	-8626599751957902096545975279414792528441649078
1421	4483826865112746792819980840996334035106529956
1422	4661032925240489684809885674894712377062715994
1423	-9690354448797673358591939884791886247033612976
1424	5036528893680063475104494044093104837640208340
1425	5235367406680716932354705564354001065318291488
1426	-10883965946535504988416477042725912071416985452
1427	5656676948197383532332395008014737133227913216
1428	5879762255141692617819696275122324385449697015
1429	-12223127653397210396368501831690543753891368060
1430	6352419060982130481544069996683604948829078730
1431	6602678295411859888744838643915065558590391528
1432	-13725410596687217234186843972717188486503652434
1433	7132877779206820071407954936244565564968440832
1434	7413587917838956623316661879162571572469324232
1435	-15410485827465209836266680760846597779506751088
1436	8008265555937462455182073967171053955914822544
1437	8323094814386778292543624799165039278600512212
1438	-17300372906892459117130119509637581657200961352
1439	8990013668512663338472751472845645112575723448
1440	9343067746520658098950648505262092041200040032
1441	-19419717502492998244937037957313878158538421296
1442	10090916234331958852439524871826143401594088175
1443	10486789972984267455800847666739733757383121856
1444	-21796101470687789297258799762823891006498440312
1445	11325291074548285815002047411159458156101405772
1446	11769126152557550201607310088143461874960803088
1447	-24460389189694669359917371963263561678360079584
1448	12709159377114783150231706582760248833568046904
1449	13206708745185630819242252338493071464499403868
1450	-27447114338708335749122153404343908943707375740
1451	14260446334433083968701118946486318319281831284
1452	14818146166837130878017954312863722144782837357
1453	-30794911800146350443800030037380154345160336224
1454	15999205180059617858490316286354450806427979060
1455	16624255211750395356484047311931024453738075984
1456	-34546999897185835805733770810772328288392328134
1457	17947867326405405630421650484704941633768307972
1458	18648320543317232568937849003110033805749768904
1459	-38751718774952295410457332356190623352655145524
1460	20131521614288692066231018447117080858967217628
1461	20916384375024848118307809221682275688933732672
1462	-43463131397370049433570116960580959330648219416
1463	22578226029096981865189502147042856393726486180
1464	23457569819282322188940539748241717783157976606
1465	-48741694370413621896041530630800134484808094904
1466	25319355621106127491479072231599030364970419948
1467	26304441778658795521019698956039233505613465552
1468	-54655006624722176140689268668593355031108637322
1469	28389990793544759993820422991184450130206232520
1470	29493409695567633974835407345024646411264923714
1471	-61278644905598934868016492378929563929980053552
1472	31829350596121273039402108822776336145846237542
1473	33065176967755474710457100649057474047843676000
1474	-68697096036694156482025330493597572605664813500
1475	35681276189322549532286655682300682329881650808
1476	37065242383663457078242168234743559032408551989
1477	-77004797056692573329638198048833670562928731436
1478	39994770231818318005947093564831911225819671566
1479	41544459540002213083583009613326206915246765032
1480	-86307295588898314740841814199477674608860982740
1481	44824598596392176404578747260464740646096972320
1482	46559660880587785486370753601579281328088161818
1483	-96722544205951179050382454627571381391748888128
1484	50231961546332009246849119188060437876855888076
1485	52174353748246151277326340337446558134205234116
1486	-108382344111806303394327766352342098551176903124
1487	56285242312323300837413757805022844350703215412
1488	58459496678874103600053979700711549927134969848
1489	-121433955198094707645535437504996192444651858840
1490	63060841908674519963699888305343501433049775322
1491	65494365097941477113139738204695820413164249520
1492	-136041891461516218869336677187711081959554126560
1493	70644110027239788196237512645371776468808976936
1494	73367516615266452666869365584453093540382495494
1495	-152389922914602484432716526634511639606833773236
1496	79130382958874614954623030289896277396567630095
1497	82177867265371917595550295984052274448571388760
1498	-170683307508005458176618720547076219996536086996
1499	88626140728079283178659070596864173946591102492
1500	92035891320989189138232301144718068569355363692
1501	-191151279235029665867107535894514186040565459388
1502	99250297000428581786334614399604714725095668480
1503	103064958730579573665915583201403086553206324128
1504	-214049821537969603993972108761957672947560091238
1505	111135636849744769402101661066755531318093850296
1506	115402825812922560100580408386632628993948676644
1507	-239664758413710318804543754501476918482946964608
1508	124430419169707635056229810656244571751970790053
1509	129203296600434807749622467331905772073367608672
1510	-268315199259363420450486279980366164343002865724
1511	139300162401533914947956122583490985826126058936
1512	144638074177422163410037530474908378380960369534
1513	-300357377547786273474555655024922303489099390610
1514	155929634346380164829898294694932515039929040556
1515	161898823531544694893080869414314371819013175176
1516	-336188927922423925994069374926630435321330610902
1517	174525069161393086067458220921193797427357243228
1518	181199469850371287600871383166890150962952227994
1519	-376253651300665559200000749848679100502022725124
1520	195316637227543557619498988116012516272666046326
1521	202778758876612658721160665596556842874142713212
1522	-421046823129881878111802939997321370513920872616
1523	218561196454032827158307105296782629093264923824
1524	226903108914947503041313580329684651680155915963
1525	-471121106111572537123256679372887590648955371260
1526	244545356779755263455690668267883568609908989282
1527	253869787393007922384054935775039492605039642560
1528	-527093135564320933881902186880593200133132728380
1529	273588893182087116708989074547260570034047237308
1530	284010448555340448016714598339585655357859400432
1531	-589650853210614642348281162028829148023550935332
1532	306048546446002960881612879322275380277980586753
1533	317695072952226066750262144861400061158338436096
1534	-659561673629294482660384598109091005240843713928
1535	342322255325282576134260866207924970267208636176
1536	355336353919714992009682223759819855010157845628
1537	-737681577006737971880102622443150685024268138032
1538	382853868590120927281307609988286126962053180190
1539	397394581282538147422836967835823990481859779960
1540	-824965232248173987425781003306916570626179654394
1541	428138390854734029319007482761840306949258871608
1542	444383078102486957422832305680421725045502735758
1543	-922477266089167955978669998945406927354920807488
1544	478727822073243542381141427014777937849882738933
1545	496874252502132297866713791597141472831290608132
1546	-1031404806701997806607726803537868990518524768740
1547	535237657247256893552956611991576849090679573208
1548	555506333484682471737795750654417045115286733826
1549	-1153071444561649338180557014845007251892630887600
1550	598354120276207442975682710278743261222901628640
1551	620990867319937755387542221623175137170624408624
1552	-1288952769175844637515604047747811522957361857498
1553	668842214081540408940353705745007146188672605824
1554	694121059556322888028700305646827206885938235160
1555	-1440693657863900763198613915939056460503537955284
1556	747554678236708515709562683121026407881288457312
1557	775781057141427410958620783642477603757690362288
1558	-1610127512279777003664242702801251513868250795300
1559	835441955434706524929255364958344983645484236564
1560	866956275589790605556053415847503740199869066758
1561	-1799297660025316515760174980035988685232244427596
1562	933563279332122374828446326625151861841927917088
1563	968744887739196584707799429494965048034916435376
1564	-2010481162722942897614834597052775951510625467728
1565	1043099008743705719985957112557164676769657238424
1566	1082370603509956226976993040375469035724007638098
1567	-2246215298570479890705675499816617767792745048120
1568	1165364346957485621668298926694466262255416091950
1569	1209196884363393199213165827929518384416615311908
1570	-2509327016969561263508950339628853289804185855768
1571	1301824600245062961998065630211984164762037689620
1572	1350742751998681401215371670051973783610108785598
1573	-2802965695619168634565886809853717794019734915488
1574	1454112146618261390995970067671457784311202966668
1575	1508700368400350739089327661671156819340204084512
1576	-3130639566846961338108395152968786455431086283764
1577	1624045304712777210389314885843383205668449702796
1578	1684954583839370091750529102766412927582329768622
1579	-3496256220300535977075739608058028541321155619360
1580	1813649313562153393571060384643516022219321816476
1581	1881604671045973270629701507833126953813221460992
1582	-3904167633867357623017126390314657045675744375144
1583	2025179657183101381109228317412775814574411870280
1584	2100988487741747531665481097632934141660810565737
1585	-4359220234310518825601624960058630852908969702508
1586	2261147993571423808030053145433875308766428463350
1587	2345709336295929399371672010142349763852108924000
1588	-4866810544123147830191074141208469616069443756354
1589	2524350976178316979813619509487590630576309143612
1590	2618665818737467410267296249262340079305357517734
1591	-5432947032098784523074258606488899740607653826716
1592	2817902287500446240143863519069984024639564980850
1593	2923085018021351519669287855898387066549784506960
1594	-6064318852732034260682333574358781797921021723152
1595	3145268239406781816497909094430876924266904571988
1596	3262559372659302704596277707135661900753745881866
1597	-6768372234515605435691868558162346943540554801104
1598	3510307333609141118286016419106924509582377047140
1599	3641087651962192857823876069745308647057783946624
1600	-7553395360274645778468881798489303078507359783536
1601	3917314218669330857760032301325823804805107285928
1602	4063120483626129624538652558677077491913434671724
1603	-8428612674749236331937689705530889330716813919856
1604	4371068527574726201740592562849766731071029752609
1605	4533610934692455446108314954281216487054113701836
1606	-9404289656665864091807765840228329112347244871768
1607	4876889132705028347746026622505545313308333276824
1608	5058070701540021811143562833760529491490213145383
1609	-10491849205596094509718846005177861927380751068940
1610	5440694413507778722118670895943314892628829474668
1611	5642632525096862551640959205264702878140307835840
1612	-11704000919166255362477935441415052699605423549142
1613	6069069197009537199116055326661114879948540569772
1614	6294119514519231596426139059016270953694382473214
1615	-13054884674961728944538299450178411993596003660716
1616	6769339103088761533114306977933187591580855746914
1617	7020122136877260089308815310755416198940362075024
1618	-14560230085207851838814920373432724180047242492956
1619	7549653105972214965973958822030091954154886676360
1620	7829083712680567061106397238688296199860524126818
1621	-16237533562603813185434930803373316593824051062096
1622	8419075211515100190583707303805005797765038003416
1623	8730395348228104273525462598944717802308814137696
1624	-18106254924302692958790905499331333026074003071194
1625	9387686247399346128950381146355410954243017168222
1626	9734501336718712215605552449514660530008893781938
1627	-20188035669922971967881377847427342568158583348124
1628	10466696871444342760462607549799813684416629478181
1629	10853016171856458938075399684205564667807483094372
1630	-22506941300803820666773640459545680776571860918208
1631	11668573022886323838785598156821011831798353813684
1632	12098854441482182576541371021926093081929880047060
1633	-25089730303865427498727672848100776420655255200888
1634	13007175173980697143227009911904985415539919293305
1635	13486375005835850831111715333240885401771777832464
1636	-27966152707045420251999610965953240064517770895890
1637	14497912885980148365569616031295601830886352583724
1638	15031541016813926894768054838268636477769961390964
1639	-31169281427269881970031844244558104630059164237392
1640	16157916335948183891270663743263119247323040891303
1641	16752097502590919502309941612141372067926079942808
1642	-34735879979506346056428706878481815364218178476264
1643	18006226660649458117544370780843785851535417991984
1644	18667768427947698256159281921285407628447563888800
1645	-38706810500199224382141590841983750214150969868032
1646	20064007162756460783129122528561648342481463757332
1647	20800475346495040921997995144981241472765087538680
1648	-43127486464242414496786928534699455560979548658518
1649	22354777644862052297471911454702762549168359304232
1650	23174579988803229794307530115931675216088082164552
1651	-48048374945949630715194777667658279978316107010228
1652	24904674380537616686138457013172801440551745162206
1653	25817153382572026082037140547992713044235795043808
1654	-53525553796046816830314981050429872433448236715600
1655	27742738501411695768982180172045133835630692375984
1656	28758274379968376410312192646608047020304496010821
1657	-59621329683842965617395528113996493747003927043516
1658	30901235877708565711851390796539949328576057648640
1659	32031360775959055447389072399702196784008324608368
1660	-66404923592301853199072660961867868195565242670754
1661	34416011899912269250830706729865071312295248488684
1662	35673536543006302728029729442901903298693529857624
1663	-73953231060217244737416951519147467637619558328400
1664	38326884934558124908870093516825577872577705591970
1665	39726039085338195004150344165017032103786937137868
1666	-82351665247244876382341268181077989441990953317600
1667	42678082631299601146985024484958532403446589436872
1668	44234670833975418205448391467965012216036721832577
1669	-91695091762070113090432836879510145509641905336320
1670	47518725705438697194194323464643983538514397578034
1671	49250299966014684136089143668313283406708359291560
1672	-102088865150219403634166335527484178755215297018120
1673	52903364314553708130133801903795041290474770642200
1674	54829415542998964945592314270996699317603835585348
1675	-113649977995595169142396333240205440421727059602848
1676	58892572694690665062243232115714721960499543947834
1677	61034742928694440878552337962610802780242746815904
1678	-126508334759370105716301526005443008918526501443728
1679	65553608326303671886107827858562620988188970946404
1680	67935925971927927336513921426336836610774980433517
1681	-140808163773168064343968107242123753805855198435564
1682	72961142568806803923206923385245723390735295984370
1683	75610283131592101827007677408823188267609939699200
1684	-156709582233456374561079490379183572795953521987280
1685	81198070441939324659199563525860337833362317778740
1686	84143645485426734884934364164167187792987703211820
1687	-174390330625097925565184170409792740663256501148540
1688	90356408049545994691803653057579207447189996525133
1689	93631285409379244267218983644388400092280118131472
1690	-194047694749865994277276320641907831296319774738732
1691	100538287045002260531748013996058360443351018715232
1692	104178945648677399870394843586120412450648635850088
1693	-215900635467855330375653596867208614396432898266392
1694	111857056536383927074989485763541258880895296041728
1695	115903979534525873134406200600711060357940561647888
1696	-240192148395381574008774676457028856598680455674184
1697	124438503933540075996724047092973858160458014731920
1698	128936614241846171036540634811086351194708002057788
1699	-267191878163393085410267814743884099050729866267568
1700	138422207459453616844075287980252077662107817191676
1701	143421350245059598012563085296745927053573538306288
1702	-297199014449067787130766365601677721717633846277500
1703	153963034396778258827028940061113806097750863149560
1704	159518511523081247796344636280643120441401146265278
1705	-330545499875998713561263921319066967612262229093456
1706	171232800630587703141838989321580943614161564840498
1707	177405962605258511143124197669154958832054745824048
1708	-367599583063722831292713884045332699477396129797792
1709	190422108694905987149637859308396056682183325048584
1710	197281010252184284838289115977561220868745445476560
1711	-408769753626800052498573681539661059118763064864736
1712	211742383349771503329901804319715047295689833211250
1713	219362509445948068236072760101096761009191037676628
1714	-454509099811930528653822418591860567049770730349148
1715	235428125725361908091740714618493150262163588743756
1716	243893195441994069721456970388515149665048760260167
1717	-505320133757012803186050225660988084418754133065660
1718	261739409289861087792566370146287282898216724532992
1719	271142265929779311995404394044202154240964808257936
1720	-561760134100840118817860566015409789299479341794386
1721	290964643350106791265361813366202935276567853865272
1722	301408239884414584602605416841804277934405836647924
1723	-624447060912898520598604150948243603158947283479760
1724	323423632502686391043822110405205358435331869557252
1725	335022122491292469217987986178584282731422667813476
1726	-694066103700847045736011920790922075874522725423700
1727	359470963444588716151865409943825495204884355124736
1728	372350908617778599509381078311328855335304414183013
1729	-771376929645380692129171484860781051024947060941708
1730	399499753856036208050750734292681787213295897261866
1731	413801460720597256515296035364660283127945160829608
1732	-857221706270765917363610022787486499227683614200254
1733	443945801715979053645189496042487799195371847010272
1734	459824800847912286925927004132074220929537567141214
1735	-952533980553263323682132701383830029522240482757308
1736	493292177438502791191681189836113231102787454162635
1737	510920860558035544310369473394891421773181882392000
1738	-1058348505074832736414841992440237513101934378730392
1739	548074305665296332730009455797410193115239726575560
1740	567643737172695053768139975382394936331717105809427
1741	-1175812111329640324368197545135431192855380364395646
1742	608885588458572918021478582555896508345963006156776
1743	630607509856513961559295428613294062089126051653120
1744	-1306195740778200242147205900894904297975313386335876
1745	676383627058074773291619079315431193101272936416668
1746	700492674615001624544460631679309921756194907808678
1747	-1450907755820152268684430217364359357045877128594896
1748	751297105347531363262012700310221623004112798643455
1749	778053263485177058632470534683696928239554800867040
1750	-1611508665633747202053273432304264809668801591106012
1751	834433404778047371436806834818705422608177989408056
1752	864124720015702556876986665340365486809211518519897
1753	-1789727415931555660888668887553158204081605991588424
1754	926687027782136207182603303668505073630042110585608
1755	959632610662964224787977529480889871084437440141640
1756	-1987479407243788027944134924560970751872458864151694
1757	1029048914752750444807541641452229300937060723000004
1758	1065602260038467053945347051128804806058631806243800
1759	-2206886423512821239851322773668423348289646943410052
1760	1142616748534106863824806423173245596552511088966041
1761	1183169407111170673162343241015180511300716832254528
1762	-2450298671730230804573591410599440128326853051316220
1763	1268606350160649179269752880711804577921163739937592
1764	1313591989584063799568769171328214636129655693410406
1765	-2720319154252771658755802357902462386729059356863708
1766	1408364280381092164961898422064974177953455579207126
1767	1458263174824395758186141441863718123011402066868840
1768	-3019830618496767713154874417246886994267820458297996
1769	1563381773419643328489988064210836545740471877484692
1770	1618725768038437938926942686580168817892061929189278
1771	-3352025354152026758325328118473938476674186379214612
1772	1735310142570200087298530142343727714179145366747541
1773	1796688141962164167648636006107809251842894403626256
1774	-3720438136119851708371898425042785576093124810620132
1775	1925977811717125889284097515119661977517096123232196
1776	1994041847318475921055984470094260323076245036150121
1777	-4128982642332765352963558935943248434372271993860640
1778	2137409142866390460553189492555206419539434352815438
1779	2212881079812345785992414873673776417067668651239960
1780	-4581991709751110168222722871873563780386778175535720
1781	2371845247405685027159030475798417768850436055714708
1782	2455524197654748663491595996445867191900119237281962
1783	-5084261829478466211146611230182012282666658275680512
1784	2631766988259259816557012353405596513063733604460110
1785	2724537503697630640244584455989093017955102292988784
1786	-5641102323451411537581177749561877045728298674815812
1787	2919920401547288134970137456695110100924094923021108
1788	3022761528416056683107606237939005456149569133308970
1789	-6258389690933206381643005148738009416487393605302492
1790	3239344790003788507229873962664722312697083112499948
1791	3353340074399949120302921560167813869375243308289704
1792	-6942627663508917806373630137683848953564402608833564
1793	3593403766475288916618855454381246553272948733104896
1794	3719752309947515630860215772810203582180807316263240
1795	-7701013562918420837921348746950891723300093490591656
1796	3985819554560806386540438247724014194963004721465919
1797	4125848229039888450142127927228277098867856186191180
1798	-8541511617398790313342525854038001097905817286943708
1799	4420710885133462348352671354509782016402626236676568


==> anc/stable_coefficients_p7.tsv <==
degree	coefficient
0	1
1	-7
2	14
3	14
4	-98
5	119
6	119
7	-547
8	588
9	497
10	-2310
11	2331
12	1890
13	-8057
14	7762
15	5999
16	-25011
17	23261
18	17521
19	-70462
20	63924
21	46852
22	-185087
23	164388
24	118398
25	-457982
26	399840
27	283003
28	-1079898
29	929173
30	649068
31	-2441789
32	2074919
33	1431633
34	-5328155
35	4478236
36	3058517
37	-11264554
38	9377165
39	6344051
40	-23164456
41	19117945
42	12829182
43	-46461583
44	38050684
45	25341778
46	-91129052
47	74111793
48	49028357
49	-175135143
50	141526833
51	93045386
52	-330401267
53	265442758
54	173530525
55	-612779839
56	489667422
57	318437014
58	-1118801306
59	889591829
60	575726221
61	-2013174002
62	1593366950
63	1026548099
64	-3573896193
65	2816496046
66	1806972993
67	-6265042343
68	4917520867
69	3142521578
70	-10853847251
71	8487297301
72	5403823544
73	-18596598790
74	14490425894
75	9193978780
76	-31532621995
77	24488257919
78	15486719262
79	-52944250639
80	40987109604
81	25840659957
82	-88073349805
83	67979296896
84	42732701197
85	-145227567534
86	111776826294
87	70069078268
88	-237480449248
89	182289753681
90	113969414265
91	-385264394609
92	294972338955
93	183955491573
94	-620307231306
95	473771675048
96	294752207414
97	-991569079648
98	755567072314
99	468990180323
100	-1574155832543
101	1196823050066
102	741254081498
103	-2482623344243
104	1883503728092
105	1164099284325
106	-3890749283743
107	2945782460950
108	1816972253705
109	-6060762661002
110	4579755274430
111	2819348540736
112	-9386376322691
113	7079359005502
114	4350028866050
115	-14455839050870
116	10883073244218
117	6675317983957
118	-22143957018561
119	16641983039526
120	10190054217070
121	-33745810075397
122	25318551256355
123	15477050361766
124	-51170327821767
125	38329419769704
126	23392948541299
127	-77219398343374
128	57751054737467
129	35191672014184
130	-115988874747501
131	86614842857193
132	52701404118958
133	-173442573164958
134	129329000842363
135	78577278251395
136	-258231125241432
137	192279770319945
138	116661100207855
139	-382856081810881
140	284685159043064
141	172491549842514
142	-565319553778497
143	419803463912658
144	254025724449791
145	-831454308046082
146	616638529962133
147	372656101174850
148	-1218205028725755
149	902338666902456
150	544639868549791
151	-1778234902612035
152	1315561210324620
153	793101505002072
154	-2586374229356351
155	1911177932080158
156	1150830954672574
157	-3748621613281545
158	2766836919025739
159	1664181968124914
160	-5414673758814572
161	3992088485762338
162	2398489092112225
163	-7795319599830742
164	5741042791192149
165	3445574115705239
166	-11186524298826436
167	8229880478706607
168	4934122036015683
169	-16002689884216924
170	11761015040791982
171	7043986124560693
172	-22822475006797949
173	16756351434394971
174	10025862827027313
175	-32451761039867270
176	23802953945365693
177	14228285530845120
178	-46009975838742118
179	33715605739330865
180	20134574851479333
181	-65048162944615487
182	47622309277671731
183	28413299550952687
184	-91710104864561239
185	67080877244451847
186	39987036564969606
187	-128951709326552420
188	94237567481763503
189	56125857590862294
190	-180839079483735491
191	132042458926378861
192	78574165642029316
193	-252952624494332077
194	184541244953839305
195	109722413410672713
196	-352933798014015714
197	257269742708546358
198	152839113552214362
199	-491223293653390942
200	357786195209485049
201	212383674058001222
202	-682055758324117191
203	496388073917987699
204	294427393348302613
205	-944797538326458180
206	687075455727411016
207	407218909927805738
208	-1305742317968894393
209	948843336175457660
210	561942248961710004
211	-1800516853774847096
212	1307411957551785743
213	773731173293707349
214	-2477298175985527447
215	1797539385134532781
216	1063024049417996792
217	-3401108204183349838
218	2466106714542099279
219	1457370301826543237
220	-4659536468850148228
221	3376226821203129915
222	1993834788270429090
223	-6370352592059646484
224	4612706781164056110
225	2722192499154381694
226	-8691615342509927541
227	6289297668595408866
228	3709166252022800786
229	-11835074590065136627
230	8558300596179865104
231	5044038588152648240
232	-16083909657158938518
233	11623274056267789111
234	6846071489406144471
235	-21816169329645682474
236	15755816886335377299
237	9274300634359867043
238	-29535697239237411033
239	21317699186133245581
240	12540443951416165477
241	-39912869556102258058
242	28790000215984201474
243	16925888536309021122
244	-53838176408381878359
245	38811413553378313696
246	22804010774238885429
247	-72492590540588688659
248	52228528486837559213
249	30669460476969830663
250	-97439846370563808034
251	70161735227840613679
252	41176525866747745640
253	-130747275938053629260
254	94091484007066833077
255	55189323104579392988
256	-175143813283556131112
257	125971023867903196752
258	73847362264258375513
259	-234226309952440009904
260	168373544103854770618
261	98651081537666140042
262	-312728561183034480582
263	224683952687844879964
264	131573278726933560279
265	-416871627207557910696
266	299348494897251337241
267	175204085619007730712
268	-554819405657257794403
269	398199224496566171805
270	232939332830082345992
271	-737270296794616345264
272	528875220894717002502
273	309224972693254750027
274	-978224620680591872826
275	701368693549594928060
276	409873836648088543409
277	-1295978722186362730187
278	928732102492630749978
279	542475614919565777114
280	-1714411106903897852814
281	1227992624820351847429
282	716926834040796197420
283	-2264644335394011378318
284	1621333309356110447874
285	946115114494762802016
286	-2987189838634022566881
287	2137616842977638992909
288	1246801553985850100672
289	-3934712657343914284881
290	2814348957268529159010
291	1640757248626462734698
292	-5175591063789420516270
293	3700205340029301640628
294	2156225430740842092604
295	-6798494250633715466669
296	4858280001554719802083
297	2829800338073480020375
298	-8918262485375033122549
299	6370256295569413101519
300	3708838838208354345061
301	-11683451745573036194082
302	8341756615447626140756
303	4854552392174730839762
304	-15286003168699318877976
305	10909196205370180131190
306	6345966894700856866898
307	-19973622063819007933727
308	14248554340875492064632
309	8284988450174679004965
310	-26065608515830089295796
311	18586587112279005964956
312	10802876974241035791065
313	-33973080251742234773002
314	24215146158937251851354
315	14068510070011105732619
316	-44224779071510345763952
317	31509444435602171513391
318	18298921212897139366881
319	-57499968075618810997129
320	40951332799810172839680
321	23772724244246839895019
322	-74670324794853084770584
323	53158931593842674030431
324	30847197236480648965046
325	-96853235925697256710824
326	68924314063212659415518
327	39980001309549486784501
328	-125479528655235714680119
329	89261381643502478186207
330	51756764407264341381866
331	-162379463875712543249580
332	115466627586553664652210
333	66926079382875919427116
334	-209891808280875328577886
335	149196183412496754985031
336	86443866226240805138094
337	-271002045605047809663793
338	192563417511846312435756
339	111529550043301058689881
340	-349517344596234932509154
341	248262450735806767886976
342	143737134581216681977178
343	-450287850346744318771897
344	319724324484136964434644
345	185045036818859387019913
346	-579486302814207000262043
347	411314270302870001691435
348	237969530134464409665006
349	-744961031446930632656434
350	528580670285283941115674
351	305707869781502259036231
352	-956681176269432935951147
353	678568968736067969213157
354	392318704381352731354064
355	-1227297727539631239809387
356	870217126557188120595248
357	502949284518283745737960
358	-1572849886003379877182065
359	1114853360308947357218694
360	644121355544513233132277
361	-2013653605693376037586818
362	1426822075360424058677249
363	824090579097928729240199
364	-2575418339709202201215428
365	1824270331107727311313414
366	1053298006044747435624239
367	-3290649397031193052996161
368	2330135167415706876190266
369	1344936694631009237785307
370	-4200407466834071492248753
371	2973382047441023075844709
372	1715662244038516314087554
373	-5356514431792927915420118
374	3790556991852827548747010
375	2186483057114077422863015
376	-6824316382160253975350583
377	4827730259032102628939278
378	2783874879624068941752415
379	-8686141754020387851487146
380	6142928361969685104334754
381	3541174984290542865131397
382	-11045625974552665356343161
383	7809174663113463892916034
384	4500324765275169585656342
385	-14033115413036461090239177
386	9918287808336209413655908
387	5714046083937055636924040
388	-17812414663731118006187563
389	12585623147374318856689280
390	7248557198800023249299296
391	-22589204504498865494898217
392	15955986633365401001925541
393	9186959429107059869379796
394	-28621536081278553360145247
395	20211005453856852785776101
396	11633456956126154049631703
397	-36232903396220712186230540
398	25578307218346745072816613
399	14718610725264899197086566
400	-45828515236161177596167854
401	32342942853525686274976790
402	18605874949529048463279886
403	-57915534426200410059174515
404	40861591039096622633088222
405	23499723281273379887681186
406	-73128233047363958883193356
407	51580208464828366971813515
408	29655743825002370940016957
409	-92259234747825064716987022
410	65055945799509538697273450
411	37393170879425019329427162
412	-116298288958798835326307940
413	81984340633337320503023698
414	47110430376391456225829769
415	-146480358254775685716080855
416	103233033850346556760641940
417	59304410013700466675096666
418	-184345213389597989696009602
419	129883544754678483600165600
420	74594329658745566586384958
421	-231811237927163606797918777
422	163282994833074998024332882
423	93751289563745304851493196
424	-291266766893022629483822859
425	205108104947474411872641921
426	117734821615686856508512606
427	-365683047135558293257641660
428	257444323888825817856944251
429	147738072402228507231321555
430	-458753842341997121877568352
431	322883599362137494279439904
432	185243618682872853705097146
433	-575067850949280579672501272
434	404645102127749858642255430
435	232092370975132306870017780
436	-720321506829993753974632658
437	506724192461717748003913175
438	290568577726645630650268660
439	-901581446948408555322559573
440	634076114562018922147606252
441	363504623231209707043352813
442	-1127608025656144779962798660
443	792842366719259024821819299
444	454410144145197742893018481
445	-1409253815143586660574774665
446	990629480940584026022189247
447	567631005066759011621609464
448	-1759954156837131711935772237
449	1236852125625911163059673941
450	708544913090766057216354822
451	-2196330641884064721642605964
452	1543155104229558188160430786
453	883801962998773411031243000
454	-2738933049080432126797312291
455	1923932065154765682409079826
456	1101620247541800844255327265
457	-3413150936054411086492065318
458	2396962688950636033805776877
459	1372148912330030789385971505
460	-4250332982796363142182425055
461	2984194930290862333886905876
462	1707913768414058103500724886
463	-5289160590440280478853971133
464	3712704748358811385368053089
465	2124363902148350177469616833
466	-6577332462973747837793055653
467	4615872883006939487768968588
468	2640541767726947667426753665
469	-8173629332931061011782214877
470	5734826894971258762257513255
471	3279904165682019154207256615
472	-10150443102843030417286182704
473	7120207212408050276661821837
474	4071327485353014210589418769
475	-12596873028761731469437823915
476	8834328706880532065012323782
477	5050337844019607069492249352
478	-15622513854826981758343465792
479	10953824835262151134447650894
480	6260615559514808242974143200
481	-19362087844724110894501247280
482	13572880203943101666988978741
483	7755834071908649515776943568
484	-23981105443901455734110997778
485	16807180230887206250096316086
486	9601906375594650885898971330
487	-29682779047925476858085936382
488	20798734234760763080819347286
489	11879727708823738676471655838
490	-36716462496800531354835900900
491	25721761775305864036346802819
492	14688522243446856542474896096
493	-45387947208911908842919371246
494	31789872618210867905693003986
495	18149924509945557922445199550
496	-56072016414752599709067174583
497	39264819761373463052462507050
498	22412954108384128711294592566
499	-69227744281560326813286075217
500	48467164295346447139400969540
501	27660075889418922246757418455
502	-85417129881588454008817283799
503	59789262593355476977150962327
504	34114578437390443944044438930
505	-105327780612227872008527414155
506	73711072977984975161063218749
507	42049552788145298347256881324
508	-129800510228919787554020557092
509	90819383647992056639445033821
510	51798812595993385070033652375
511	-159862898392144378879440566466
512	111831189940256503570039440548
513	63770168503028129608994367476
514	-196770077910981268557527344345
515	137622101355869621064033605208
516	78461555752168973038617414473
517	-242054280313872397952590370557
518	169260842485217555628664847710
519	96480618113326406383089637853
520	-297584989142012686803371011105
521	208051133369889675860606142349
522	118568476547105920287186118122
523	-365641934415052875725560233707
524	255582501547745175067466654284
525	145628562012910875067662322142
526	-449003624215779460873124932440
527	313791899160439298082044223698
528	178761573591692277324647218416
529	-551054666040020311145990104882
530	385038384984599220019640587064
531	219307841810860903576454443864
532	-675915800334993432872835057984
533	472193596160365053976811045593
534	268898640120902463117908420238
535	-828601374098973045987543116542
536	578751293392226995199089463176
537	329518303725126108047289687860
538	-1015209950574983674033111949248
539	708959935220670057358207496494
540	403579394986766316470520836629
541	-1243154914280133352059207816765
542	867983044012762898011299697812
543	494013611083369081925460810150
544	-1521443327533407244060649260223
545	1062093095376730515818315950760
546	604381677569107657219832883311
547	-1861012971482842588423394689678
548	1298905825770172619804359533426
549	739006129107873269299974983029
550	-2275139516581628983547281698097
551	1587663248364645165049588917175
552	903131667429005581908321219148
553	-2779928180425453091389666194435
554	1939575340381677123510600552757
555	1103118732287992241970221041682
556	-3394907123499524368769628335097
557	2368232370582059418626913230948
558	1346677054617389671537979592590
559	-4143743299537680814124737691229
560	2890102238330286023426505337742
561	1643147318782115139121517409706
562	-5055105628783353283187479384680
563	3525130073126375833952540351378
564	2003840686608023669670925987032
565	-6163705332874743394258946118026
566	4297460788020078517511913957248
567	2442447881712638093402671680451
568	-7511549218327070440657256485173
569	5236309401893386223285455891664
570	2975531860672981541144333685257
571	-9149448811007704524229860100607
572	6377008875216244840995136543253
573	3623120881595584467012541602227
574	-11138836752048427097447734776525
575	7762271097500373462383022096932
576	4409422108646793068299904015532
577	-13553952034639444630903358211001
578	9443703707882721124754525141789
579	5363679867691660923106502730493
580	-16484467810329918415904217814722
581	11483633843825433116700571194999
582	6521207417827903712211756434146
583	-20038650002455834483734444321892
584	13957299959326812307842329371644
585	7924626774250191897489846987018
586	-24347152284429123426575839223949
587	16955484845314474936340046730918
588	9625357885388339095003717676662
589	-29567573648139224525380821853746
590	20587677291764149040107022257393
591	11685406540540636345162270639334
592	-35889929439673799650619388382166
593	24985866893870462551875463928347
594	14179510011363817877489855067351
595	-43543216132378064737192963280205
596	30309096846057241938303633337275
597	17197710906097009378613585571768
598	-52803285138781699916970412405422
599	36748923808181053769758501234212
600	20848443388776884005891198911114
601	-64002282698428370888866020502917
602	44535962804007029918432972340760
603	25262232201514802981904407315353
604	-77539962581670044976356130443590
605	53947729495827160116262077008833
606	30596124317743471475636656051694
607	-93897237518115262341353973979186
608	65318033105770019120240335222533
609	37038996130902913335793890724302
610	-113652405668170738117426981289917
611	79048221950238957969286900445594
612	44817906536774866030663116670611
613	-137500572210571574953856901330015
614	95620641471743414502071075502281
615	54205698916417097365156433986225
616	-166276885709311667779890716234735
617	115614733512473400642272741433696
618	65530093838746117668087714171402
619	-200984327299508186411753298522160
620	139726287412773278003491961080188
621	79184560423437286416161381688800
622	-242826931384219327126928798283250
623	168790450745044612123425593347445
624	95641309092114119594323588534779
625	-293249483592889679250161458386016
626	203809222960228940768512282668135
627	115466813492834574642335661774745
628	-353984940101048275227689218581018
629	245984292300858003562747476447839
630	139340346606243228673594714571688
631	-427111047824327656285675563751248
632	296756239006533458903588385001643
633	168076107673144835608737548988565
634	-515117924301906869524735436354835
635	357851320813434335599592273536108
636	202649625271357289142842720340905
637	-620988687337216470138551982983537
638	431337285591496779304605788180622
639	244229250743010737565902310451248
640	-748295617188626018402540351982581
641	519689927239835202906653302865678
642	294213708925918354569699607683331
643	-901314799540964396323991839011204
644	625872422426805119475435667504866
645	354276854134365400056479973180442
646	-1085162748906940114217873370355002
647	753429866566183792576848472186958
648	426420993710331936944683949772172
649	-1305959165158186703171077536336906
650	906601878359721093361192712082304
651	513040395294175001448358254233574
652	-1571020749029386095514030362578894
653	1090456676038522432419974658438275
654	616996894399719031939685690157594
655	-1889091917441223463484635638959930
656	1311050660108356502173079507954163
657	741709874357256244255491195275511
658	-2270619342002345017238965781793166
659	1575618284632825839196814881850566
660	891263311148402146868145145482625
661	-2728078514303206362366247973905104
662	1892797882709336182983970232555876
663	1070533072807422587306044331187307
664	-3276362055207960021039499323804404
665	2272900156345134984314084033288276
666	1285338250692360960213541754954056
667	-3933241274205230874827838505637393
668	2728227275315618952538233848084367
669	1542620994267409224872503617237966
670	-4719914598339825141754666636653669
671	3273451987788876026148666522305833
672	1850660141187327088910955048980253
673	-5661658986380525716089761882624134
674	3926067867538309160929490786180498
675	2219324902908096188952921315489999
676	-6788603390989237768553594931097186
677	4706923855499020151572140787141248
678	2660376009195609819073083582427970
679	-8136646810068932414848601646504631
680	5640858652588772549039888661142791
681	3187823063840772616850804396857674
682	-9748547572612639363237008386346171
683	6757453351156530267229602676396212
684	3818348455138904061036794901538693
685	-11675215345231449842723448772214012
686	8091924030577001773288910187571714
687	4571810041169239443519024582177312
688	-13977243053491388042560491336920866
689	9686179978171810608847862717214875
690	5471837042026353527412156275163798
691	-16726722640375759917413040840105155
692	11590077835259307376790444698522807
693	6546536178104053225811263924082818
694	-20009396512418689807173399186098527
695	13862907433519813447927825853113070
696	7829328164802730092387084091376090
697	-23927205863383198138289442731286520
698	16575151524316581894275274534332369
699	9359938291172316107949727164265734
700	-28601308063443776533917704484920291
701	19810569183623957077286654042738199
702	11185569068687907685003513954400790
703	-34175648249204340229709521117686221
704	23668661597760205370331265016130546
705	13362287948793446113048251242925560
706	-40821185487244834948846215695145614
707	28267589434698608408792443948093264
708	15956669005605747827767652938744218
709	-48740891810681234333328222198579227
710	33747623357226621707554111604122528
711	19047734417460271574221897457832976
712	-58175663512597264883811804343336746
713	40275223759786946060827730164755652
714	22729249738508829297058227469704027
715	-69411308870689966725290612273989645
716	48047862887885037541771690673161093
717	27112436541038926971957866105896005
718	-82786805616579039001455925180971615
719	57299722569528361166167530669924960
720	32329177278488850914233711611718487
721	-98704055703346072240092268068300794
722	68308424369856726995775393564357281
723	38535800458533685134882498289216847
724	-117639405146781611677169618911851084
725	81402976678786804236556582588306506
726	45917549764836403689517049930073530
727	-140157243950332580872464516123459652
728	96973155766108263849389770355677942
729	54693859022603148305717839957475577
730	-166926056576893333256173343882909097
731	115480576018455244110368627971203215
732	65124576331944762282864244652749001
733	-198737358513015150912217522788377096
734	137471749377981145502805674899641574
735	77517305838005681863279356177874423
736	-236528030832323877459858868874345644
737	163593486567580049918442863743017787
738	92236065103610442974416033296125812
739	-281406654233195618249855331434839598
740	194611054337867518567303457514155746
741	109711490641829165965528258105043845
742	-334684549054546114335656515710570700
743	231429575256068063516978701363785696
744	130452864720573418604350510079299856
745	-397912350895803020414334226894171391
746	275119241286299661413478962457564865
747	155062284083267896831660732565739035
748	-472923095757988828106407180063098333
749	326945011698236888612444448910317161
750	184251346923149279436999859122212081
751	-561882957673296087102204629694464749
752	388401582154759192054997774719047960
753	218860799686530361261893794447720467
754	-667350979792586844274891339266715900
755	461254548049762589871008777011274815
756	259883661676287662794731566472244146
757	-792349371746217377730876358152993352
758	547588844656613556972599436249871480
759	308492434864008829153688872125221888
760	-940446217491572525669737391412342009
761	649865733327744037776799344043345967
762	366071110994404765666790690464674729
763	-1115852755468792183790296115241415435
764	770989821430950516738327564622729022
765	434252810540630274942660175023952031
766	-1323537764468523865684867549416789366
767	914387859251799586500893955608330792
768	514964031330991623644150800741974719
769	-1569362023223636937875314321945143870
770	1084101355951716698803329610696515167
771	610476652197717450096522333132517343
772	-1860236319920202914575891654677433265
773	1284895406093769020401404948862378722
774	723469032854082964447126561646320905
775	-2204307081873900093416483673158409137
776	1522386526675006707114092388843410613
777	857097780113626772504674003965676747
778	-2611174389855387443044231895245507897
779	1803192781868806657872360762152826289
780	1015082018029273891560006552071573778
781	-3092147952647839631274724123024478841
782	2135110030233685449202975805682681941
783	1201802311960555303813899637864668476
784	-3660547564796986078277735296950178600
785	2527318780317224644568631419572135281
786	1422416761435179719911440140632653269
787	-4332055676767634196688422318639960986
788	2990626900890452221449605330839394297
789	1682997202640394791417447832907588837
790	-5125130998148827649822018546500816409
791	3537754319542679438554534276084644321
792	1990688958562907883534308280799548619
793	-6061493561747270574801866407690795506
794	4183666879050728969613137753175659491
795	2353898154945357828341165290908754225
796	-7166693434959933344611647571915488149
797	4945967729234091605158290414968729810
798	2782511297008470409749877010229015987
799	-8470777316099383574462237000687737476
800	5845356041317029913272367718853470306
801	3288152591189246541580706370675617678
802	-10009069645460944364379265548260183671
803	6906164475150313170169538078968502132
804	3884485416433799452259790613419404772
805	-11823087649773620543699556801110070488
806	8156988745360981435534287054443772917
807	4587565422317798525528425899438843389
808	-13961612989223534675972585971419614799
809	9631424865168237386523122636670615748
810	5416253981377560792559791130327276048
811	-16481946463935526102033235696790589324
812	11368932247997132857762389515334724893
813	6392702179475150781146575055401792874
814	-19451376649276749228019846700828909729
815	13415843877257300780867993127313157076
816	7542917224412277793956458164510455907
817	-22948898468351286638436947664654426327
818	15826548283527155396033137528544875554
819	8897425128380087275543416579854017620
820	-27067223693691890100075711294471950480
821	18664872176905850098417561153604480501
822	10492045819482981170804506243091153606
823	-31915132335485192035601287255758363576
824	22005697364471973410219952514201779304
825	12368799514064244559329540035379495752
826	-37620221979711809476423168448882763390
827	25936851147678917435271857106494402748
828	14576966295860972336382146338925649518
829	-44332121570799258873637641302513755325
830	30561315868615020929032726396347901740
831	17174324470837915395801452764776162618
832	-52226247103682062922383481571012264214
833	35999810804040284380590907263686675167
834	20228597479884305718757300133583189284
835	-61508189447544051216451919724172759258
836	42393808362025150155912534884402052430
837	23819144050448053600951044356588147431
838	-72418839355449156082616597189593860249
839	49909056714946945993453262898196791675
840	28038931962777532935011790288856501542
841	-85240371953678724639848708846252928637
842	58739692832921275904697072661351674481
843	32996842424369094171965459245399155173
844	-100303233037841628709253525765726834596
845	69113043628028332921560182946829623143
846	38820359735320631880427052002451655848
847	-117994292776763658862022860957408343972
848	81295228888366529197688013248300449757
849	45658709858788023754858898357120474040
850	-138766359457501976771776660958411043226
851	95597698226856783943681128703299991164
852	53686521882880865217869104223469341110
853	-163149277294955111691720710476139148643
854	112384855803609321318238199531870266549
855	63108098402608258660212584118673021848
856	-191762868771242104089847713362369370611
857	132082951577993668362312627650790625704
858	74162394828491822239497677739063438302
859	-225332024266191802068556397929153798042
860	155190446857481966297125102995286087557
861	87128823849515185592432846946588234532
862	-264704290819836639171814211417470837595
863	182290095571341219846251621352274641140
864	102334020097678644671367949683414900058
865	-310870368805243802499669766424221386030
866	214063021744498368017538007523218570067
867	120159721890727340255676911933611701298
868	-364987991327952461840015438291453776922
869	251305118931674269507281592723472453796
870	141051952244030891215393245455545622885
871	-428409737743423800194039045395878425624
872	294946149878355058551170415650259844977
873	165531710691697639557297669196776829890
874	-502715421456996113191985561067063997284
875	346071985540906407985171425484173619169
876	194207421476001838539291768381760295778
877	-589749795061166555090386956364987988640
878	405950493137706146565530888612149011146
879	227789423087062918091460206745818440821
880	-691666435090204442385753061802646238674
881	476061664635351878533140300823365368146
882	267106829809374750365733858408994666928
883	-810978806793866328319653731094328387675
884	558132671753119626835229305958454163731
885	313127148837607020202118565404077296786
886	-950619669308927566207955651957640083081
887	654178643220871466450934378532887906459
888	366979097792019637360043552918887042675
889	-1114010166855575859985848052044307103794
890	766550086989688277579156148814654492056
891	429979138399507396897450861975484821683
892	-1305140166049171151075778775442646389673
893	897988027070812314406755336011264973586
894	503662324216793818849339576826601305983
895	-1528661647648220887502824888487685468793
896	1051688094783266446572371516134186816696
897	589818155296787556349613487203098931203
898	-1789997248309036259236446423940945787824
899	1231375011019426502347436235218914132303
900	690532242644184221278399977265126682232
901	-2095466380245987429314190815189105249131
902	1441389123838793762124571932901164443453
903	808234712486663201310720464233066988252
904	-2452431741092866269021943685374701059489
905	1686786929057272584743197715423503571605
906	945756427472878262470590853514023871534
907	-2869469470785580936663123881673814000349
908	1973457806028902666514473795752609596649
909	1106394271975746001970644759674662701597
910	-3356566726231980390010401453527543310860
911	2308259552879008848158723392324514385396
912	1293986945277424177090058100924468999528
913	-3925351038612814405895882019429897654959
914	2699175712372553494645650442176896854295
915	1513002933630215193806612971680007439603
916	-4589356504713613055285359264253031241780
917	3155498149836590210372455963649134465255
918	1768642594737630649034233345030970876037
919	-5364332656944760822128745790435784727906
920	3688038887833849935953115430287572522573
921	2066956591510777562398418341466891956197
922	-6268602773052264270995158299900987061402
923	4309375829816840944363462177153934205557
924	2414983262280083092124542454148676534748
925	-7323479444827256669995998982480883032435
926	5034137729690022138975958424903467738589
927	2820907919182075002886478865015131518403
928	-8553746447120187003922163913059692270133
929	5879334600938493235698209468392526298714
930	3294247533486299393553174401740401899006
931	-9988217359175534451023468173773102718076
932	6864740724859994392285842715609141058840
933	3846064805722234711794813347547052637188
934	-11660383018523487370081032713091721881626
935	8013338532161345698029444811273346369775
936	4489216240594053453964511147807954016930
937	-13609161766538237859102251906998617914098
938	9351832918418560728833932242959202758070
939	5238639564470884926940833157632277723013
940	-15879768612430804875792367037277731725092
941	10911247037731096534179331584288054427420
942	6111686651251621310806241378672041148665
943	-18524721942753258935248796226047684374608
944	12727612330323447673662683613136399282068
945	7128509077349892279766059107966205320241
946	-21605009286901664018336116965173333542761
947	14842767513361035734182356777645127871124
948	8312504527658227240124778283041507784312
949	-25191436973629940825174147531013873530008
950	17305283539520154340283655531530691921952
951	9690833543741997839149828862476831318637
952	-29366192345921655617016346524197496913544
953	20171534150485588417085101006388552089153
954	11295017568600812732769489500234505667463
955	-34224651618373792255959771482253774013314
956	23506934674957687744235932354924758669611
957	13161630928329457098353061216847449926424
958	-39877471550627257133882334677801585630572
959	27387375203163223989023658133660414598861
960	15333101333478492037612050909004072949780
961	-46453008973560730669030623302965698993468
962	31900878281480522187599073140829988468251
963	17858635720418524043546432550806232064735
964	-54100118958234255287546670222641887627692
965	37149515891097710413764472151476779980218
966	20795290829845227657148646799064711118543
967	-62991390194487045421240862917314540326439
968	43251625794913714565029464336708221888489
969	24209210886590717791130165558275818479063
970	-73326885100030848075413761456805576151614
971	50344373461988769596444126653758453441768
972	28177058160534226301767535478409086074472
973	-85338462487920725338871052501502061882295
974	58586712829095657485557258526485898334313
975	32787666119675786583133385932542207042101
976	-99294772482554328089461364695687022180092
977	68162807272443182799539976500869018769356
978	38143949410300316904647665069169881597974
979	-115507027023820314047194490340373177672072
980	79285981497954859904885606334425466786813
981	44365110103917264783704509961535139470440
982	-134335665001861970944632119822648056380914
983	92203285797464990767155576734887175159253
984	51589185637621041531263141210368332030968
985	-156198049126508175671114062581232574360249
986	107200766469482721881373678058083888246954
987	59975990759889253408847666305378917199660
988	-181577352406008958994805145359737111743763
989	124609550406072484179842538006383176725734
990	69710513710896682573246757130618676335880
991	-211032815990974127973507986631420095203093
992	144812868176319297338834321891237504675641
993	81006835967996943293596955033332166178602
994	-245211587591908787547456285901521722629151
995	168254158706408896871433215474713081398619
996	94112655348315136172404081968317529970002
997	-284862381230441996847281149067770653001281
998	195446420227205111613453957955885456221652
999	109314504282229027738364254192433510478314
1000	-330851235340397823817118978881734866158099
1001	226982996945688752431054565555838452747057
1002	126943768884043983050676025187129225717851
1003	-384179687888728366036589173540177118878362
1004	263550019370371215588585729967664843490490
1005	147383630313097934154078055856503156329532
1006	-446005735032551208871201839535590741117684
1007	305940748925446705383779572752534061002284
1008	171077068141974365388891911947039612250749
1009	-517667994777277582976070911308689999659794
1010	355072115045568952493529734761659772097821
1011	198536086374486315348496455033051521464415
1012	-600713560194522902386710100844007591178009
1013	412003776064589237715633017391343352608674
1014	230352346780895684733086796033432000686573
1015	-696930099190878670115828929101525724119876
1016	477960084712486287644748965812587285117179
1017	267209421795175495330220427227024154230320
1018	-808382840956401465099247419122195274932331
1019	554355395848234970939905896971204969504234
1020	309896910868423261731508681999132227430361
1021	-937457184629323597079064303749755761210570
1022	642823219250655552815175919945194614680462
1023	359326700488299765267348942072379557471854
1024	-1086907775181569201276570335426375210363290
1025	745249795086795656125477231762018813024936
1026	416551689736936414954036589623429302840252
1027	-1259915017107107395469522797924397487380986
1028	863812755476876941079227621812482196576284
1029	482787351047544911652726083636157998000976
1030	-1460150140526178764573990842384532416523444
1031	1001025633976506489557936623131041745222736
1032	559436550623458523879489788228546924171532
1033	-1691850099484503094843444446350834435014660
1034	1159789097631087286707027518118565912220051
1035	648118115821037105945453840330032654941979
1036	-1959903771594548380583556756161424854148509
1037	1343449905617437820474978167709783416409935
1038	750699708834499345412785465057109302927610
1039	-2269951145242726457126290703023697985884194
1040	1555868746767060555131992692071784656181618
1041	869335648588005404969497428210583736357242
1042	-2628497429381422647079734102290838554270041
1043	1801498278200620938648623007475875837595513
1044	1006510417360553528887041551472198693745367
1045	-3043044306021255752265930347526715704259337
1046	2085472882021737169423708467163591037964911
1047	1165088697082474017584237291700685275634898
1048	-3522240872175034871013608558447611556935519
1049	2413711880094611401025973516657820772328886
1050	1348372904436921810115849533938036158092948
1051	-4076057192166171456000340812492987924166511
1052	2793038202448691309159741518730115129748745
1053	1560169336147700171222517118497786531567857
1054	-4715983809739466001266791913473363743901832
1055	3231314797480560938791558942764057907358521
1056	1804864198731380485511091743667480957925777
1057	-5455261060113099878588166817944012466870580
1058	3737601407188496760628002567071909370376137
1059	2087510983501427951632229690456669575657900
1060	-6309142583909426455191810741062967255915051
1061	4322334714265599640290890043865856708034594
1062	2413930861120229384272848793832334633663523
1063	-7295198087987153650997208716315871529911940
1064	4997535306943651313403561217948319161933986
1065	2790828014366908427189660313128524702815510
1066	-8433661134201159708493653876607566377117417
1067	5777045409957047684034959901072529565446052
1068	3225922107437322861896676333552457115993992
1069	-9747828579317374254010801974253666149814419
1070	6676801904942189475535367618792629229985287
1071	3728100410054407039644557255024769268896949
1072	-11264519252864756243969288523140506704928764
1073	7715149821340180935451318849990024839105876
1074	4307592460690095335120419116664503431998521
1075	-13014600561909685598863683592199058615138323
1076	8913202231225824926641662759933422802519383
1077	4976170571843155072072292342173478024857375
1078	-15033592972323462965348854534591796808643614
1079	10295253341902114466203224790844677379028049
1080	5747379959062846822590732275621792853514598
1081	-17362363757592600307413522570782497768147905
1082	11889252563928972344998646545546833968807463
1083	6636802822791354568292116462507923814369828
1084	-20047923054270690863320492724474132848757213
1085	13727348457007627782614831062415705527105473
1086	7662361337852223065313846142488310476562028
1087	-23144337147071538582217909813478638219354946
1088	15846512741784889227719735398878888357053823
1089	8844665220636927876032426811010269120301754
1090	-26713776059743464345566434568770763284907753
1091	18289256034940389310713140252273378452359648
1092	10207410361391486160201271221695288349167217
1093	-30827714988307271214853814716875201759803050
1094	21104448643826943677663323468459125651895513
1095	11777835942904476686211911297721888110974422
1096	-35568311924371330410839171383060804913939304
1097	24348261675029613515186367995237205728599340
1098	13587248533787290871442041999169133199722783
1099	-41029987027502278742609212318760132781091958
1100	28085245902202544169020236550000626934653516
1101	15671622863151334131854892733109915078984136
1102	-47321232973371319062970522722015393721651706
1103	32389568340843662715137964469687530481064149
1104	18072290375170528589634233953068902321082828
1105	-54566689692804980556294210254063510955715078
1106	37346429335033438016445040069280844253285667
1107	20836728251086920396112753677142372929756954
1108	-62909521699066391835156574906510770051653920
1109	43053686223437515934948198350510433799297780
1110	24019463400368404964853804813214983183800636
1111	-72514141659958759959919826099012257391008668
1112	49623713375818422748681346960986067237223322
1113	27683107993501119411767823688850956531929997
1114	-83569330102512525807940473308043623054867064
1115	57185532641555917126151404733200145596819848
1116	31899545472208126652002549349727695500885426
1117	-96291808249069196834364184812948857272336475
1118	65887253101829485978561326859506780258230247
1119	36751288669616249412653637479220397913733606
1120	-110930329097429486331858426240976553514551353
1121	75898864550940732489241921404137151364085307
1122	42333034749583484846563934456372173638468512
1123	-127770361114302408824172782019675573038857609
1124	87415435445092475190184691185473691589372840
1125	48753445184016557941154176947106546668300446
1126	-147139449469800086305390100649784374779506957
1127	100660773257295490118946653837217621387514729
1128	56137182989823286550554445504634702056280678
1129	-169413351782346130826374889097555739327340455
1130	115891613388395011743773882792812652968609946
1131	64627244011731086398777617621423014547557684
1132	-195023059074225045252574911971965501612232342
1133	133402412146939869250709276359062399317987047
1134	74387624241568332220766886842264107754820893
1135	-224462828292561579651686493506921040579229959
1136	153530829984504182556146828543601773418157266
1137	85606371097474351296514452931816319804314282
1138	-258299370595448420013654654131397282971082766
1139	176664003339791280350688168833736164426887372
1140	98499073348776315391239111937322325142797672
1141	-297182359941480370287726239862481819075925302
1142	203245717310986854811409765065421962096365618
1143	113312852078674870156069355762795883393678377
1144	-341856449697886308206637946861785187654773689
1145	233784607176255997361903458209452940692439732
1146	130330923857845728146914848208211906497949676
1147	-393175011389731140244935471235635839599596337
1148	268863534783989932694462471648803723572248102
1149	149877817305852273204531347613869384297028309
1150	-452115839795800956774556905522199085180853342
1151	309150306340863627256059634920457323643316002
1152	172325335612376848644800176667394002943546942
1153	-519799102862097292177315956407098788064821752
1154	355409921481821887154242775490106227249035314
1155	198099370568194656676054605773635355052350737
1156	-597507853926672779757923998510307103850508412
1157	408518570103610335819876611225355188711432329
1158	227687688434089697076667383022658813867171027
1159	-686711468183480828798842262877661623653611709
1160	469479623727569004042562952147368407613945377
1161	261648824801693646671417929054694028093284540
1162	-789092415900495310468679261452430063621741267
1163	539441902633769173511802473614104565898238096
1164	300622244754236892633498207279767278779168808
1165	-906576842491917506013042373834034801856540024
1166	619720539251492939116227823050821987034867723
1167	345339946436244676874910909694713930895130785
1168	-1041369491083536573041336756611563959523245919
1169	711820802952678944153843531941541763085544301
1170	396639710951300912314799249952485231923863080
1171	-1195993577791682334612217617763315306874090708
1172	817465302215736217324970408849771160755226627
1173	455480229737143635564184713674754183006406372
1174	-1373336314794257203258746051331337766768965244
1175	938625037947642439022326322631246859536171044
1176	522958372684113357392527073524680110359908193
1177	-1576700872808422789766485328347678328841155642
1178	1077554847526608008604404281776782568854490744
1179	600328896795903607105575436099347088078885880
1180	-1809865684394132182461771669029445485324538084
1181	1236833853938627218099636346307550266868896131
1182	689026936741624038723528224377840780479826558
1183	-2077152114380707404216153239991915155961890990
1184	1419411619457670444982521110480637397293188569
1185	790693665897280094442837515379183625690938296
1186	-2383501665712908817991793968279813412340233816
1187	1628660800055162577108529643769111414676063458
1188	907205570196524659958564609420158286099433023
1189	-2734564050456629044708207950131890271246297880
1190	1868437206701179480482606995733502932380126724
1191	1040707838182509220007403104808084224638370793
1192	-3136797639227666529543447829189113903175612291
1193	2143148304731208819701220749332221263330577562
1194	1193652440070176122717133578168243222402858982
1195	-3597584010898661050728186070288227296001914519
1196	2457831324532599817269631199064617363074185872
1197	1368841547520109698251261075141955276846438106
1198	-4125358561488269716410685183937361472064981918
1199	2818242318260624568957145640378614994255714267
1200	1569477035470916852146616480068242571457936432
1201	-4729759400485582248617869217685492084120708412
1202	3230957680740576667283150162926942562912209758
1203	1799216909227966385830699000239276446711319624
1204	-5421797068867726253725061969344276153706351541
1205	3703489861114102654001656131335649866108546443
1206	2062239615706869193682000607251611689244940394
1207	-6214047960667193435215090261504323115593526485
1208	4244419228505135536025665809280081670158917090
1209	2363317329144388199274623729341479803649239836
1210	-7120874724733544192551237867742104024871930154
1211	4863544323821337088639200946125296017797257974
1212	2707899450829920599866821474196826883466780118
1213	-8158677371652940726707561995143398275640225738
1214	5572053035085716667682191113992103143044142524
1215	3102207731870770107690805663233347694698983020
1216	-9346179319822970382710843346666449544074981876
1217	6382717580298630411447276798023909564154203936
1218	3553344620395701382987922097190406369690497163
1219	-10704753192568485244758212167633622672497677890
1220	7310116575300423506224218521472719385093871353
1221	4069416652995273639933898508565295271562559922
1222	-12258791834145737015253917143858076315075581607
1223	8370887910711843547569155253865727534960103690
1224	4659674958072968722623781455886997922947533513
1225	-14036130756957828040753416298102161982295740731
1226	9584016668876291351259805024022847044516096479
1227	5334675220077648533419004130877803081095005469
1228	-16068529077117502023643028911211373854846364213
1229	10971162886858217708996494081392395972313301199
1230	6106459772765986899262892442668557477842405296
1231	-18392216954029934003192193452562579335240715897
1232	12557034624071846873777676190026111007162772256
1233	6988764851753148147175207304913433366928675676
1234	-21048518637082747846020606701750904694593335650
1235	14369812533332430376822238180593533058483740639
1236	7997256447367472943580284589710010372976219704
1237	-24084561455976358387707233214942146521784711004
1238	16441632973706238601202564386903903758760381189
1239	9149798664700104403563020017272964568057116261
1240	-27554082490118399146039929133949930373089840200
1241	18809137655690066938113763470011082108967148512
1242	10466759026054967145803125467703446643957955620
1243	-31518346238809885832817946814104311269473494412
1244	21514098888917882708705384201422997345692382057
1245	11971355750042744450172070188622049984956903636
1246	-36047188412524126625137422026457231071787288215
1247	24604130726676453955093537639602137468878389783
1248	13690052720697100680633549869739075720148704443
1249	-41220203004542100103115188787742601658093072790
1250	28133497689137251282198833171470767938267501230
1251	15653008629824660261356732762824775377176375315
1252	-47128092113367827896741123948932642213032808915
1253	32164034320009560734056953672678327111447139438
1254	17894587648323871825014778866751999570769713756
1255	-53874200605678622116092470966862941642781075882
1256	36766190613753040522518708589188113769634030819
1257	20453939970983208854707005991849053967962910203
1258	-61576260677749530386335761830386594353406326580
1259	42020220370220050003552074632784524747335096046
1260	23375661699630617220768060154659320150046681563
1261	-70368374736327245182024387904046377224393896838
1262	48017531821906175146152795830169669591315842160
1263	26710544798790743120977556740619748011068800621
1264	-80403268829819455204540784629405920792673856921
1265	54862222471230186386042010264425400292875842691
1266	30516429295812819906686242825558336883305358128
1267	-91854853176195342989179810746552873317333770356
1268	62672823011409760390403555298871302169457165149
1269	34859171525912329195437135895568650591862188379
1270	-104921131221602354877904492904354173204846544959
1271	71584278529717893264909166292127588632162451009
1272	39813744066758895170809773837878923843890614608
1273	-119827504198477955923232801907662129790442038848
1274	81750198957242692577134329759297714021928841003
1275	45465485095431091976280662905892765531215388502
1276	-136830524418714519208600737129390285323215733265
1277	93345414992406688171041407584437918410984155125
1278	51911517264709182984207438174609915007072305461
1279	-156222157632075128013282831400049718969834442610
1280	106568880551591200159957912332032371232165342761
1281	59262358871898280370110794210516192656688789705
1282	-178334622810840270547436324729710783433320486234
1283	121646968262862097878056834011306049898897130228
1284	67643753122454230033417359465244391196840062166
1285	-203545886810896105078290584250683380473980776225
1286	138837210701139911445591066467656503802828723609
1287	77198744718688247944923239022525819170494872236
1288	-232285901645281961778814363552356055540042677392
1289	158432547059084643570515718748389094407769419991
1290	88090036882774229243825370648662892089938029566
1291	-265043683744574364127625895704007818140127148982
1292	180766142863485743463041097861874050497038873522
1293	100502666311911895859613696083583084138717669164
1294	-302375347745505715392204744575843123726923983146
1295	206216859301750653643070508153388216192851243702
1296	114647038528122420365028340718367850473976325735
1297	-344913222243711889304753254060295777907184385324
1298	235215458852286909260632059975880245085748594269
1299	130762371700626972740830956311210178742937508909
1300	-393376191792892377544050057192623680388252292773
1301	268251645368683055183291795268254738643311140741
1302	149120603369572013534258842066733400220884165118
1303	-448581428484236777039867991465042951803806727113
1304	305882049722734478340224545912573748970718146777
1305	170030821681368029687630165190126266424194054634
1306	-511457697982556500326578929217782163399458396597
1307	348739286759762539885583557154387075754281840828
1308	193844290865693890991664370884971057045259992222
1309	-583060449251683230405071946965318212339058010212
1310	397542225880491383990081571735817423203603640932
1311	220960149863680150734529830129195835593186048756
1312	-664588924735230025327148258572048625406566125850
1313	453107636284216598249083617101124195803701818552
1314	251831873392867203196360738880023056777915728949
1315	-757405558880233265258735927034652949377716340608
1316	516363389067016398944529870585991413859163549172
1317	286974596461709998570623908699627414575105854494
1318	-863057968063492405108809130976458837073596753473
1319	588363422280877926994127180750010002607077196628
1320	326973416598888917415616978120934182013398571142
1321	-983303874725753581230362346743970092569629385688
1322	670304702079579988671650602635978870295437715122
1323	372492803036952462457788953811361980386825146655
1324	-1120139353426049143595694726315462184344112068843
1325	763546443604996686748580406496126329791526155892
1326	424287259007388204393142229554715988320100887038
1327	-1275830837261393516035795701537548724387365129536
1328	869631889754157776191694901117420262858333615136
1329	483213402414846774629965461961793298574080635978
1330	-1452951380404091406707150537609164780800623216616
1331	990312984921337727714960656847688855509095790496
1332	550243651743470588245028150944177262332571871557
1333	-1654421737233808451883582026800394050484718715948
1334	1127578324803726270727660884584759253413954856951
1335	626481728425440413708507463249645704528185398536
1336	-1883556891635183333639767810710735765297622088830
1337	1283684813039746981195540548777454600069500360010
1338	713180214428587123145014505167575396789566790358
1339	-2144118752565742597793721230896190646868947868809
1340	1461193511543695343871943461721136167469539258699
1341	811760434899232690569302196957757426611011904665
1342	-2440375825180734125416764008022736084612502208364
1343	1663010234729194287418274013228122467366783440280
1344	923834970782405743664397039719629573269912851649
1345	-2777170771991712150302804843592702683743654564682
1346	1892431509301002121040112729898791832966684417455
1347	1051233145945787146663814056627505004635981821927
1348	-3159996897266938693313400309334203367819496927891
1349	2153196601980827934468133253475757596755935936828
1350	1196029878032434116273152900490596493127749649570
1351	-3595084721880307135845361105396352646746200340325
1352	2449546408590414219914556550334687587138860432158
1353	1360578332709552680861465656645888526120036939655
1354	-4089499967025934679509667687498535817664245467802
1355	2786290100664627213219057861551859990903814122350
1356	1547546877897281910060423293160332648554458733089
1357	-4651254435827464826850213207104450933205705793966
1358	3168880541695536058188969350969882866339142405443
1359	1759960898775697512515161422094954057117282401955
1360	-5289431474350025687014549404632991701081784948011
1361	3603499615889631967724331577696309239370046977282
1362	2001250106806752283897346212969410241455805371734
1363	-6014327910644599175718418968222732723287478040505
1364	4097154759839259090671690352684513394721288382968
1365	2275302057713923683691947600992612426691014754454
1366	-6837614615344192020817394689339699047452218432273
1367	4657788153887725241330641296802699849854851299476
1368	2586522685510295546656784578509571395351140661310
1369	-7772518103506079621949027323445805737270675404834
1370	5294400217593556758810163536962574218470980007764
1371	2939904763577420244518350647753076842174373806886
1372	-8834025908813261999465603813057362123843783886808
1373	6017189265260610551169778264600241488890362401260
1374	3341105320960070679874481042688807646765222119541
1375	-10039118812366044846541532127436619331961825348251
1376	6837709416021652470964345136732719386822635270700
1377	3796533174129683558223666966438937585283760652167
1378	-11407033404124029146697385713104166881884223715078
1379	7769049121846482568532595612244151952699642595888
1380	4313447883365119225728288454980590157741372897529
1381	-12959558901239399653983305414650712997088819076502
1382	8826032979920125284705565884316282218814269069945
1383	4900071610721893243598898813597926136638656153553
1384	-14721372650398507389901471122569517183236211535294
1385	10025449837408552621548375701753254082565128559970
1386	5565715545693356744606325301594245646265076060084
1387	-16720419307996433377441836252784405671298754527721
1388	11386310581542729820365663402176779501568717119658
1389	6320922777789728065213130823327215492529617804165
1390	-18988339330534313690103260386222541795517178816902
1391	12930139441654045056486625718076464421373710631744
1392	7177629735387666240153690723527333250880187594378
1393	-21560953127077123981604417174597069938274417270458
1394	14681303118411243496411434518977130871478482261546
1395	8149348580723650435155923537942509172660686377052
1396	-24478808036088730987581610777306262895297883618186
1397	16667382605928579284955656291292009281606324016320
1398	9251373255629630126149060914679826713199875785307
1399	-27787796201881031044691158099147641106477007507225
1400	18919593192380559947639071895164326151390255994104
1401	10501012215823404756349096311082554517409390183877
1402	-31539852454101272652110844943524233320338873753565
1403	21473258822975037961723188129130757639663425944951
1404	11917851278084706925425517127425888723233174846402
1405	-35793742451553457962253268268123443886553110186782
1406	24368347795387449835612957476410009577300932994990
1407	13524050439883627212751129955357276883531719611881
1408	-40615952655409666390187448862931208857336297583957
1409	27650077643040525002377677392223248993944399601311
1410	15344679021063650688480814828377704598512725277725
1411	-46081695164724517534837821590640144351742263410174
1412	31369598058282164001735571787456948026508785238434
1413	17408094028852394420691857887711337718231799656550
1414	-52276042099581648106783164196153769912696375405223
1415	35584761829453143675420807990392247491460513750905
1416	19746367268458959901784831800245857814364400038795
1417	-59295206077163272268339465428870091061565995266786
1418	40360995028643952302792327306552211629497653303715
1419	22395767420445452248954043668746408579939617717016
1420	-67247985419367561961748791207146101380289153612230
1421	45772279108138598948836236566928787848684129279926
1422	25397304092623397360711066629656993587300884188797
1423	-76257395086312122546139751379666789295005214226911
1424	51902259162814132250576189994580000229077219476252
1425	28797341739309132939423351576809561511879748130355
1426	-86462506980735895233900138764692800132461924574514
1427	58845494415212152715500601877326128738782806403418
1428	32648292336600986675103463195346238138195538786859
1429	-98020526250535107224571106597368652909375919559300
1430	66708869004445467648214785235950544697586323388253
1431	37009396822643340725140894674215618256189743609479
1432	-111109133571526701415408951306240734227569906094914
1433	75613183437421428145604064955708555053130591427642
1434	41947606572032654077406013355427775680303416222619
1435	-125929127166154361596909527062278865102850160693847
1436	85694949622346344006132677987512908341558107334058
1437	47538577590903437403041746374158224521492541042879
1438	-142707402558024756671594735763753313752151011462674
1439	97108415285252310103088552359670177101735742297512
1440	53867791713234312424155272522732237232291358188294
1441	-161700312835016983389445457974193899657184022917888
1442	110027846809791139128829757470028631155677421112666
1443	61031820871340462006043349411989340837293876922684
1444	-183197457560493733155168737099907331457102240435319
1445	124650103183027094238355174100541105889676676864689
1446	69139752528840915736577921993681723091417429450503
1447	-207525954506083987286454803210217953311906397931520
1448	141197537825097760199164077724628206247115627729278
1449	78314796630069480347433899952303521839430520593954
1450	-235055255162774365042259438665531577662368037540381
1451	159921269684132671619108886126094521691362024860777
1452	88696096966751352056701171058366666396084604210057
1453	-266202572611837273361145508814257428352752112044368
1454	181104870152253004284979595179504611095768730754851
1455	100440772725366022971107914872961886603683204974147
1456	-301438998906876169335891284931772474707003381321181
1457	205068518173974061702833879388535987676914382335925
1458	113726219195745411591674604431065202636015935835715
1459	-341296398749016412641625945761908734237764640912504
1460	232173682453587536252822431344025053827569838793835
1461	128752700236618941945198324726543251657335362816678
1462	-386375177059166813575531158800459293500005731302838
1463	262828397011375718331744249379273715627915081970682
1464	145746269155808877563593904715846598467947967574488
1465	-437353030210294043895313868201598778886896192753201
1466	297493204588792577401951178875588787758343084377765
1467	164962059226320730748143051964740305407224592493518
1468	-494994804342486275582789637921081756950974351639395
1469	336687851671040219106253238416953270591805617638808
1470	186687990186026324573646241564751478349446405124010
1471	-560163599527787764492484717438069861648651673733867
1472	380998829306237782022228529409230584643044888528289
1473	211248942826800961662753271315650006609393252897765
1474	-633833275786160762433140954257941329073748321250735
1475	431087865593165858694275208515652182873048777793940
1476	239011460245983118972318854456323309388905861214660
1477	-717102536309188539575465163724242032946106346462695
1478	487701488840803865652041820137659720839709838713512
1479	270389041595339083848495459391210424477314727557612
1480	-811210784982891050863908451875631072447744189703968
1481	551681795147905027925285504689473476064612808546314
1482	305848102317250668750581706962389152114484785329051
1483	-917555979705148972302498222746693998478137334531453
1484	623978570706198127348011914454527122485210470105670
1485	345914684013218728778418594903394102018844900714376
1486	-1037714730391578445717513364587061221574455490565712
1487	705662937716706059788012920794817439912563283791187
1488	391182007367708485584389349104720131054083818571739
1489	-1173464921320299113427000824775389187844114826607986
1490	797942713671918297804647932322840903896441334037945
1491	442318973087243426217627718275630970390721426070354
1492	-1326811171988779773023945783336606293196807727197371
1493	902179697173659649995849163075407958595443838208693
1494	500079728763292365321133029461378885994068430765428
1495	-1500013489401809590244458173558847895671454074946824
1496	1019909119737242928882720437841777620064376101148385
1497	565314434099078608511424806688265502144529751035408
1498	-1695619508190556346429907301326148115457493076489549
1499	1152861532523896342219817641174874967962455324150684
1500	638981373246731172653370754973649125556310417825960
1501	-1916500763752059751678921638940585428051744618334636
1502	1302987430034207518441092223612605911201945772704139
1503	722160581296976037244648571483336508000970911374906
1504	-2165893498338605932401984576037566338456588263880510
1505	1472484949920745890665926518007776907100153208233922
1506	816069172489369535044013229465046726098175790844990
1507	-2447444561436476722657776550917968817405513306380518
1508	1663831029725609328064017738108608822929348530332287
1509	922078580736265591504426547183679461162838116727468
1510	-2765263034658950221345461126525001316572134681294072
1511	1879816448064256934783110820254996192264794464719136
1512	1041733948879885223256823788808898517385583220570923
1513	-3123978288640906779619082188430476996776078705569341
1514	2123585230171803762247249003638832324886587976137076
1515	1176775932066689137827969697863403129939876621696698
1516	-3528805266071529044276941443190073240982942675525234
1517	2398678956486170210720209314975522962726582167474549
1518	1329165213104752430658024838616506671933587432292399
1519	-3985617882167511908785651019347089506442696148293492
1520	2709086578829994573230822372484129527962648895364866
1521	1501110064091131984115601885573928540169440249604524
1522	-4501031542836899700106746074302294025194056709963848
1523	3059300422627282897312353601619283513702228714326547
1524	1695097329430884556125531204911458127068463248363510
1525	-5082495902928916067446127114009825476397405098029889
1526	3454379136410792875172682200796735099652156690478622
1527	1913927251147436092950881673163012714978647439758504
1528	-5738399123892324320786424968552755676749640483601108
1529	3900018442715754598915979912480325232480542948766834
1530	2160752608698497783673713226162743379916556927744144
1531	-6478185043646834843973813569100913559293934758012140
1532	4402630648516044299577617633296586638255915547353317
1533	2439122703026267148475902511062937384202485732874994
1534	-7312484843492476781968173250376487229247348536438917
1535	4969433989984420708739602406057745000338984901882197
1536	2753032779027666433673514808894877728231042201358506
1537	-8253264989659846566444883723428257243187702175029006
1538	5608553017052541370011648131927910254380496325652726
1539	3106979552860387773173091985781615145086714524774754
1540	-9313993443122190952499863466383375470928898233646400
1541	6329131369691166432444428522987755974831763842280966
1542	3506023591432538975772008080387228777167086243594433
1543	-10509826373325071739175539856734356115852894964541504
1544	7141458461907495750211087443782324762113974596416742
1545	3955859382096762982608455662998302555592506433385948
1546	-11857817882646393260079190590626569241780950317782434
1547	8057111773268939362920670077060197925343889223005810
1548	4462894032145848430807177914068576337226069952203856
1549	-13377155552151747725682121157189410693273055394741490
1550	9089116653663591170476104918079497238269912324882840
1551	5034335651485454220965772731069005315684044644913187
1552	-15089424959440718201569767216594546326219529449260582
1553	10252125777628059983724719132845455237544951168027700
1554	5678292599293518101207556045006740756468162058410073
1555	-17018906700430905928292464540067750490307732905471774
1556	11562620642854466635100925420441791085300326836463061
1557	6403884918189542521373370467161002669463798043058676
1558	-19192909873652179496849366595844927626069102463044611
1559	13039137796718588179404101574072779543820631577568660
1560	7221369439246093062171503285277519044360157311181903
1561	-21642146463450265104365274759699895514144713553087252
1562	14702522798526010001058013342379012917766888954204116
1563	8142280220109235813133585002050068971723137003817592
1564	-24401151593491559075529692300298760910220400344193774
1565	16576215287761113286417972841336453717773831364817259
1566	9179586178822869360759486655683520005052894702389299
1567	-27508755220898733979894454487925097659040282488091826
1568	18686568934536333786396435360628770259845286385686897
1569	10347868010209283985003063974658579207572732553363368
1570	-31008611511804858314591086569285568687181529324073685
1571	21063210502807433136896561246805644321208038317576691
1572	11663516722677917385949540601799211388603515614268282
1573	-34949792889557450217417522835948138283168687429522938
1574	23739442765477914024900161798135659605423736875069855
1575	13144956414281760498313245427135530041795031983352846
1576	-39387456586691333776044304609116322121650618490551944
1577	26752696579667991952292863176883376106882816195288473
1578	14812894221252936395828859575401831600760633567453133
1579	-44383592471687145265926524617911852677619746808474008
1580	30145038067327104770972029040402249537016606590945388
1581	16690600724076651255388835076617860338761649148726080
1582	-50007861973245013088016309374894869613146126874573605
1583	33963737559017958341553345446786674021161074555087134
1584	18804224489819406351796440752382724416676569545748616
1585	-56338539101515489580313383141989399755735806774451706
1586	38261907756023714904092527032859720832480065305327569
1587	21183144869842496712620073491117056652812556552117583
1588	-63463565882168594144957520011604558781041031852899537
1589	43099219457900649153683943922929665182252195499002502
1590	23860367664710670019457187024138472495008385228283533
1591	-71481735991792918956964169336231263606507403742625401
1592	48542704200353174922569611518369348824205028062660620
1593	26872968819196153214791214096302506348601739413114165
1594	-80504022030265044429712262711473595633739554488359647
1595	54667654264282291979790564039102891066830832482856555
1596	30262591926644690199614882827521498688422618990486054
1597	-90655063707920633866252985562618718297800992259428505
1598	61558631764937072062259610913430887494473235105491242
1599	34076006011277085631335371261363697251478200064410879
1600	-102074836285486237594587618069862338580928079103037943
1601	69310599925783193655601451627535955348367216943693072
1602	38365730827803377841028556060020917195507095147304326
1603	-114920520908352533857381075992183598627765105254949656
1604	78030191202297254890695463560283634619373549680503536
1605	43190737779578497403598991920976738991550711020926944
1606	-129368601052413995975052454825669705996866999547012551
1607	87837128665716174898469639620168318899025146529034778
1608	48617235520089097446540151606303637308722249130009580
1609	-145617212178208740901440955674370262878214604087475829
1610	98865819007375668772799528521702059650328734631921080
1611	54719550379729618589667583225407136117053498147238394
1612	-163888774909002420262730843816896745023220209332500047
1613	111267137704719620437462009793773932208874089473169523
1614	61581112963879877659434709311454807727745067656094586
1615	-184432945646428229679142050411447019003508865920980126
1616	125210429327200680713190023657967247375796669044617582
1617	69295563614053330955888881587855682786832460544785466
1618	-207529922558571636945606128865667418176134554509794968
1619	140885748684077890683119326295987315394957195477135897
1620	77967990927876641592872654740610557594129921182696316
1621	-233494149369344349141458797246444242455270640713486240
1622	158506371559971554543628939106120476706173820181542699
1623	87716319214331287789541936440590056039693236771303633
1624	-262678464399706813660209403319287247984560495800981096
1625	178311607185244099933238940759715529098952502361413307
1626	98672862638611953709773998793645290872708021781402856
1627	-295478747922214326419979866991796759724304085351924030
1628	200569948388429238273387774615936750895064195794187101
1629	110986065909085019150282376026769903530390229252183599
1630	-332339127159012100967654341272298527465169038832202101
1631	225582599623420140830480644666827342991954957773905892
1632	124822453702761559536316865863338254853433674125297106
1633	-373757805256225677187368338275959710665377671583530344
1634	253687427806688059483759250816490366187170678888379915
1635	140368813643980834773668786027471456686704903682653367
1636	-420293588389927237204082195456018276934882204462190729
1637	285263386197132204816419294139353375436718293324739402
1638	157834640575467279743175283085755985660578722195289505
1639	-472573193895560170505188767574694893025364617639983814
1640	320735467467595399516443948144923073684167289358484284
1641	177454873127073769262411980774952850025597695732301023
1642	-531299432069859736761619198850636285570804012511561758
1643	360580248724350432770810061098552780207098282079591597
1644	199492957234933622200448401206328741961943741252523493
1645	-597260365190081191100026088502449373941841085295319573
1646	405332098608941370009737985473836173434046665896467666
1647	224244275336535499266860930962291537570035129638848076
1648	-671339559461467972494330949266295338228911686464269131
1649	455590124854802765261232666103118386483786144059968323
1650	252039984514593399312272773853935126308232721650841695
1651	-754527559187200638912280566492218243893804856125025140
1652	512025949868450787701999994435426961694041144801029767
1653	283251311939330871452656368481941381138711302982823160
1654	-847934727619228923299525937520935288230187584526092574
1655	575392412172501433896018570649038409804259131025810266
1656	318294361626035761694975137053856966918668621708627062
1657	-952805615875810914326468170986916214414530535323454728
1658	646533303008757837927069769516489070468908477387771662
1659	357635492850562645491492617211836569841996836289060233
1660	-1070535040205538155344742210577019085736566772680443704
1661	726394260191673433363333626999760734314303612068406382
1662	401797337625743082420554656164422209720170121809703084
1663	-1202686068964620263721941814700851434528358018770994455
1664	816034955578909883354237728247635919853967841394146235
1665	451365532520955159234279837587352790334239086689528863
1666	-1351010144206610903773430657781790448012527924144886282
1667	916642728457235713076543314604366273130743540263662849
1668	506996248899599007406664281505656783056602976753738678
1669	-1517469589042747280429288590387031190274983530844576904
1670	1029547834918899428606747374537754431424777394809116726
1671	569424615459860902616042784148286181600503843882345710
1672	-1704262781229869235476512712227312125326984196592090599
1673	1156240503137787018076181919629336154496115007901817960
1674	639474137909817681361586043474496812430284888528405616
1675	-1913852306130378702242669427195748881072316704067891546
1676	1298390006582196921937797658376249365065237073800443073
1677	718067232818834309050845105089954223104690157214061555
1678	-2148996438653497509924930045142646827495780607297545742
1679	1457865991884850454073535943347887730332619707774654195
1680	806237006308347367637982469692926018894371764799996747
1681	-2412784344461967810671486179401409262841986049742691546
1682	1636762325623602085806776059609133738153398211448312638
1683	905140423437990871499966676715384996977309871628701062
1684	-2708675436095267184916259546556589224633125691375960388
1685	1837423754974275238931353825381224114110003730209491080
1686	1016073031087427682044934400394460166025384595386860409
1687	-3040543370256036299796000078457713068794741134614713228
1688	2062475711443176614554157991587793691239981567955555100
1689	1140485416030418088545704321432586807356594461691982554
1690	-3412725228928258132064915203046469882675619602523550634
1691	2314857625075347784719354962907635098683780356075865055
1692	1280001600968498228776852951915181074039294283547630715
1693	-3830076489909005956260420550669964023324267921994835798
1694	2597860159115496961230199997454372888403434352103038435
1695	1436439604785309837078499409704149555729552940127461834
1696	-4298032462480825517863808333064180619762250763471120486
1697	2915166822572747642890235117276717549212954503131859694
1698	1611834419475352324376073004797529722881382767091143096
1699	-4822676942153333506098752438024386898579065979322607076
1700	3270900471065422028609817087162675191313152630990416585
1701	1808463685400179687149844477198786979006587570093471713
1702	-5410818925577858813254007593860553468911817364844997173
1703	3669675265318621954008919765376837915778306251176274561
1704	2028876379073028399170546074887570171744666662939038661
1705	-6070078323908985288362943394678285657314552462548848736
1706	4116654722446011467656980987249683817968007347356810550
1707	2275924863950347121558848542103961198901573788725165305
1708	-6808981721187936287575787217474979042987880833801275708
1709	4617616568436474474161634851920412258334663900780374494
1710	2552800695139454068682199882596991288247448519948959771
1711	-7637069345019223565047403217962363899118809784427837174
1712	5179025181941360882862605078618286793284038231674143858
1713	2863074613987064267775081071738089399266760868003414215
1714	-8565014551310625177401768318536789944209134820693033076
1715	5808112510470278367230872572001244037855543435135074481
1716	3210741218718273317359663087511055857975444778992935618
1717	-9604757274712431637805787755189495485782483989926165868
1718	6512968441511308817165121644582171025776602194848137590
1719	3600268853233323241250529981219146022986824955105891888
1720	-10769653063366059315580969507876610448615938998450601995
1721	7302641724072587143379419308775443212049537009116858695
1722	4036655318489256803661254413726529510024759487830739917
1723	-12074639502591229971607647239892278744891823154077186508
1724	8187252662006080268159078665969913955989088711889172395
1725	4525490080317425042545642457275952584672740609621063403
1726	-13536422039359004005049972106162117056366464826266512459
1727	9178118940677826776822182817535215119553132389305980361
1728	5073023724858789146120048088608233145138639321616683802
1729	-15173681450210673860810781099006340387688820910228904859
1730	10287896104711855496859731249728062963165722717132332817
1731	5686245498930108936495121557679032618469929066452054822
1732	-17007305452353977504827775713188032113595471539875708290
1733	11530734378458999647715486213566774869847376604948356587
1734	6372969868558515548167403831525148257029158941742809815
1735	-19060647243960681212450724493554235960046409193284607710
1736	12922453714530023761915748429892261840928913810188349163
1737	7141933135743836627799343842128402086011633796749631736
1738	-21359814078497126039984308381455824411812871892706414188
1739	14480739171412085979582259107750993347907780367311156930
1740	8002901272455054379916829708350242758594085537503472145
1741	-23933989332903840608204064969250330765860410410603585603
1742	16225358961334661370165291312365979641241541573630783612
1743	8966790263304260551516019713692964951786451124129180774
1744	-26815791924672803223572282306970506947431212648826478835
1745	18178407776918217870605018432706101783319097741944481118
1746	10045800395785608598149892833530602413655602243739369077
1747	-30041677372876700552766473971075481683466752590660210330
1748	20364578302785816526180665428379079177002458136825561688
1749	11253566101104447497051220047515473696386878144713577505
1750	-33652385288013469278223857034948088867138518214731424598
1751	22811464149645114649219568017018451131476868411622629473
1752	12605323131327381186843747126580954093755174344107086710
1753	-37693438620731787096184227181312185212596721012670343514
1754	25549897817135461511758460084706569190972406088219477694
1755	14118095061940460644834651478314775037137039248401740800
1756	-42215700606311553710808061458280284796190912209181040525
1757	28614327702181969723284951820335999140515227691444924573
1758	15810901335224857260384888344447423082861441183260389683
1759	-47275996017091310171948994493760158322261111255184105777
1760	32043238626372720743179527171187358813989972687631951650
1761	17704989311719278077126905834955644414601152173588774567
1762	-52937804086532729128397402457024713782871991862213338377
1763	35879620864162240354965568476695486827404637543440094809
1764	19824093077293841467947754428490391063892550470335381325
1765	-59272031304813273077680143880016786775745692900419800998
1766	40171493219265333404644765368296567749382412083043273826
1767	22194722065186065015781058359126808436214883182623727940
1768	-66357873216209925874086526502285517219884028023390152213
1769	44972486325840600215559171215158537755088195821003425639
1770	24846482899273015325590769241875365906096023666784281966
1771	-74283775383597221029823671806708343379224714248172716258
1772	50342493051082098523957451401505852189122351664635967552
1773	27812438250792299518688050310114186573407071092029996763
1774	-83148504836814285627254005390965614446743203164416446041
1775	56348393654537583158456018656780245187337944353684600517
1776	31129506930029925696285908370821686658047128280788612833
1777	-93062344602433938753246880100125120242479491658269094558
1778	63064864225623223351420239203638616711749512878214881214
1779	34838909911997948235540369359904528345900430121531082781
1780	-104148425337002581048228976562941765142761159537088153851
1781	70575277884147972208107678404168589732902493675943287489
1782	38986667526196210511888830543693238955756117743346030203
1783	-116544209670115519530564195679392118298273042245529422656
1784	78972709300012104414339885496178703637792294573661536863
1785	43624153631150064253568485887488941140474852119877913092
1786	-130403146625518094338615941248595180057222825394159947754
1787	88361054279613937539720545508129501673168706429262772814
1788	48808713251156954171281089583070345711558573031065570546
1789	-145896515447508347934028782864445851716103671778312761411
1790	98856277491221018271979154653602216772021520517642758175
1791	54604350882906061496690768012973727078270486515691804736
1792	-163215480338166539400712463353761522575582406106961613200
1793	110587802874441091208123278791704182005257220620892223032
1794	61082497491513013460471538381204118954977714080416236620
1795	-182573380032667535708094058139858604760496686648843262628
1796	123700062916397966232037860112970722922606907358823119633
1797	68322865118089993629568690971549576733748069892643104061
1798	-204208278832136949250378024681205529204111851493270440505
1799	138354224797519942879737095479052004530223001311321426285


==> anc/stable_coefficients_p8.tsv <==
degree	coefficient
0	1
1	-8
2	20
3	8
4	-134
5	224
6	100
7	-912
8	1267
9	480
10	-4308
11	5656
12	2020
13	-16784
14	20788
15	7056
16	-56923
17	68144
18	22480
19	-174520
20	202808
21	64960
22	-494268
23	561872
24	176475
25	-1313288
26	1464424
27	451520
28	-3308160
29	3632064
30	1103628
31	-7965920
32	8625973
33	2586504
34	-18447280
35	19742496
36	5854146
37	-41287952
38	43724156
39	12833808
40	-89660318
41	94074768
42	27368324
43	-189528584
44	197196780
45	56903312
46	-391023712
47	403784992
48	115669690
49	-789177360
50	809321448
51	230289016
52	-1561072190
53	1590860320
54	449911540
55	-3031601888
56	3071530509
57	863747496
58	-5788244584
59	5833095200
60	1631777508
61	-10879189376
62	10908930392
63	3036879424
64	-20151306513
65	20112841432
66	5573782920
67	-36821022792
68	36591542458
69	10097458960
70	-66428701680
71	65746840752
72	18070815149
73	-118420115096
74	116757303180
75	31971202624
76	-208743432704
77	205072557776
78	55956284264
79	-364079776080
80	356462494604
81	96940375504
82	-628679693408
83	613548465088
84	166328576090
85	-1075330557584
86	1046250194020
87	282781020560
88	-1822824248841
89	1768393726312
90	476601310072
91	-3063593372408
92	2963920679868
93	796642096704
94	-5107150062100
95	4928010142864
96	1321123972230
97	-8447947889272
98	8131177397780
99	2174457940320
100	-13870766973042
101	13318643848560
102	3553285914056
103	-22613452448960
104	21663479848461
105	5766526703832
106	-36616844208736
107	35001413709200
108	9296686883600
109	-58906621699200
110	56188925788056
111	14893184694544
112	-94173742148412
113	89646742668080
114	23713789218464
115	-149652508135912
116	142180658401994
117	37537865162576
118	-236442654526452
119	224215624473920
120	59086542142879
121	-371491051168584
122	351642737686320
123	92501145124408
124	-580549154301520
125	548571853876416
126	144055274826184
127	-902568130866976
128	851416532260746
129	223210037343800
130	-1396203897281748
131	1314932139962496
132	344171864986654
133	-2149407097255008
134	2021105769521680
135	528183056335200
136	-3293506956538960
137	3092195974088840
138	806877541764656
139	-5023818413964152
140	4709788730625784
141	1227178860094784
142	-7629685535134308
143	7142547173932608
144	1858424633555690
145	-11538129694010088
146	10786480919824552
147	2802693367987736
148	-17377048325392320
149	16223188520690800
150	4209724277211676
151	-26066420278570640
152	24303818758316600
153	6298402056071496
154	-38949507337118632
155	36269725663995816
156	9387599592781780
157	-57981003954774480
158	53925316290010512
159	13940317268038080
160	-85996035172583266
161	79884927163198400
162	20626665220615960
163	-127093608150819712
164	117924399622766512
165	30413469029654400
166	-187181641653946124
167	173480331545626320
168	44691395521671332
169	-274749486357275000
170	254357058845965268
171	65454807738350600
172	-401959891814235708
173	371725088103372240
174	95555539931887440
175	-586188395477773760
176	541527389372020443
177	139060027108061464
178	-852187803168197736
179	786455046930507560
180	201750599892960544
181	-1235123844622594976
182	1138715762436550048
183	291827369710644864
184	-1784822053345307150
185	1643903831402222144
186	420888573096387120
187	-2571694714143529920
188	2366396764733394740
189	605296559286301840
190	-3694992861693437984
191	3396863065144288608
192	868076683146137290
193	-5294268723871355568
194	4862682933480467240
195	1241550942718405080
196	-7565261443289764712
197	6942379474093075376
198	1770982495448425352
199	-10781864024895652800
200	9885559709932119914
201	2519607978955122088
202	-15326433320056540780
203	14040409496990033920
204	3575571210332809624
205	-21731522559127456816
206	19891523529930724180
207	5061456543231879968
208	-30737221083458950390
209	28111847375746513000
210	7147369606480673456
211	-43369776855287275192
212	39633850823554375562
213	10068849122907820736
214	-61049185016174394092
215	55746858597965568416
216	14151345564392703234
217	-85736124633233096800
218	78229891576047020592
219	19843609180251793960
220	-120132247367891187740
221	109532626985731736336
222	27763143476955274348
223	-167952673430286435808
224	153021444236562500875
225	38757968582618220696
226	-234296038599494265380
227	213313348722422789240
228	53990393187234655354
229	-326146099396595223376
230	296728339667371476280
231	75050432989838211616
232	-453050451851110547653
233	411901145683618879616
234	104109096335847073200
235	-628037289285109862944
236	570607029003950904952
237	144125191065028962592
238	-868851548689417635672
239	788874658473024980000
240	199123864870869805928
241	-1199618894296196757280
242	1088483317700195201472
243	274571132641918744584
244	-1653081887808305599610
245	1498973847984122039344
246	377876640538997602136
247	-2273600186279397956928
248	2060345211071263613545
249	519067483169400062840
250	-3121169340966919689120
251	2826664651073565914360
252	711689835618173497640
253	-4276795516499464744784
254	3870893388348872619496
255	974013537847711722768
256	-5849672439976818199070
257	5291327143946914630392
258	1330638952047500812260
259	-7986750249656205776800
260	7220178802050975935302
261	1814637191768678325440
262	-10885474222820045553880
263	9834998590333351342848
264	2470396528528422054178
265	-14810718384848807911680
266	13373847532356560934260
267	3357402441157644674432
268	-20117262612361563700592
269	18155428504325992617200
270	4555250320333625273420
271	-27279585237719059855504
272	24605756621420255235215
273	6170283365405395131424
274	-36931296395662656931240
275	33293443600226919607928
276	8344370316478434280560
277	-49917259330548314707408
278	44976313738944561403792
279	11266496877450881094736
280	-67362387898769733808474
281	60662906890686167513992
282	15188052036599218723784
283	-90762333506919991571344
284	81693513909320178679920
285	20442960194505878885264
286	-122102867496650739693988
287	109846806859673225286336
288	27474160408936224735294
289	-164016833466035372458088
290	147479965517054409480828
291	36868388753560178104640
292	-219990227123747622177368
293	197712586510443884693360
294	49401809133452713053020
295	-294632437610938117981456
296	264667750146325785643982
297	66099800886492995699080
298	-394030183158200266443424
299	353787615702854885946520
300	88315198194190702424064
301	-526210489724957402637504
302	472246079361376506876888
303	117830550865963243483824
304	-701745570981858168579125
305	629487693805527696936504
306	156991620642130506284792
307	-934542154409188861129448
308	837930642061637246259030
309	208881446873948657278400
310	-1242870278798195308450840
311	1113882626627760596634976
312	277547044670963244482011
313	-1650702651889401128204312
314	1478732775918007639093960
315	368294308855017888347104
316	-2189456310082211481455100
317	1960500973721095929440480
318	488071207176808210074976
319	-2900254848942853789359520
320	2595849518333360192656717
321	645965135002141813149488
322	-3836863529065242242702984
323	3432692161317305982809672
324	853847726083506718248230
325	-5069493188118087737130784
326	4533574199768488977751328
327	1127209921492448924431120
328	-6689724753077336265854359
329	5980046737388129301990376
330	1486242265051556620240032
331	-8816877608487237763557304
332	7878321455888753484174780
333	1957230946861033312448672
334	-11606236403608926490756180
335	10366573014346317374335744
336	2574359980593762749695771
337	-15259667483362469109899096
338	13624359292297312853641320
339	3382035245567834985680400
340	-20039304858403391935228346
341	17884761156876333684854160
342	4437878433364425053729156
343	-26285175162970402289301760
344	23450010912716908657036660
345	5816580085509773698413104
346	-34437872355023883211714920
347	30711591754587346421443128
348	7614853263092697655206628
349	-45067699852157035571917040
350	40176061599566209842103772
351	9957795943026283200386992
352	-58912087866645893739716526
353	52498199042006827611481864
354	13007054764408169203783292
355	-76923588975117940036717176
356	68523506287217684119654120
357	16971290011046384344047168
358	-100331383249263135460171112
359	89342658268903862762856000
360	22119577707816990779686430
361	-130720020612581524531636576
362	116361189571473350104521644
363	28798556973718418714358904
364	-170130136548896718783932792
365	151388600044068293482676880
366	37454348801968066935618312
367	-221187153283126151484154400
368	196752184853153940128866053
369	48660548149331923622475520
370	-287265591692947875091104672
371	255442316393727288760689080
372	63153939583070936442777230
373	-372698656867519660641252272
374	331297700788062106795755500
375	81880026534125885930085504
376	-483045331997192347161578183
377	429241396976496598281966312
378	106051018983125255851428120
379	-625430458504549229531159904
380	555581242344064889155384056
381	137219623651594193103036640
382	-808977367015895531862274640
383	718391926545020747032928432
384	177372861398629924820300700
385	-1045357769164950871104054928
386	928000483736292763301437996
387	229051244701628545031317376
388	-1349490093462295110416741590
389	1197602669152199124011776400
390	295500041532817474567385316
391	-1740425585855643532585027664
392	1544044844082068143886792321
393	380861102695663085881217176
394	-2242471717049848358683117680
395	1988814982393773835675050584
396	490415927695280058388538868
397	-2886615268060349575672159200
398	2559297691493548098704231092
399	630893401642927836473638320
400	-3712323556044907160941234600
401	3290362284062620729546668104
402	810859092312203837681862760
403	-4769822428030349013734315520
404	4226370657842138506624599444
405	1041207326334971173824079184
406	-6122974903972349595417617784
407	5423713927624332290306226736
408	1335782683264513971909637324
409	-7852915953306193266601208640
410	6954014511597512726203872736
411	1712164325218250906542689656
412	-10062638408137856095025529064
413	8908165077016720864849322304
414	2192655052813870956397935428
415	-12882774398884732882601773072
416	11401419104240782744842225780
417	2805527560875452308866377752
418	-16478878362427362940526972188
419	14579801951736547948195932160
420	3586593575883730454564468600
421	-21060594618810047057529484000
422	18628178825403618580524321696
423	4581178031298649113887837568
424	-26893188460288946223675501865
425	23780400231075054448123000480
426	5846600969836156330507782040
427	-34312039255793371778365434272
428	30332050355018714147539036560
429	7455295435921902513513944224
430	-43740842953071081763599903384
431	38656454370256950713327310336
432	9498721452898108368366041102
433	-55714456624401107256296591304
434	49224763088689084131052296000
435	12092275772362883928414680808
436	-70907548086829870656426862598
437	62631135314583362503965131200
438	15381446296885821170151090712
439	-90170499933234959193542975280
440	79624289150125607041007821437
441	19549521209731678340449716600
442	-114574372874899550382343895080
443	101147005023879203687698087808
444	24827238732819669726450310800
445	-145467174585581010811991115696
446	128385549755605496978407505336
447	31504857577204208725521078400
448	-184544227564937741657584640877
449	162831470294110857301371330480
450	39947244865355329378971066376
451	-233936107950972846274269338840
452	206358799758794739876940810312
453	50612722911178389165323130176
454	-296318467567384417242762578144
455	261320454047797645074133893984
456	64076595294368631324478457148
457	-375049091795589342586611249336
458	330668507748510832266338747780
459	81060494225980197342574414200
460	-474338832884045517688980290540
461	418104164254655521457230483984
462	102468965194697423711581270116
463	-599464649578014734871562562448
464	528264627099850995517755187731
465	129435043508338883795165563848
466	-757034950190086618750421264968
467	666955799309957877450907204384
468	163376995594266475852817464110
469	-955319864319149398873414225920
470	841441860904614390325906476268
471	206068914206888023973853957184
472	-1204662065044837313139532567185
473	1060805394657673834188590431680
474	259728493608527549773973546720
475	-1517987459493123118450952158112
476	1336394961104092837786417424280
477	327126096063068603577379135168
478	-1911439621754931081983445454268
479	1682381005654079935784474665200
480	411720188597406105840470831830
481	-2405167455068542991196059680360
482	2116445885243359584298720799796
483	517825420590342298670486643264
484	-3024302481083770734753701721000
485	2660639839526274058479341837264
486	650821079345778447618123331440
487	-3800170658171243361982977625920
488	3342442159680666814446960941848
489	817409464825825773635658587152
490	-4771794089460000503324984281036
491	4196075941478493703016848894144
492	1025935942532429592873382089860
493	-5987750836542939821426004955568
494	5264136033648545665147847449640
495	1286785158513652139668256146832
496	-7508476846871873485503757845240
497	6599603578612385500817279753104
498	1612871246748284674506600298528
499	-9409113391914838109959734823360
500	8268337465664771204952301823134
501	2020243966110729002714203688832
502	-11783027205327977022871732286520
503	10352153778967125424846946720976
504	2528837741888615494226284616013
505	-14746159689665251010813171547264
506	12952629781461693529801968630480
507	3163396763025774496852075063152
508	-18442397326871054496207597255800
509	16195800176455533005006321268480
510	3954616854071856766311213420816
511	-23050199245571235069408856236208
512	20237951605679921749925466817935
513	4940554108832948143737067350480
514	-28790771550653841434841564623500
515	25272768129063426733969273171976
516	6168361616888217490402884567968
517	-35938143680422954095653763822784
518	31540137678557561205322216605404
519	7696429492248419937190369181840
520	-44831582368775926648711204731654
521	39336999488306605659002060811200
522	9597020382628935538602604323520
523	-55890876973042482759184580028392
524	49030698077214415223569630653840
525	11959513375834172405824813861952
526	-69635149897023036085220641189156
527	61075413903648829634790489861008
528	14894394550638546251977217183882
529	-86705992352303604222218759865144
530	76032368465647458710959226560240
531	18538163344725723358520253956640
532	-107895904541542125067782043972550
533	94594657413142773840642817065056
534	23059361648123251261408972843920
535	-134183237537807031164996769941200
536	117617755278810940998422832381885
537	28665978553987548444292291878712
538	-166775100199098732246191064865392
539	146156967133814042105650514799488
540	35614539801739642263268812915212
541	-207160018740431361633308717479328
542	181513384826541397090322456577240
543	44221259304258889038363797849152
544	-257172531631545935053195707867215
545	225290249370644154400789121224064
546	54875713396635175565110112392876
547	-319072383502572876340065478198200
548	279462039729171933431950280665184
549	68057599772648167454146108626000
550	-395641567147033368299618741994256
551	346459117704960387774201767822560
552	84357266355210455406538930548522
553	-490303174824733873031199260551368
554	429271378280625845844987951141868
555	104500845262147319044355621232968
556	-607266885897205694606285317172280
557	531575108019610960191650020007824
558	129381009246889858895860814669720
559	-751706970057962160683063560312000
560	657888169430640722201017677509897
561	160094589371043638495795511580328
562	-929979963576532326104783128143648
563	813759740840020489653850510588464
564	197988561491935322218320462917518
565	-1149890727843758049902991685081152
566	1006002190802754177492821195228124
567	244716235441424081705088406670048
568	-1421017482827582683923312903671714
569	1242974303546128914133574265114280
570	302305876634679157733580233186400
571	-1755108692565427865119259966136640
572	1534927057920015556126982528933124
573	373244469892428430705887799641152
574	-2166567449731078550484601848527080
575	1894425569908595294114144660296032
576	460579917124833747121703473244754
577	-2673042363231727961829420055312320
578	2336863726119919031332235725759300
579	568045665488129284643768783975480
580	-3296148019284179137142400850544316
581	2881091569167558949705008448238144
582	700212616346644258046658826927688
583	-4062343010276580647200379986294016
584	3550179773711904991625476030922625
585	862674198783822622339809804871192
586	-5003999485063881849589080112453500
587	4372350728650574723861283540288232
588	1062271741775140578471356516306532
589	-6160705383758786862229876499240720
590	5382112002658948630724060480496256
591	1307368791349793237102505693390480
592	-7580849237977662549995163794630886
593	6621635541084246253721390464957944
594	1608184847165196556141555260922600
595	-9323547954941090113126573424404232
596	8142435091809923890372387548212096
597	1977201201928596253589767445739264
598	-11460990735087540288645505079330820
599	10007405410623431267598565306884240
600	2429654235248152965480119294944502
601	-14081287648093233694371324878981304
602	12293300143066402185437199663417320
603	2984134734840422674567977554567296
604	-17291929952604418186765475591536584
605	15093741388810311675901475583360352
606	3663315705613994565919976422429552
607	-21223991640980140144282471561518784
608	18522873389942036718232063696733969
609	4494835816815877382087034320978400
610	-26037228703230790875489243161892148
611	22719796223189030152630416708891288
612	5512371292290248053959348512347270
613	-31926265172331763532835677732148432
614	27853943630934461776134915655809272
615	6756935864785192217438516093158032
616	-39128094262359217950254916623259850
617	34131603172457685456906489690968056
618	8278456627147976676345186409303068
619	-47931170192681308289015674895293800
620	41803817885604712167666706545786632
621	10137683503062529637334199737734192
622	-58686423226419133337466855448417960
623	51175958023660536531381968889937520
624	12408501965713266624518601156957355
625	-71820598982643792918072351881136920
626	62619310855177982300669637875237000
627	15180732959552299168589661337709952
628	-87852405538015520242677782363306442
629	76585108002223178250107294794596800
630	18563521213632209462889459628347792
631	-107412051004624279369193598208533824
632	93621495760176177537776235460470171
633	22689433856146538934572755544559992
634	-131264873497630467217328142961670240
635	114394057181908466882726072575258408
636	27719416144981507569935507781991808
637	-160339908688419653686340436521736976
638	139710618882475954126447332580962632
639	33848781051304680626890108731933952
640	-195764412262387166592972648571096648
641	170551224669277099023185794129888384
642	41314445369160400963743379840222880
643	-238905561290228493576243080231455072
644	208104337180852204272417431965580910
645	50403668165628956606354444986093392
646	-291420806623582230440603589617899400
647	253810543648149874437375111462326720
648	61464599158247135282162052074332989
649	-355318646123089774236902192716359880
650	309415299754231747546448172258421184
651	74919006711901666582520142466931512
652	-433031945597236899451679235002290364
653	377032554819720712548748762573835328
654	91277629620485326454092322196415816
655	-527506362452937151098227124431354144
656	459221472282959878711467566674631003
657	111158686108418432959800299989134760
658	-642306940178996144504972157750484672
659	559078903735426891406041432960341760
660	135310180453487044958848805195634272
661	-781746556546444741759573122311790480
662	680350807007040584333350727956391124
663	164636775755710552285538039728359152
664	-951040644675732381485154365496851161
665	827566436143452116428240412294617776
666	200232154784983090121953560087142264
667	-1156493487578561855825114906833050488
668	1006199894056387569056526908394529228
669	243417974455390250185086100682664800
670	-1405722441676452701418086376037553408
671	1222864551572528272750306407754434544
672	295790739164100780611691002487293214
673	-1707927706794287711081382726595694840
674	1485546928652251861926941717120502700
675	359278180989776203316824317086030456
676	-2074216769337458118765214938620993320
677	1803887939360729657609480337789305296
678	436207048898836882310623218703955588
679	-2517994449563215365952970022341654000
680	2189520963033534909643942682050640975
681	529384584576363042933507500491891840
682	-3055431639938218887410451474508875220
683	2656478069136588455799433757436022048
684	642196411089219721925451804363752600
685	-3706028397247207266720332890612904384
686	3221677951070864086358675083294170864
687	778724096352981810654514265706312320
688	-4493290126951116456660333027491462565
689	3905511784209500253236229790880701600
690	943886293026321594225658250506350968
691	-5445539270121328317943441018366193952
692	4732546398549369946284694874549544992
693	1143608119874207903029952473655534224
694	-6596889285054421483280320090315975600
695	5732367944920161663926096188989455840
696	1385024360455135310488787604970786875
697	-7988412942853963338047236100708977360
698	6940593752685892435218540993011631200
699	1676723141280628012964793547631991520
700	-9669543189811952222676347934912918736
701	8400085465268225059114914324914910880
702	2029038046730723604752610499299847544
703	-11699752260535409077408532192707685728
704	10162402962683798983105252489959105279
705	2454398171610467804283653721371991152
706	-14150563581498113749442013470378533564
707	12289546233614520294868799096999248000
708	2967747451342539632602065672424611082
709	-17107961554595119206688158219484015040
710	14856041475965707771233717901481628664
711	3587046800243558988718399959611941472
712	-20675276874213573448466143551834612865
713	17951438560471530871632903711799293784
714	4333875196372027156187492650807698780
715	-24976639988793532831924709198989104280
716	21683299914150280067442600178704675400
717	5234148955638414517829068008289999040
718	-30161113118898931994939795352604417272
719	26180776257624725820812051025276367760
720	6318982131400180993133800451439930315
721	-36407632422046046616979723212735797496
722	31598882922862585883764499433340203280
723	7625715369062834395636489055471241560
724	-43930917082375444492319009207465242250
725	38123612231330133857779625403557748528
726	9199145769137307139003679695092260512
727	-52988532050042921848113217258834686736
728	45978043273244158199265130669666792643
729	11092996521787627835409791893991216416
730	-63889326748527509228000624168516786752
731	55429641162074289066512383721443610920
732	13371672454726500840658694664223532360
733	-77003514358913359265975971485892913856
734	66798974351063181955493949714449255600
735	16112356401722249778292205421476513216
736	-92774706522726237753881549221971064715
737	80470121963110180373318105929961628504
738	19407511708195766077701773309866475360
739	-111734277951385620394624201496460943328
740	96903094571334114275427944307730915510
741	23367868547749000392629112802265596016
742	-134518506232535170864635457444824683920
743	116648652976614067266857703717068634432
744	28125986388945833689247076271715078860
745	-161889016141373988743199184776009647760
746	140365982036149448787958037475202114400
747	33840502350901021530456815282521577912
748	-194757157434122594295823831424796416944
749	168843762602864128201953895105478547760
750	40701195822362320034496776516928948480
751	-234213063299579868562565692790909356736
752	203025286620325365542115937960326662149
753	48935024186567186684391982992639364992
754	-281560276774807815270150327483222315880
755	244038381313062954162616346950969201176
756	58813313495631360698606384649292991380
757	-338356998510308396751238531947693943184
758	293231051680046176096094283889147599328
759	70660322303149844867977300373445328000
760	-406465206043513774029420294506308040604
761	352213920227857316334998681067720440696
762	84863437571514528390172709101591839120
763	-488109127808635546333563196549473788888
764	422910743895762686831097396252754240612
765	101885309777259020133648015422822449200
766	-585944831087072960925187192244467499480
767	507618526122581157932821796477461501472
768	122278291407697084081783107601028200494
769	-703143009786026841024337079605221611400
770	609079023703925003732060717233242598072
771	146701610584466433959887522994130047168
772	-843487444524522908399097483463075544360
773	730563781412517918725388461411922317296
774	175941791462119814864873596967153113160
775	-1011492064855309623602590260106787898384
776	875975221647527754571158594895773356637
777	210936927570072399772690876500794852736
778	-1212540084348241925401688616495451638748
779	1049966782655018964550451630693387510856
780	252805526031167639984792883827238052300
781	-1453049318779379560159725804156097275472
782	1258085650099618647962949253367906465688
783	302880772707231706022176547297521431056
784	-1740668553569747827812781820704798055785
785	1506942278257532279056710400978347133440
786	362751224451651654471933527036440272072
787	-2084510719816972189069733139761413772080
788	1804411666851286088354631019806278384986
789	434309119101889700298535034079250959600
790	-2495429693394022475336211491550924122296
791	2159872268760282699163793385487659945216
792	519807711695945848643848017423780323152
793	-2986348777649349381787455443685926751640
794	2584489477476808501316461824704698204000
795	621929302619349229348341845989398931704
796	-3572650401358167238132444796463587999976
797	3091551910604929877364134986107966170192
798	743865927011820378027291152650080702560
799	-4272638299897297666122329841441250213200
800	3696870201472654138140423594237752959791
801	889415033053277186056029629980684049688
802	-5108085496373891562276607032495136886564
803	4419249775684563427350687868426739753488
804	1063092899430702044711580788601644695044
805	-6104883816167840528343064603726881260176
806	5281051170966407290025932129814473939140
807	1270269040792346517998216870647366702400
808	-7293813518337334854878127851864978111977
809	6308853913114182380331924104410577005600
810	1517325437760639163469423289618342099712
811	-8711454987319435315405273143338671947520
812	7534242854267045981674219366483027645152
813	1811845120889238112988305306271875497856
814	-10401268388491178407001809743450651013728
815	8994739289627678226080735033148177438896
816	2162835454361529880302397899443036191456
817	-12414871857346874569066970751002391544128
818	10734903186243946350183765901153882273912
819	2580992427021897852131123845635236846680
820	-14813554288663209417827175636643381533586
821	12807637589501888097919065869144684352432
822	3079013391085149188783532042974765305620
823	-17670065265079540144303989496499295465680
824	15275731845125923840603229253140239589310
825	3671967022607686475338490931265268064912
826	-21070732285397097872869014754605270231760
827	18213686834102702937764540337148334279840
828	4377730847760309967817188482249655585444
829	-25117964422699454146284536579795021000000
830	21709873137946199448442779084857868103960
831	5217508526454069916665877068544845473296
832	-29933212097033469887303874088918385463685
833	25869082134925154941470439073261356195936
834	6216441258422280243988535991020090351100
835	-35660465063550402645490800233406968872936
836	30815540712131212262117676703328099373010
837	7404330233307686200171900110544074276960
838	-42470385319107909312581469543163728174224
839	36696472842437067161714381212155606723248
840	8816490052294522998254071279064397275815
841	-50565188798660984745675704224201012206344
842	43686306046334027687253941820643715726860
843	10494756582476289891465862848980588931912
844	-60184409912985526114540151387744705520240
845	51991638119361515948460567705512436698048
846	12488676857990661455870880421323229568428
847	-71611706693527672940726393969588092589344
848	61857099905055380065257779060272029153413
849	14856913521202199151901249625582344758760
850	-85182892170055911171836516891796674363104
851	73572273856585168477541600328713371876344
852	17668902028438553744480815613867361448928
853	-101295410328512859864129749949142507570272
854	87479856272891203407957650311224547059124
855	21006805575004892428876302395579084260080
856	-120419513418503091490791407281401703497347
857	103985284137544895160947373613396978525000
858	24967820595505425237416778864735930075376
859	-143111442483611623735371320510482599472000
860	123568086273830017687412795754213905707892
861	29666894969280219611095268128474884440800
862	-170028965921615810103311547902405179305152
863	146795264044144695054707612103041490695136
864	35239931942639256311644099664184557537175
865	-201949692989098171729446700403784527838552
866	174337060219695403138350639181097554002160
867	41847565545142578292716606831860202707168
868	-239792652017285012156901332977103551883992
869	206985537277116073334432990968802268246880
870	49679608248718527780627437757150041229424
871	-284643708540438470061309801959944990379200
872	245676459819961635287039057139905302622761
873	58960289172715542001139080587964606030096
874	-337785498702663986042412293095230602261540
875	291515061919394092293533966694813949753472
876	69954421715442070055134418799992588962180
877	-400732670713819186323568859109910462975280
878	345806381075236376969924830212101053274232
879	82974663607985917028386659004765241377984
880	-475273364703441169565778235065357398682181
881	410090958734238234431383446941969974365248
882	98390060640334260963481336918532393585240
883	-563518022499636591429898514866184668898752
884	486186845808484161146194749381299393280740
885	116636098405251336398308289010960647082272
886	-667956807639368381850810276781931953980564
887	576239013848592475702833944481022485324768
888	138226525161994003210985828546914312934403
889	-791527136969947029132209077097404103140800
890	682777462454417229232704146724808217080240
891	163767254297032276245018927670532547586016
892	-937693083983120276496301351982916430561420
893	808785535831885470497628096861842829613664
894	193972707969788785867221870292981452433400
895	-1110538716898540007908009276164217505190224
896	957780221591615973576838366373885960296959
897	229685025681779431561953817997692527465208
898	-1314877788909928846947618749643864338224508
899	1133906509307073699091087181252430819591760
900	271896634218418820286183024947516632458200
901	-1556382612589194696530809469527084513572240
902	1342048242442094944419103916996848466797900
903	321776760458154263169384683670550826713328
904	-1841735435315772778084776759828791823600691
905	1587958313689994993256597493130234977861520
906	380702567992142997935297787857828140873620
907	-2178806199542621165426736314859179955014400
908	1878411540647883488530684024861409880755356
909	450295714761025153073951956377416291774400
910	-2576861234461121143241120496903560063476100
911	2221384127863361206376831772402753199610800
912	532465264804343126322311192285514770845698
913	-3046808200191691961066028129997360917772416
914	2626264286368119162111812333749110730542664
915	629458046008274972048950055444735231661248
916	-3601483510656535066478340901527636436812536
917	3104099358852945635745468506331549203734112
918	743917731244552933095457985335313819079800
919	-4255989518513058692225070064659990677484320
920	3667885706277403815248309054066092958514109
921	878954136962398843255602360541033269232640
922	-5028089980246517183113020235470658304838736
923	4332908671648272818331166300004988634188352
924	1038224486301821302507355412811724173542120
925	-5938673761203946763526553713414164388785728
926	5117141174213367533345114654310186253979316
927	1226028679166528036406010199468444338084960
928	-7012298423301068349117446948355157029731307
929	6041710931816988130542585847166988978500600
930	1447420956441950765221319744360672306657984
931	-8277827302273794675998782034454510551142440
932	7131447994883811014656739954235921334966990
933	1708340747830717234770930267734422143671664
934	-9769175973133634772112658904709513527405200
935	8415526242272223243096157026682854577070880
936	2015765962100823945203947650506655255454632
937	-11526186675969061079377132166890743539508704
938	9928214783403041647306388127208517780370512
939	2377892525947159762591564427254285991855480
940	-13595652392276646836604263586383768267872424
941	11709757886517139160650108024978825536501920
942	2804344616001366003268179301033579375614056
943	-16032515897709024598974047851314160751064992
944	13807405172310491041377369834291826732975245
945	3306420772724905188601436617194929681041800
946	-18901273355481825469331000389532142357015760
947	16276617448387530183105397415032584237970048
948	3897381952348732504352853537035182641986328
949	-22277616954478793712853622896831829880106720
950	19182477797635857106349023294503111820522536
951	4592788583859517961123278546095879562372896
952	-26250356852138949757210573564386480308485441
953	22601342471149581336180039485847398567374584
954	5410894875724449460820943925739734953729200
955	-30923669387891263778939689157669670048256136
956	26622771888025762955428934092423131802358832
957	6373109988833319468174430259879603430636144
958	-36419726343168733887586837488845006808832232
959	31351788743005239915373307114370648251838320
960	7504537289654884372608065664735630039931226
961	-42881769118837837115432537135225414285524640
962	36911518022718325894459934598650350111383760
963	8834604757591690287578318207444261831418944
964	-50477702289169781955467060314037372871941034
965	43446272811252850592989017889413654772405936
966	10397801785624518602361841056597675703529408
967	-59404293315822686354676965157325145908371200
968	51125160333700512156996693523210160383397858
969	12234540133070203254583969914258492887390200
970	-69892079547231325171546216816871004186400468
971	60146294983438492389760863746508179377919360
972	14392159721085530366315684422680368344202468
973	-82211100315004476039257788245427071598288656
974	70741719385014305441350767194065618289533620
975	16926103372091968442397105403705335769234304
976	-96677591348423522961327716791115412440347725
977	83183151184268899536101860677441524243042320
978	19901288560893001133733100444195803050776968
979	-113661801300546957411507888014615453629343416
980	97788692607294274989269918524851773160322088
981	23393708857582919940442842165341674528869568
982	-133597116424582031676816359029266588407805160
983	114930662326612561172548644256759531380184768
984	27492303104383578643953949459478188756729400
985	-156990709948205454888513168975331669048603496
986	135044735322804159298779840999657570928747808
987	32301136600837194093953049066372332705701840
988	-184435968151629834837584123557586509458504368
989	158640606819479204042112411934563005978899728
990	37941945814044928069288716495634190872312260
991	-216626986356585752602277844793882806459132992
992	186314431678991685208579395438485499564217475
993	44557106544778280237087969962818420378517824
994	-254375475898250829398541480674219755455756460
995	218763331663543882418750601270451076189286976
996	52313095253884561280002410637562111967113440
997	-298630478746599624793644333310716221183775360
998	256802310604052367098703476229707656137999584
999	61404524603744072307884644171503888699551920
1000	-350501351002499950260941357279044881883200567
1001	301383972834469774889473628499311058754792904
1002	72058847448257509735252381368224403353113428
1003	-411284551447127125455506217233273766677014680
1004	353621504466293360774075016686690495964429900
1005	84541838803321793675758680916296625840711088
1006	-482494858326563624493573202602415202213977440
1007	414815451613944627759117924375482586940706128
1008	99163983085303465683473134263360334904921091
1009	-565901738523358619200276689590187759564895680
1010	486484916176997660047193050211309124561820232
1011	116287914508057322532588786642785624106613480
1012	-663571710421484062562538464240532943652396040
1013	570403890138297226412700081314260787745972128
1014	136337082431355616531846808927786562374262760
1015	-777917677677219999772807622711133321422701376
1016	668643565744426518637253929504937239637017736
1017	159805841177902958255342847378179858678078072
1018	-911756368735430015657708907505772097557679144
1019	783621593937829399395562056577026471708433600
1020	187271195987063688284024694111890232502269336
1021	-1068375199713085119479864200023801654509940224
1022	918159419947173274409874392060832198510766464
1023	219406474050316361154282831121651673280924192
1024	-1251610090181759239458119383631742738808893765
1025	1075549006412865897108837157025012247201248104
1026	256997232784871519787767897035449007625188756
1027	-1465936007010696981866309677118581501477692224
1028	1259630464757336241859432735509617765448963872
1029	300959767582649135059131721174500443074990704
1030	-1716572296090963922464963122788981595095848716
1031	1474882359246795906258464143404853040674493440
1032	352362639302415115006935298873161522740959030
1033	-2009605191585226297568786924449769748721775552
1034	1726526730582009098926026546048748926658772240
1035	412451709001995805746611226845356066524799824
1036	-2352130274427536086591501636440169151632666332
1037	2020651212965641915149394230087040093454886688
1038	482679245277868052166425233346381334719370068
1039	-2752418094325298770701350350063056434653759600
1040	2364350997430380368633617334105429483436242478
1041	564737759757718353318194000168418457877465144
1042	-3220106681954395430283452397860732116923269600
1043	2765893832869077287482323599346574933471457312
1044	660599330702740567781594647631559451399590510
1045	-3766425271317165611798383702130414081803780800
1046	3234911764032831851193951001562114836521786344
1047	772561295543379887683266966529198919870927760
1048	-4404454238971226862399579093847338355781815317
1049	3782623893547517686504955875758200864458984320
1050	903299333061361363230745873254443282034376832
1051	-5149427061603963669743893950593674165364464480
1052	4422095135202672716457631293416999645715694856
1053	1055929117804685020321014195958239113909402000
1054	-6019081013039493962460277694311512111241211616
1055	5168536712768718783332401796054919735787305232
1056	1234077916599934655555772768837507756440538579
1057	-7034064385629132591362544821527001589304108048
1058	6039655068993260241667568562028687835024226944
1059	1441967713653069395901568876422962471414034400
1060	-8218409251485467326760289006401814833669441048
1061	7056056902360392996923029242197783898963606832
1062	1684511701257561833721217209199196875421681060
1063	-9600080202006859621341805019998199008830334544
1064	8241719266754114488310544269249852711091439600
1065	1967426262807644817576646846525040381026575008
1066	-11211611149399284806223741799470341757271460288
1067	9624535076820312856108626852236004048443992760
1068	2297360909699596812388691596896251929885254988
1069	-13090844175796552578394214714243543690042745200
1070	11236945988944331460087708904205517402097802768
1071	2682049020777308432701798489007544524443595984
1072	-15281786613725675114726098043200724048457206367
1073	13116676508217478119571018949395388167834703192
1074	3130482680288916822676816818274469259228543400
1075	-17835605081732027836322084117510006265174686096
1076	15307585344592477939633842635400139911499054302
1077	3653115427146821112133139225598077217453727968
1078	-20811778133607816950525182645362168955493259892
1079	17860652551614527774564338495555704268549713536
1080	4262097325315945785807275225735032583319170641
1081	-24279432569516668374062565106769456616279489320
1082	20835123880503086557917761957209073159183265000
1083	4971547454714424921472381154950232311723209472
1084	-28318892372266525385726314937107163378486870300
1085	24299837130676533774049702375712856777062228112
1086	5797869718289599888729587082093918464985423960
1087	-33023473752562492233133750041519613963739581728
1088	28334759143855991959627954779205126646101407010
1089	6760118780277785326818456334846478495355652952
1090	-38501565005998560774018546845937084820650458704
1091	33032766551890421571936815041377874490738585856
1092	7880424011894670458182280563029927479123838418
1093	-44879035908603074127446049917186953688988721376
1094	38501708539649750536504128015812129792576397240
1095	9184480545511047874697368198860516866603218720
1096	-52302028329879173163913399830953787646645072427
1097	44866795828775936300166427206212457798955956160
1098	10702117951700154196114209671574692895762069396
1099	-60940187764002415475388727112445981471376651720
1100	52273366946672427294539236463434811916719102716
1101	12467958684121033460803319582077573133749255856
1102	-70990404734039720552020832646562968237504801040
1103	60890090757001996906138663349217387707645932688
1104	14522180318081489617210358129291131290540223482
1105	-82681145698177562810645653957149759933292304016
1106	70912673353269992236421777358037464776261090440
1107	16911397777837273196972097418920229684799129816
1108	-96277465396652047647811588516796886475606361222
1109	82568147940007809446550438219054374844585678400
1110	19689684248984680903976913416371557119783819280
1111	-112086806771441955831092358991109221581032734976
1112	96119838458536690065170730880356853976080609015
1113	22919752356017691042900721230533093899237115008
1114	-130465710953150157135725452716702494986037425224
1115	111873101699983654284857147790040448460303803192
1116	26674320509123832306267799066467664011028906640
1117	-151827578668977136189723425874079104264720429248
1118	130181968767365565678896470857107327893800523984
1119	31037693155131888549761281558043576406855827520
1120	-176651646159538344283915331284060008297201036263
1121	151456825323327019393683654366533670888131548120
1122	36107588081703017916909356662786870482238047020
1123	-205493363734172543092282611115488096316347679680
1124	176173291460849196651947812042274025360546925260
1125	41997249009310588343026375604415558701359360016
1126	-238996393942785354693268503175728791374745654104
1127	204882486686567526522209840981584884011180172080
1128	48837887563341803531537021729056685237214915892
1129	-277906479569979832858060061642186652491683009520
1130	238222893899337206733078374132326564725048715368
1131	56781505464896814361251480276793398396211665896
1132	-323087469922388681671524916244992611418834131544
1133	276934068942290836989399531883547272278154928256
1134	66004155546963764468424060133026316439302134400
1135	-375539837938807525132866729262856210481187011344
1136	321872479950334943029902466533081598281589310190
1137	76709709145848036389105938515620960839641927040
1138	-436422071373348576237783603727734262900588698344
1139	374029804048200168902776467606362178913482674272
1140	89134207712018228051109046712840501202379842136
1141	-507075379681676842288594920944989776661027793680
1142	434554058828135156935909302383154066384572446300
1143	103550888331982063739463047056963150671136432144
1144	-589052225424554270768465238548802619749059797725
1145	504774003428583556580591688992821397404085336424
1146	120275986485429903967409380074898891731761188640
1147	-684149266305998723824279105179082069060622459648
1148	586227310067799540748049666187624698223506088720
1149	139675435046002203616263372454859968934686464160
1150	-794445382894303786925111207563726031967963145064
1151	680693082847244471359198939661962158866855780480
1152	162172596575308299882259027197693624276777847405
1153	-922345569364689659791090316801519364332801019440
1154	790229388006743523803673583721869928133755977732
1155	188257186708996244561347944616553879805533219304
1156	-1070631582239549471038379320238010603056516324424
1157	917216560282591410311305958312398153220506776240
1158	218495570293173079170103800684120812491061038956
1159	-1242520377365844840787217488691492183392616168320
1160	1064407165536547459829130845101772286727489127192
1161	253542639360943978159908575138013875550176041752
1162	-1441731520874229457420714513795956192982437384480
1163	1234983632619448459753453723892756619983680476536
1164	294155513571762835731079555755874374022418354832
1165	-1672564938610129922883805388832809289581603625424
1166	1432624720067158983359773547937881738435301805488
1167	341209339977868333873052683833020889504178804112
1168	-1939990573952507526538710996178625107197025994334
1169	1661582158633252394907770062341655100852207734440
1170	395715510628532122809899997395961231053333286248
1171	-2249751759984536383946382746084396893632175465888
1172	1926769012206465628801464753969295456360920594360
1173	458842664372315740550198736930337351962580149712
1174	-2608484383172214369026883278246742469181108723460
1175	2233861531198046765877810637842073741433109051168
1176	531940894184877107983057153558672015529541956300
1177	-3023854227222933660418367748466133676589599867832
1178	2589416538434514853500427508103545492745827662888
1179	616569644483552947096290773618893606756167143800
1180	-3504715243573577579804378053903127308725056848912
1181	3001006693019944350237042063526623658523419808800
1182	714529855391370658240123444728311008307273387440
1183	-4061291905799758401690261882201259184375668855568
1184	3477376328341710116671300590885538818084496791250
1185	827900994158736123881495405123051322165054068864
1186	-4705389276938015836829207138710239282904634943700
1187	4028620963032428857567410797112249547914149537856
1188	959083709517500624259343987820885270905366522488
1189	-5450634960198340581915778431958038019595688020272
1190	4666394045882827780405751760840496613240607447392
1191	1110848954435260376282311866264274711412422078464
1192	-6312757725039254399922272992177467111042253682905
1193	5404145026145299414426590613986072201879339048496
1194	1286394548625523482641642894071485416826929271620
1195	-7309908313789205079276806849997668312557200127064
1196	6257393449360408954323611005492174368826536356660
1197	1489410296619511800295625967378429654456260171920
1198	-8463028752330046294924987401665763597535112212024
1199	7244044477209289668138007094014979716682034148640
1200	1724152942928391988957175507901578874131149014605
1201	-9796277427154642495801014932152281657462532550400
1202	8384752031028076105952433000297932573353006720992
1203	1995532435923173820822553561013749328907051557248
1204	-11337518267932953291936196809309962162959567728390
1205	9703336677491306760903522341214806636400330059888
1206	2309211190084017758177713405162091618724030300760
1207	-13118883609666645083070253950107819841828371998160
1208	11227266428715800058544223436308567830072489064090
1209	2671718286284123484720922440578282744572434963600
1210	-15177421724576792958618084188219647398134059312952
1211	12988209837261200056642093842832738728005636652104
1212	3090580836423999165565582706644311029168071422504
1213	-17555841637360029797724458119061618529466232051440
1214	15022672151637275854247152485179882557536921834800
1215	3574475067336957900049792135194801895924543275296
1216	-20303369698457494636255879024308224698443914280465
1217	17372726885625459989311619782196690279356997550880
1218	4133400055527668973897919209277892227601358556276
1219	-23476734522923719978648398129203828951084093139840
1220	20086856974321931470702002813794025419472933498816
1221	4778877475937127323076493235843913859453360116160
1222	-27141299346713731032458060330747617158982725723432
1223	23220921774859419766580573049329273878114148698160
1224	5524181222501371077888922050136168184459450741475
1225	-31372363652721643689455507803294730509796411740208
1226	26839268558619172009249139732640335943281836281860
1227	6384601324878442912302325929662249867291350829120
1228	-36256659127140312823143327032705393520144871201192
1229	31016009878246388592193790855465442286052771015600
1230	7377747234749679524316485187172746090313278941492
1231	-41894068681461774298532178726487767567842613312976
1232	35836491327041979609015759922224746660885648182880
1233	8523896298433365874824889952006460697026353930512
1234	-48399601483892097797651851439659414462224609634400
1235	41398977797584964518297365387468705718863307144936
1236	9846394083751889126082492683244548132960789740792
1237	-55905661762886582021931543060209955704157815915536
1238	47816590456173312590158510567480399475956249429032
1239	11372114203672974804434004659479570690925491402400
1240	-64564654662636130215144895899888088013126434382965
1241	55219531354605834948773901300144257619874770728616
1242	13131986394914134409862284616318725074302083312528
1243	-74551978745850642705183612349251462294950301351784
1244	63757637986347255074021997112729160691107075653140
1245	15161602886688720431961866276619862729972154768384
1246	-86069461967531012646929976362858776128494019955700
1247	73603316257738722715396051645416469365990289329424
1248	17501914556187278932372287885161318945980889141389
1249	-99349306215287180633089972434979318667944257055400
1250	84954907397992969991702284810582797467113827780156
1251	20200030039612530131123323611340190974624153889104
1252	-114658614976369064435724946531740561315799417460022
1253	98040552401389267470023597081232882270385770718496
1254	23310132880742300908818497435784526441271443542440
1255	-132304589519291085379951158716430749800430847868992
1256	113122626826503396558735774194942443864792723469750
1257	26894533987467585783121410135677628448177598698104
1258	-152640491363214211174188516090898191687048689621680
1259	130502829336145094547543894834844347153078910044640
1260	31024879169789417506955698762097786483014377237552
1261	-176072482973048664329523698767838322259699744191248
1262	150528019437006971630019400643265940027975605921640
1263	35783534395147282972261892549616767466897895175072
1264	-203067474815831781372754653909367368218432046457633
1265	173596913685611104609730173402705834381822965742544
1266	41265174669799701564471310263014629321144342304720
1267	-234162125433305283240487232665889775986097773848240
1268	200167765413137224290519375820962298399324827821504
1269	47578606196590658650997964600779959196039884523520
1270	-269973162356448817076753132095812128701362227455648
1271	230767171066948617958894258164041796086758041424960
1272	54848855736325212347013496240140469404815658009241
1273	-311209215886082453155778978604082194228058095286520
1274	266000166891404597460584191191240302010415166686480
1275	63219565988003953450707168202558922208373920215064
1276	-358684385418429013515864668922100035424088352284816
1277	306561803240155347118362727316996418912850412512640
1278	72855741388839930971008591629891110544065039513544
1279	-413333789594820527834192623918154806451033335568000
1280	353250410743097301230327898958084950988399291328324
1281	83946895116946050330067012402742878755834919164768
1282	-476231387658197556128217197551730790358787337652472
1283	406982803318436132693099797011134251861106457355832
1284	96710655370296301679943280134236589963370920815500
1285	-548610400641426399583057771753723357892738226801728
1286	468811698165244695686877839666251740062173343647064
1287	111396897323226128853685831673616615766286169830656
1288	-631886708118405407499145120355310358079801581695799
1289	539945673011591077164434314683922826824575930915888
1290	128292476672457801699798809436711840634597433648780
1291	-727685650044344016480667093653031356180256691912320
1292	621772026730999399858712295115807414640318521631100
1293	147726651544924906047689231109039307670119700015360
1294	-837872724637623946256735932011279553913754645475060
1295	715882961777044457208664548118429025024260469446288
1296	170077291939253293507324215501605608520244564378895
1297	-964588743384623114336141421518512290062582622209680
1298	824105566635278773784861437100616756873151476390864
1299	195777990027787140363189397003183767857034323039520
1300	-1110290084302432926239500860311661914082704616258368
1301	948536144693526409531889068562951633305193959015504
1302	225326200802753787735747206208365953051088969265184
1303	-1277794775964059510929913868962266909044919504426048
1304	1091579513770524386333896969454990685990947914717918
1305	259292560988983259472435289827729318968822901966784
1306	-1470335249061307910670605607572577966788778443761960
1307	1255993989368132643207671248729487103095707200349528
1308	298331555185910582170954389582891352460015524366680
1309	-1691618711256858513967369314371210191428630883811200
1310	1444942866060194215813779121354483772198109179148260
1311	343193722207047618038024744940140814830271637102224
1312	-1945896236813960342456357563724697484241157210800400
1313	1662053327050801191688321496415401953504945811601560
1314	394739621969739863760027889118609079888478104020796
1315	-2238041817329093387700302329809272551540777653937928
1316	1911483843817489086415922295876066591440747531484922
1317	453955814523125878990992094217178850558146717588720
1318	-2573642796492832213784475112536755912893171880268768
1319	2198001278167308620973921534289907996172387645676400
1320	521973138424227470929854150754878781102614193115859
1321	-2959103313197782687585825084974358735247187798299520
1322	2527069070555370151700327498110412545867134840040588
1323	600087616291502218432301017525398306504187331008512
1324	-3401762606948890922783249013518541836831511380187300
1325	2904948094081704703439053518904673473683921106688864
1326	689784361676649624767911798080376218681238690356000
1327	-3910030301335070361427458445991761943190504819423280
1328	3338811976532974698113643398942399866522987821748652
1329	792764914189321226884176624090542609700510414230616
1330	-4493541079756726273693963501919093418445483531104656
1331	3836878946970211061379398230515007723629591769703680
1332	910978489984724717632417737835482219092539922492930
1333	-5163331507750196986574780768715785962281108685746016
1334	4408562553004232615795616810163278882457737488664300
1335	1046657703303576653738469592111964736052963950671632
1336	-5932042143883935731676918937905189944006915352132079
1337	5064643924962130346992059474647921921424794432723040
1338	1202359392900481632827401586924938757626715054390400
1339	-6814148522891707416920300640742958226751144124227000
1340	5817468639220886009725439449609186001128577334083720
1341	1381011276233119811772570147274558181796139763022304
1342	-7826225097924974842046353711941861467018616601204536
1343	6681171661423517627227375888463649489771126668043936
1344	1585965255714291509157143502840664864447857638987705
1345	-8987246802042651316852955778447179867343501602354464
1346	7671934338324752860160206694215293633448070842482268
1347	1821058316861330734852026624382986923108451335391920
1348	-10318933541965794322717991079605415904344117215905464
1349	8808277962850752954372935219217337167161573216234640
1350	2090682089755741965082696087474363065960616257609224
1351	-11846143680680996453097964167620401379953675987234224
1352	10111399069936319738819558277375863526956852146108040
1353	2399862295058516695244933730207150545668372868209960
1354	-13597323412150284616288949789483288753818529191180200
1355	11605552341432480471327650309524103098028778509491584
1356	2754349466423021217988549678622511329626923340334448
1357	-15605019895348626328158400403453584643815947133413280
1358	13318487818912424728980641898293768110420105455405020
1359	3160722535359088665015986349695039506004184439145600
1360	-17906467112204015637633671730148340559315127363225857
1361	15281950057240713095771673158254452287803756507161000
1362	3626507085668532607546983320220964318953016777819672
1363	-20544254663051397255298043991373627160895506614091136
1364	17532247914868345832233908888510108154695544739649302
1365	4160310336173661821058393773021282191910538696378448
1366	-23567091134708006996205798724965849417887061173720156
1367	20110904886647164131856636008463531268765908268771632
1368	4771975196776183738096556377135276875767963253279440
1369	-27030675293832255302297238309569568137223568470952720
1370	23065401261591843991937550805063421994236371929942656
1371	5472756068660792142298259954074509365995761518325496
1372	-30998690198639291584332577997129806644530057669671560
1373	26450020954247838593070006749468887522597349851227344
1374	6275519430085609342960342620339245526869230959861680
1375	-35543937415742188735821685726202101118347707056265136
1376	30326817640026665319524511061375160495579714626497386
1377	7194972670799954165063397865381349498593605727806008
1378	-40749630910414040290617728841106651468223778122710392
1379	34766716851423962670526814264164912565029065280495104
1380	8247925117645565906837907597958834831876021597312678
1381	-46710872887138539348812352952049665796170321036190480
1382	39850772996788479458862144234730344094185865486160440
1383	9453585739215726005377127381722825259074728229035072
1384	-53536336937445362026837125228436005609759998853808690
1385	45671602884110613526276285050511743682092615921975888
1386	10833902637516963224768514482115479570329127697242164
1387	-61350187354226273581942510732133940417384681828423808
1388	52335020312099766190671515731675449675563913512064392
1389	12413950139555757705935765111731402037344095493515648
1390	-70294267453319108538041484997770685399550108270016240
1391	59961899678358584052264145191211541283928766212130160
1392	14222370103180848542493538509945201003397416121861587
1393	-80530594269165840176308281972031019317254408492476264
1394	68690300405034923961013410975461218613283821863670360
1395	16291874962423279671296888887251886529298004624864352
1396	-92244202135578717445583718714180120256537614039131400
1397	78677888358667291036960045546028906916076802860263680
1398	18659821072820600022961695797623214101581632914618332
1399	-105646383508775824496624792072506602847887228853290240
1400	90104695414187289241572698414262956886363474781428269
1401	21368862093608529867883217098325862767744520472918616
1402	-120978382032794678579001195748757713809413341902372280
1403	103176263963897436249878251071675883804008553422090328
1404	24467693480288035203953156023414742173871746374810496
1405	-138515600394802638124065129890248489099304449306469632
1406	118127229592210837623678021963414652780849219436500000
1407	28011900679558209134659587357911554103051751086520384
1408	-158572394091751943408748174674373873114303936863586329
1409	135225402429775082409998896544524583516720327750651040
1410	32064925343469910711929396937305839774239205802587244
1411	-181507531968656960054202991394163382427762859151471544
1412	154776415983933733754100974842212942259154537343216640
1413	36699165838704034440963394857422039911611613227881600
1414	-207730415449373689186449390443781754905382904549827732
1415	177129021649644018051250791857477049186559556781948832
1416	41997230551626157364957167966628748013388626676627385
1417	-237708160940948017569064644339110344766888182136189440
1418	202681117787099654466081806274540644074891235954761836
1419	48053365015934344424800730977896798161308809137982240
1420	-271973664153890159254236665675216976132560771508771484
1421	231886614380679068984928700485949285560022542050773184
1422	54975076757776707993149632626125225725953186492070240
1423	-311134781271492102678553665678124894868814849397096448
1424	265263248062533974372582579302985419027333899918955350
1425	62884985009035569703128733333858814965334768241464664
1426	-355884780280283831050689968288404794334782426405054880
1427	303401477913050795023213758036365921210676990861464200
1428	71922926135020375019997318362692970598466552291636394
1429	-407014236634069324555552609180419265324855444935916096
1430	346974610188677938793468467247603405547393284529702616
1431	82248349816949339766690510217316878636699790632865840
1432	-465424571097769206037185438258837236122714944190119598
1433	396750320257405680334798687209068545543981859416159440
1434	94043045789009445956185627738989562107904202365589600
1435	-532143454480649423265644547238618388287652965079995840
1436	453603762863124164638215673725919405494994231448321264
1437	107514246329984526942339297376888564904344767396758176
1438	-608342334447405099737576679529827839676600560268539080
1439	518532487754121236843815994322438264046576888079307232
1440	122898155835951435476361780893932085087784638512896411
1441	-695356374172358445366399539754971864281533233705667600
1442	592673407107968872667923146573123558034576329111277424
1443	140463965750198183363688086293808427455171989852887936
1444	-794707131822874987898089311235118974310066840413269670
1445	677322094529023326834254286256198377841881320324349664
1446	160518421008946599571551544039206004032148049421540476
1447	-908128354341314968032379977349834533001308999464043824
1448	773954733211054394580502169040972650817442394343357640
1449	183411013100770848940862468593767747217764645098546240
1450	-1037595309440334292307852179585274276824115293309112172
1451	884253073740758169238976337728317906417754542739589280
1452	209539884974266109602034131918672558130181521257408240
1453	-1185358136926332945314355943017715812976152533213119664
1454	1010132810641105541394808862381901168771810939142545384
1455	239358544521521685002880184980568349171750326768518640
1456	-1353979765316864378491984613543485027444242668113016400
1457	1153775841878261657829606871857771818743093266253423872
1458	273383496394199119886709913880143269938125665283509656
1459	-1546379013234383290083877885530890549544231967944977000
1460	1317666938043989128382782793557519219973387824934296830
1461	312202916678074872589438720465511952130298180979107520
1462	-1765879578388696134592317579387559700121335538829011832
1463	1504635418752076693855175402619387268143418930419812272
1464	356486511691086110844344708615167908105490341959080273
1465	-2016265711402500544844943295494901080776048519744728256
1466	1717902514055472263420986369785280189727528178881705040
1467	406996721139747985615186754186125498135539109972753560
1468	-2301845478757429398355829549489480730108078696621723148
1469	1961135179648159973312882965439510560484350892490050720
1470	464601447363977471193038889530376278360393788030007760
1471	-2627522640403542642839436915383951709691119899925730400
1472	2238507237673586326941898640475605144006513217533084483
1473	530288516754143333746153884460510702613290089962942264
1474	-2998878304962255947767604160359381104453061725684074880
1475	2554768831715489177887680923812111005162090347085334528
1476	605182107013450608351994828150105685790343899762953802
1477	-3422263681086046345836924765848107966878289312534752320
1478	2915325316801857101323882859065502189091298794197716960
1479	690561405189709804797102141411203728709001740117550624
1480	-3904905419820352378436737989161883039683468898861623945
1481	3326326855048699185837763191766410449935513721537081776
1482	787881796794930346225533720575423925262284221476036980
1483	-4455025242459911212985874541351423376516712934102694568
1484	3794770157213826812077945466927142057841674510186763800
1485	898798926413658450585747460831700430889855408178830784
1486	-5081975774473554284359630192460162729260873605171596940
1487	4328614002529110703290294573582161923640338034941247840
1488	1025196015587173759230616307540981899589449676276595227
1489	-5796394762058400288689777700281044397439202539186983840
1490	4936910386679392486884462050226927391619097079262483768
1491	1169214875146337162647953426840045143185969849147610752
1492	-6610380137698263659608230339600209102255470817516969936
1493	5629953394027499208762058317592241756759184508328335904
1494	1333291107337309322787983603085819821251954430070269900
1495	-7537688729173679726955317553643972362312684986470907696
1496	6419448168910570342094001405992345087965323496197018390
1497	1520194058929963877037596869986416537927895389282039864
1498	-8593961777809628300916424252603532340982559105618536768
1499	7318702676304717824690327266393090845401151075324821040
1500	1733072161022354928550256460978300597137845494040967324
1501	-9796980852008996853457838664746591324924334134633885600
1502	8342845299175984699027877299728842357176910735175502996
1503	1975504375589986665038697422066991893996935325070827312
1504	-11166958217695634067811962784469144406157003316831022950
1505	9509071723831194160507464757210981885489849440700142120
1506	2251558564256699736704447913076891427646411098819685308
1507	-12726866265398732542327177547767735129623981733478135688
1508	10836925021680581551781822508919618660707773373093823176
1509	2565857702731335101595965549106632869311471316149783040
1510	-14502811202502412063519719792537090826907795392703435848
1511	12348613352945689946293029676794296869934996398703092016
1512	2923654986494610712466037157023864020794673905850701769
1513	-16524456907866669281433268917646266616898503592758373568
1514	14069370302805768789227103875736303931955378705910493296
1515	3330919011478528208854691015961954021785829630804861024
1516	-18825505624993037431470381826960451309815414871612723192
1517	16027863522097575391302933930238163431819339921940285008
1518	3794430369738852580819543097535125741299212808573576368
1519	-21444243050896103066516045287731613016158229228831405520
1520	18256658092928751937804950590666650726572598398288183192
1521	4321891176831034635670719267724504899517872443155488376
1522	-24424156374098759573802089669102536585792322038651922480
1523	20792741885679049628046680661828534166034886568172325688
1524	4922049247415478005604159987145975437697879248365375590
1525	-27814634941648904862131167611123207620383898987575444096
1526	23678121130539286942616533615047260315681438158144501680
1527	5604838861534918276804732348158886859847054363087394464
1528	-31671764508636033752106632888015431393231243113680537806
1529	26960495508299974311471635939321324470615587394645581400
1530	6381540319405611521473270700447540746608250511981897672
1531	-36059227463414676996798228195131297224469468185918820200
1532	30694023287715276810233021435285767978784776342113858288
1533	7264960771259943340281077101428752863351604014437126208
1534	-41049323049110163497940045673504140842370608306616828320
1535	34940188418673477977611315235954200205001165536524257424
1536	8269639135075372275878963928938082810796878136383863381
1537	-46724123441239743678615071467275825208215678453716152800
1538	39768783052181261355921656205390192517906162844341943400
1539	9412078283779479252698131308942614420443553328921120000
1540	-53176783619785100562749548553776785435244568963214328598
1541	45259020723031086325557304540696145155893242230641686256
1542	10711008100211368703634730231479772110709176103735315164
1543	-60513025322659308801093236667660712361762037145593331472
1544	51500797425154957644299083290027086030593492549755326095
1545	12187683468924687145117314307524386555810487375032576736
1546	-68852818021027829495868183360360151911017029364571366080
1547	58596120062608402591069666637029380120018199412253196360
1548	13866221805805808237908641522864481999789329044012835032
1549	-78332282854622002974780098070437792439659010694173599200
1550	66660724304182589297361021352021586371318117821780389108
1551	15773985327310889242212096585250884651101224002062377600
1552	-89105848851288508939318226663848528068057121485748236910
1553	75825906744367929343107003126671011701678256908993987640
1554	17942013939758721448909055605353669836827085524952370200
1555	-101348694579458461574103007878447645938979218998136618624
1556	86240599520135377623724277928161316913175813692533567034
1557	20405515395543183679616809397120430680946338456876700640
1558	-115259512701263495479750887160100134279274728798585867324
1559	98073719199502050649878105886797265171757243307402348800
1560	23204420228612438952162205313599119400631088879960962036
1561	-131063639771104431860732602270040892558871621727105564392
1562	111516825897921044410514241407697905192851924261158979144
1563	26384009958797377485324328616915797666678067064823005472
1564	-149016599131088901195277460531968158021720819476434770100
1565	126787133252838668386453093401380537239982898102584744928
1566	29995628157868363723475665195168154442107842658216719116
1567	-169408110971479989209647929325146578139579889255664010640
1568	144130915163657478875448626131475044324694182213265984869
1569	34097485215683196713491326705460053758869963394949161240
1570	-192566630641949896225680589087518841996811362191692091004
1571	163827361160867257567495345311568680522152561220499617640
1572	38755569050632189209905968677931479063844901477583156360
1573	-218864484220338727202029751380959704375741890644692808880
1574	186192938991061921691955992674499285408176713025077024080
1575	44044675595263366963908673334020795946846922405978826144
1576	-248723679285071891966230186509509097592937121153505829500
1577	211586330591746422272785250495963811991519330770972859592
1578	50049574678549526852148519694465383416301481887083950564
1579	-282622478925277355149209837854536214263104868466789002376
1580	240414016191427875761044999086867319593290587661158741656
1581	56866328946724957661836079764596483751186361091200431600
1582	-321102838405279502161180653091158448717234956211757752680
1583	273136590930582216908636473053027740010768110052159959376
1584	64603785744242957289866185789841495990784775796236367105
1585	-364778816742329419572426713818665295756652491057087686448
1586	310275909297469549395125470824814052684000226349109667760
1587	73385264448151717304578570098666315833545820999295602968
1588	-414346089943764448420804480665271595961457274508020818504
1589	352423164966854924477225791371556505576536080938975489120
1590	83350464650180266395750262932851687634259638087005485428
1591	-470592708991282542865104320424317954696144165289050853920
1592	400248027496739653298786081270162964376427331511953411405
1593	94657623852871587190225771919367190340637634348974899200
1594	-534411264091013522289768750847800838411036335873029533880
1595	454508972977812456840769655837106772454337477607204445000
1596	107485957036264278640775690211880352613822524741804680624
1597	-606812637493539469853377019596189825879280335583262439712
1598	516064963367197858450256037467452978978628821907479862728
1599	122038414612896051621858270609533371285214914113421336400
1600	-688941550626254103446974380649777079533735588454858123232
1601	585888649125171192017641297011651456038155662787090098152
1602	138544799980930830461885746100627548572240965596255969356
1603	-782094137707230373381223097979572682061982195735599442976
1604	665081292195560127375250947629624124784761090320599131000
1605	157265293175135510972122343311820083046575438355939944640
1606	-887737807803012703249472083164093734140569331352670357240
1607	754889631648029645251447878055378140375207126141267303936
1608	178494433078814896460664756566869474856284351919019786309
1609	-1007533690877790575501253536923213519198270865344089469600
1610	856724942793999754025475293350293588957423899374164817664
1611	202565617381687671866909115371825399136438250963988460800
1612	-1143362001236864617020522002369460408904480187267613495592
1613	972184572703399335572646688472576850847604496315330037728
1614	229856187044734876497643986505742775047889395565567339992
1615	-1297350694431725250127616905329530285669071192322628578656
1616	1103076271243432301955040743647178494239882092770204512975
1617	260793170570928937342959295604821333979607950858289437440
1618	-1471907841773326911668547523007292946972733058326189260104
1619	1251445677546735917281601982554999997262385871982725994120
1620	295859773001566574755418729483847790692611407129290957214
1621	-1669758200775872977759899979586468018564988707319998038336
1622	1419607367772633955305792214759522605299171555492592714952
1623	335602705397918752426518614904134693398821842276746207648
1624	-1893984520892343151762541785488175889003929495162512778940
1625	1610179921801645552895523659803963442724505517384350885600
1626	380640462780310164797418434750293746850474006570130995208
1627	-2148074192667449785488006763700087150726161719847163267200
1628	1826125524831077527398134152794389190695603446626000970572
1629	431672672253887041644386597434979384279332633720401089840
1630	-2435971925893526900454995339883431856038918580129774075872
1631	2070794685540559567752237367656737563203322701429731482320
1632	489490648546027467827791672538510405690554805836972691757
1633	-2762139229600615550557953862237804611150923006586760397664
1634	2347976726495272264602814506340569087768507431205261163040
1635	554989311632511488719406255822207512570374701016701582688
1636	-3131621564969960529105982349791646920039548569955451794300
1637	2661956785790834854757640034829388753986637625193389170928
1638	629180640783210498738344471101063856237492730180109654624
1639	-3550124152908934394988301170500858574462319746717508931792
1640	3017580162785985954969025008610683531245738462146053677417
1641	713208861488622309700480845960043361072331015038314743840
1642	-4024097542614911873596825502829689884914608557374345537260
1643	3420324946431003003625316405063649187048088655693828585344
1644	808367586645699116793929465387155841469464597639596562440
1645	-4560834187727972513965160490282004374854564430102690072720
1646	3876383983657898215484564870667445955594954048489559404456
1647	916119161433111275510721860675969712514288269782212070480
1648	-5168577434585601876484578978746108436794292303641168879456
1649	4392757379212416712425431021426001923041378036442749149920
1650	1038116492883494810343637242985516152461204886233970263264
1651	-5856644504847381050878557474001598553684282906423544732152
1652	4977356869042836466764829898150713982156400566794825555408
1653	1176227680702890642583429165200035704162990211227214184864
1654	-6635565254826880088149679323538518047707521438168992206780
1655	5639123579012328343072982250640160972427209380904166071008
1656	1332563805889399283309042112176128553251073192220056938170
1657	-7517238719030191500540725237617436450282398500775766013712
1658	6388160871624992604253732589001791265485194316714491098024
1659	1509510278718969113813237473350787781732933451438097757920
1660	-8515109698777541908084247527409293259264510527493090928544
1661	7235884198296230122950335301394633287473420366782426751104
1662	1709762198319633263349831332979380478651704185932357330840
1663	-9644367941883236621964177652889599328134607324195442687664
1664	8195190116427801021915717372913301682754922460802146801383
1665	1936364233046722224678368275536730338845211431557006057176
1666	-10922172780129263017520989882613877856574497687050310204732
1667	9280646902505065877604154053182375461426099910661755573696
1668	2192755594987214994699722722827520272291017497285503950448
1669	-12367906452113935485548680086343788965524224136947313172000
1670	10508709498367907622364831727461542318212419867465652428532
1671	2482820754044902807608173885439997683266615789502404937584
1672	-14003459744958333235125640113094227228924943073277614343210
1673	11897961871928449382013435853395702179034805844860001468464
1674	2810946618181549736644698612670707730863708816937599848960
1675	-15853554044890372879390123630703599166077279742725330177288
1676	13469390260646318877754658893462960551614508897493326628900
1677	3182086997626798265903648439820774453549973476963126304400
1678	-17946104400165209970634704676063681431765483512491691109056
1679	15246691201335046411359980624003779052878823715845542180944
1680	3601835273472036758267510020612236995141886512736399235381
1681	-20312628777156510058025659240485909350771682067542731015752
1682	17256618739321946832894441189487582752944462527131788860720
1683	4076506306435130771281637568421819231815636641859890593088
1684	-22988709339664064078122704712166640693666310977780054302700
1685	19529375760310113754786933817528607485110466975380174881440
1686	4613228751300269065538528851177538567747574207092080166048
1687	-26014512311395182834815898183530455679903019014618180962208
1688	22099055007006292907393077260379479108200231712532320874045
1689	5220049088369703573081748886786968592133770790628037701008
1690	-29435373802141727553246175696885755887036281417218165895104
1691	25004136038113129992410193411006798676908610485885406301000
1692	5906048847197910701009230100381144140655692028415339736160
1693	-33302459900560296286151710135704560865822780496609136584272
1694	28288045169100353249286277369166084088423389791906980828180
1695	6681476682142517401404924065771539495624119536694981554688
1696	-37673510373203838343541077348112495470243928745581033512468
1697	31999786312884698249967522060832935937401117050416079585400
1698	7557897166361324592072894726301182497017416773584074273648
1699	-42613676474613244673306476827465732546854332646331707706600
1700	36194651626076893878924808863423442375402637885710722000254
1701	8548358403617276866905936064270022250778253291636418129504
1702	-48196464682637702796930756805054464534182657477550935437640
1703	40935021976163109256819109954980462037687717090111340211152
1704	9667580818771832359749200342294777714892342833629082151475
1705	-54504799644416967781502372367443859147163461819994519529496
1706	46291268491874290202333428097562452891972974916710579925520
1707	10932169781684046347939297874727228588694217244665088752216
1708	-61632221271487708701251603970498998157193017190059913006812
1709	52342767859882203177858234451205368672196513803471174924400
1710	12360855049349933663028931032329347015343066099255358160856
1711	-69684232779547194839068032381413392415115472931090250304560
1712	59179045604714785792382656157627470178345300727193317156645
1713	13974760381958351627982331731383112099614272442601722330232
1714	-78779818554506967193971096224217924655741035408719649712016
1715	66901063356568246776967013361885446391875018359120834445376
1716	15797707105089823900963903245009754637630566780295082141362
1717	-89053153069618456324158885138456155949164920068048954000240
1718	75622668097242175526036773724721133742013263754449740168424
1719	17856555858132634274540990744040555740682218168371323531120
1720	-100655524710074746840994556566001737915133574257930509796440
1721	85472223604349555206198188299899126286305590978286541486720
1722	20181591294403432503723867589438914378289068786260816405760
1723	-113757501316821774879477492361046911867514725450172811387320
1724	96594446818095514554175489738878419681673924477336713331300
1725	22806955088464439071030698654345710877374619961799329482048
1726	-128551367579851571875727986710232458930231368806820533429312
1727	109152474666731165663686895786302704213101646902562114791920
1728	25771133268604044238251167895906901968881244667202898908775
1729	-145253868137285877449192501257032297641664631976340540649984
1730	123330190043775441156295696940766322637205264355811437490292
1731	29117504636223355056267260406698401810021049455968835177520
1732	-164109294419733921225446214810058315698143788141717108309208
1733	139334839174297415396711179748580453214883660958322985725680
1734	32894957868846932099185325914322354724038690192825009128000
1735	-185392957975367008571415132020494311309819042066322119075360
1736	157399976586082772264158443029522861623303713739483049656920
1737	37158585840746218843876704415700392633700142069221459474760
1738	-209415098282258056826013817789961374109270179889322401734660
1739	177788778367178080178013096308399290930343588950119840677000
1740	41970466747162718709797214752348228142975617951192324915572
1741	-236525278970674591032398813268174164939419454982351289455936
1742	200797769403292573427090532350066847812126752071905415640580
1743	47400542798777962558912646369541896560706929701600104652464
1744	-267117333017502790752549572861751025210463858682296931544830
1745	226761015913148816373090347996124085159449410049900227613384
1746	53527608578010708415924461004215276229251954971177447602080
1747	-301634924925565385395972777417795987427703057515736513816312
1748	256054840911405823056784537940684831121047617564665698688378
1749	60440422635420132797222626080301263477437928205839693732880
1750	-340577806260585909949055751899358618074405176707879885763112
1751	289103127310465173508043175356666471084551372334133400158400
1752	68238957572552556046499252476708916965623061658905404322790
1753	-384508850298076566002177841187287559230508753950275518163832
1754	326383281317553240338347397520968144875450975543702724861560
1755	77035805728939193231632325797723600723932543829577960118400
1756	-434061962054849885475207430749060538233033789163343793678268
1757	368432937696391833563861766180420611315388895005615319945680
1758	86957759690220243570475530691982332439631278638548118545972
1759	-489950971783349014903221597357546880531719881953456786775360
1760	415857498460501473236713079904255995539571699051810424653995
1761	98147589189073118129727313782326336116376117189189222064568
1762	-552979633246305584552911609619391119892024624743822012929452
1763	469338607778729995113403465176450545295164199549645355046016
1764	110766038611597851037556772355789091986628024476972566304914
1765	-624052862937662735413606253939849006432164502786511213692288
1766	529643678449665086148163492367423970733558268137780104496760
1767	124994072283592837800705475687634245210504715293912556762960
1768	-704189373067291590919261610601003429146953772457972836022322
1769	597636599404436521770171836984541988188128880647732565389080
1770	141035398032404140889796763363559337230453938430951949044288
1771	-794535869799048512115722349860416402723894119501886143025760
1772	674289769510955621284546551893746170122183242923127660996972
1773	159119303244040722728477781884893236234125097964902155211040
1774	-896383009167409299697000209629996292103913797973645605356200
1775	760697620682770655739336507860425490472325068509135443602320
1776	179503841810477680227050077231090978235159317916091573042797
1777	-1011183326569573090489304596644513553507409119134925686307904
1778	858091813172921047417935907892021966063830659345341467172664
1779	202479415042767244358110916869208326474169272972704042975800
1780	-1140571382042351625653461838523085924265190497335313064349040
1781	967858308215435770577021272325177130103357769348265131747936
1782	228372794872461576857838069021129253947855551923695110700472
1783	-1286386393027497136150571665905653775017532423933960920906336
1784	1091556548153186387176600249854844407985782994576058622319620
1785	257551643544878050889922601500077206310226695065785237204120
1786	-1450697659387173736671238427674042668805699520743738627077440
1787	1230941002183813826689804640356803160260182944372728003247840
1788	290429590598955700086031933439118935127311166399298417512172
1789	-1635833122480300042737030844620025741156103574839652986522400
1790	1387985367227004707296999383961907961446252994551235970250848
1791	327471935314959365172929378251448355638413846918116531069360
1792	-1844411441628569931230880424074903074424495766327550805601510
1793	1564909748571108087967794540963789184600583779802242511246880
1794	369202051088302358741527494844955525041741229313665437953480
1795	-2079378017823007281277133593579603075573998772405790949081336
1796	1764211184347648741454688578730265601804796404042152699187848
1797	416208577461807646804948664210971743237411260419812867110464
1798	-2344045446646373452074421239730404119986053230362776951598040
1799	1988697922015150985467948579979440706263181138323654924465440


==> anc/transitions_p4.tsv <==
n	last_positive_m	first_negative_m	zero_count	changes	last_positive_coefficient	first_negative_coefficient
1	0	1	0	1	2	-8
2	2	3	0	1	9	-4
3	6	7	0	1	60	-68
4	11	12	0	1	784	-146
5	18	19	0	1	9584	-5288
6	27	28	0	1	12376	-328768
7	36	37	0	1	3248362	-618612
8	48	49	0	1	16122648	-82896248
9	61	62	0	1	26904240	-2043439421
10	75	76	0	1	11331123644	-26639709210
11	91	92	0	1	115753538376	-743794807470
12	108	109	0	1	7499266568374	-9752424993160
13	127	128	0	1	106479737246432	-304845932969178
14	147	148	0	1	4993501677619976	-3797601141682120
15	169	170	0	1	82961941316294592	-134395830534391086
16	192	193	0	1	3387659571773469630	-1477714318743906432
17	217	218	0	1	61871986876945263276	-61689392272841197639
18	243	244	0	1	2344697139660813757012	-520854388707566459398
19	271	272	0	1	45650687353719040595672	-28633039050980553715656
20	300	301	0	1	1653149572587353243985284	-118490270206593552148016
21	331	332	0	1	33707511860730472897191860	-12969985787752500079654054
22	364	365	0	1	46053948019085935116307724	-1291907442090335064870266764
23	397	398	0	1	25015110968365479455829062784	-5384613386673472301663576998
24	433	434	0	1	105717297178996085946605195160	-770959177574212808069901540999
25	469	470	0	1	18686305487830290799614558158460	-1706336972758859613702398269776
26	508	509	0	1	119107052628546267362503802806054	-471852668156100258927806123022120
27	548	549	0	1	30938813120423123160494885143052	-15965374928075693915368313069723664
28	589	590	0	1	112881053102414039887465528558361220	-295131300859512263754809054143232956
29	632	633	0	1	791152175129695974230378141502156704	-10347473606969334461284297489750930476
30	676	677	0	1	99326923734461915489466479322374243350	-188198124115430876795237450623635791556
31	722	723	0	1	1060665009156361408587979679383805971081	-6846184413706270098747254295937745272396
32	769	770	0	1	84057239135005353728046311468712914885900	-122176520388555790908364349610897528285314
33	818	819	0	1	1089567787708961148950501817076532886353993	-4617777254574139625986496351660568827693556
34	868	869	0	1	69523080026574461397149229215177650076270192	-80704111509752324645187421124151765457840844
35	920	921	0	1	1007598123528289834873760635429869552703529806	-3172871547991802139522839493926151338311843384
36	973	974	0	1	56670436656076023723645831133319631435046629340	-54257089844234969805884035755368365528931911972
37	1028	1029	0	1	881841647990525877308101209036302342734136671118	-2220102111366497821552838000926299903837674527052
38	1084	1085	0	1	45738768342167258243492820369140628691544646216878	-37163168278304494436584849482898073576526793770588
39	1142	1143	0	1	746295800204877032444918719488067100515673879713916	-1582011759663707430218759449975137868649469534939644
40	1201	1202	0	1	36650769011356586052134885295524931729478794663892440	-25976544026326093554629791552990537046695181562806582
41	1262	1263	0	1	617368661994475445206624917273670561945460325467639173	-1148347399486888190783688103251247393995188002354844068
42	1324	1325	0	1	29202665035247886855237761804696197235663431929282463642	-18567963773187086006641224936509682841530230342326526568
43	1388	1389	0	1	502146072336501228834541481370324632036628400998664954534	-849396459875878688406024774409567190675190226172012729420
44	1453	1454	0	1	23155603530959725239689031233149933887755187156246274252332	-13602179826824676685995768656170859572473257791227796619702
45	1520	1521	0	1	402852786909545862907974204916249577678667741394628124877772	-640387288655248874669305703132633646971151879886361063653972
46	1588	1589	0	1	18277612212236419521929551252673106380247334844926560309113118	-10231133945294915172204853605688815396204020870010025363881992
47	1658	1659	0	1	319272675747501070071993510828363336572912630790695750688638799	-492162159167315047009219686833177612425371268929579306281979268
48	1729	1730	0	1	14360923244582239616312613316715571327634105449199287085061137084	-7910242600098866833322340592118010934209259421809561006770652149
49	1802	1803	0	1	250058631013193993867495482436531631022549527411738643988614537211	-385491617595608883325951870687609838215493748640418427370957723032
50	1876	1877	0	1	11227231759266539836101597221549527275192790087317128001587542110488	-6286469090019033522051245988954124965621206984656871216987969960208
51	1952	1953	0	1	193432544956227040593470239793732107780257394553412261479931750998150	-307547937604423599443888239886437897010518372589655100725688212652820
52	2029	2030	0	1	8727292963967214297522433534434937788765297303088058777391730975984196	-5129076500630869858382789131537192167751276387095379463471303859896095
53	2108	2109	0	1	147548661232302649369251033222657576214524478820717516308104980121190976	-249683418053077192379842625412649826845723112525848832686961852555879464
54	2188	2189	0	1	6738105774483007541010145731729734949392127342221849549028013023493622608	-4286199549660038252096338120823113521224780870317168093487711773285686292
55	2270	2271	0	1	110671423660182450471670288940805257678675011875093300753741578710096538666	-206010922287314998460147217033813034444078873156036762197037242705650001524
56	2353	2354	0	1	5159301261804181039629115070752094891392460528249666097807808591773063329776	-3657278982420931550176375705989721787510673036770730224906295137898940540769
57	2438	2439	0	1	81252101752524040084214936951100954083472825013800793867121802466437924983703	-172485381420802000767641373600671488331364881099139451085705395612636025603580
58	2524	2525	0	1	3909510517454716048891081305085154282645683443982245739450028476199552815810694	-3175377857193163974313510317128496159567413562134206597339951848150142510728556
59	2612	2613	0	1	57951397293873092514439747708833850254872744919947819147772337592913329347002144	-146302573900243581725925533110207056424188077087418368046537718015941839914985320
60	2701	2702	0	1	2923052154465850274089314987304673756411314954040405740625863568903859140954998736	-2795731008630411999880917789561332698399241418412972533517183784808125692820143141
61	2792	2793	0	1	39634450574939995210923794259268411096146061015019465631486896392527770071684878240	-125501442559576238099176634085556343281496375365138549822923637744060619105114333516
62	2884	2885	0	1	2147059879211565965319227381330296023408854811966230426880859012659220823597953157912	-2488270183130415619758071648542351457871122718951413182444970223510836311673645135884
63	2978	2979	0	1	25352922449277493548719658906122300501231614419502747180552552240554616595974987376111	-108698520870168226562589681630867852212657760757022421132983888041684770071028831739912
64	3073	3074	0	1	1539063438822018923990920402830261936499281059559786452844954284881120618332552174842640	-2232710232315440214278979127951252752015664217228576665789244777829278506258724723148355
65	3170	3171	0	1	14322167304929281942783946323343256636852467544609906799018514816505534201096675979859871	-94909027712021484388989865514115424056436360953312123976289906279906284063256552554081244
66	3268	3269	0	1	1064987889676503891902267300142852949345417636995678400750421637724474861013407292155901262	-2015299680606425150410547395619695914843883913755894088909824036503739484999662408515316552
67	3368	3369	0	1	5897733726500835264169169093059786196239737303933675035586983493200464619620599784075352120	-83425378044854073651160716454992376345644450273193325011516572660073889196962528280646371180
68	3469	3470	0	1	697517922446441313406712283644557024542845611427313758203599553365147777610582437327277309388	-1826661352433118090004909562097770158407325788828534636056088738453564278998530223794230825232
69	3571	3572	0	1	69127951913574075530343322150530088008099586095850099232848817710194921242774566068957211966828	-446701809487259120916098332478180022386276076344481261607737987918144956070073440495239666540
70	3676	3677	0	1	414770711440261097196076405741632788492261665706695354161087753419667545254391837194278657427014	-1660351762595508526998998330921100543856369001388781366103730759248403393381949344180904131688724
71	3781	3782	0	1	52211063702579703658535930827792115669817647952078580642963154837157005000031297271700696262820036	-5139049657408149487391963763339796705704361867381089105818057367127678436039730102100239225841910
72	3889	3890	0	1	199224403317967421412608489403808221326724455736295171739078137680133871578102158364141678230468160	-1511897203840674746901937619926673481475580118509315409680363132350545483849258070776322634939547211
73	3997	3998	0	1	38883756690144686549126101389003014611646646343845283387816945092232364228309037122310586665357212444	-8525896271744877340930543274883369436059603905922347686528640625812849455648983422039275201633170873
74	4108	4109	0	1	36855752897336370895457697182996899431304653521013437365802697566642198531283473274796234440538998716	-1378147533444289314947559784164976304756591190455468803130182180195851178121157308651157886645519453968
75	4219	4220	0	1	28411794992833416289555345817001454324210393346473908253505705055579132987556821190203273226149005106808	-10887028929347925662891240401335627041097775078932307811122019248196071667166294202875179760409137292956
76	4332	4333	0	1	1035657879855271506942033917608030131227237461277873114923972037787602062508353100346505346289573125483310	-83552546445368001159430482871344018369736115191019555701239091266100569390482217700436162526418062349816
77	4447	4448	0	1	20211856317573488790971159702273721477213704377988166860365201705418242187552024642980161153512870353346564	-12447616193709063616636687796053851204591167589658481079257806227688763795232791054686882120085585947496504
78	4563	4564	0	1	760602832181477816732670906185983064555242241676667790898003888126089192218944818727585396364847049276294316	-170967596508905853168553664631486521160737061142183760943707036390085491464714771844978327911303171230861868
79	4681	4682	0	1	13819705637448564305017022736202278913777844261853208856512123020718812157735540960076850660501464654853439020	-13388326379963384323522147043214646599479718313691737426778395194856512704038411662458638711805201636800093528
80	4800	4801	0	1	544667463104471398987241358937621041633270291715752471315425769564959092168280994074443985673201295898441834808	-232551915662566973394211910608321482103346295936496523981604518301071063232330699361415372803718232287855662308
81	4921	4922	0	1	8865335005204915846864350778118058260928303394933253383473384580257918116538237463354690923976085382188796045560	-13853675930350121860773714585672104896321432774446636702523812961816722098020563135827384429323083868681885836056
82	5043	5044	0	1	375875571952999198263913175189042841541130626355855886095305351024025768669039146363532200933262702802123507505276	-274020711107451034421452434473392143385637307428970590375985355314117023817698285272565186970637760693406434567788
83	5167	5168	0	1	5053477239299150668587311708184793532834390808494258935444557534223437229853480479820308309226969400808073517776008	-13958882821556502098888122735624206269744206206080412505329369057306703683931369561343766725126115587781318354231086
84	5292	5293	0	1	244661179330958358259771930299859822293629662618281137820413734967123323345089526219266287098297941832246735571162810	-299928352965873765533473192430079511039482921538263492714411594016733509293072924998404990240470738001281344641816552
85	5419	5420	0	1	2148282330205026765887367351692417865543403184731853359677207237234498511800314084406574468665266732929278541141626524	-13795471535809436983971076614998803217938444821722014895546788604728376699781916236490512158584824153932793767264811268
86	5547	5548	0	1	143374303866014615398733492708126281059490452342234394985206273315045500213480239844352772413840895853915339486940975220	-313898148402287378076021898530789460683169189522336060993638491526975974969493962270466263505349212622911366417914025030
87	5676	5677	0	1	12816454676549402807103991588202274451821338480123618203913110280067197424261858194842898202603006140453191376199828030824	-38769044355977731645254240528269936696038170005863903256001354971863120392178041989011133021919250858611339360322846612
88	5808	5809	0	1	65891443842560272239539302563934343204738085262683939642923377657852108706474336993803658403400977611764035413406487152638	-318806712311662466160045004486292934222011452264491571821141349373620439618563786085995818962006880766183545098702793854532
89	5940	5941	0	1	9174641977937508088171669038447633677732410679640722879224825685708635571574422788063204979555982817160202884075676952567358	-1658425451180892614071766025346797063874501611328455116885346021369953244197518386094602806900248250483731400553590894729304
90	6075	6076	0	1	7307663608720298179055777122125685957595891291976541610154724052275451883065975836644170713432565977997452458152708207029612	-316931973025880549998677707808303127951630286126004619021033243959778240887386094741368059406650348472255535322301767407719126
91	6210	6211	0	1	6313925294295124211889847646486453231407664186829986999467569788865219124320047763091980312947170872987298373600269094824781245	-2831245859909787368469533540192767404630755183968690444745658970403706873337646329883229849924665979576008878368389856339072564
92	6347	6348	0	1	226985496808040116988831033004369685216398802297291840513050267552556531928289939151808853729038098705392453137892538050328279512	-36307486138273321120451529593804297125806026936032267865642008991085854585892074860397919453839048149829063406516595456755204976
93	6486	6487	0	1	4079713766607526273739922146140280024976367378201590169515550959822515275345290531999277060894920274691424152670979804541177659291	-3653626016837030579261833722501168036204590293086209725162628792594257760594838807579951206583338141920588190211233259853206570420
94	6626	6627	0	1	154773965705071003722524293850089581145572037299159369415669648713865464941297570456858601556383971306603154470006472033158469062110	-68103943623292029580588996153732015582761688342201355746226983796978079786706183322644024045697137941063523926586833021307022936604
95	6768	6769	0	1	2347466166921422781833334884090835906199499456667015406291348629146903329072248945824891504018708866038831384850871190532140930710062	-4202599455838642916963117507823357489459532297689176622595108401657359941982789340740795721107805514302019596870911924901334508579760
96	6911	6912	0	1	98358299325310062832783100292650406805524292918281883556354670089140746308422211362479525801685593432956998109905793208124836050133156	-90605656621213725656960962601243956126586869742213790911201156840653154856084346921589859486068383571583924171954909127877069806385858
97	7056	7057	0	1	1016786704947456847136586886698410404987977271538901499418373632690522850299099674460634930760903123930279200026757918312502061509234690	-4539670014823182670031107841109178752698549224484546247138574331397565509768207441429180594341191907398374975668714121997501549726516900
98	7202	7203	0	1	54618646816471307375440461287888402350421986976289355278274744742359707385340271672068216191195961693876974719918765402482014925583589685	-105833940815845137722113285920665073097324924563704931222003481216102837161669740675663779492736698143350354857903977190701324181607697428
99	7350	7351	0	1	6712142100980199356711321093766896458675319421782075740947676554199787181800099868154784899620247118128402342609942328677790109900085582	-4713876834707846685538165153301508797338228504687956776888511240365984174194531343161848885605391215312054224458886285826574281625380206280
100	7499	7500	0	1	21034440247341552925472199024291929435550122133546119785150633812154330065317895394899793068882477059494436839162367897032023062166614373860	-115406155867474978058432198556930773629877701713036493244833900541662379691046056915964699631747347591702800303631745935225035120046874707544
101	7649	7650	0	1	3127953506632732729313168070842613928010340497412427631262742614644587718966645764952232251944751166151785972234454912594123722644591026175864	-748058942771114447841871208509509047680730637223431402227803438988072407574438989792692205060426847928693959498287983456636134922207682382985
102	7801	7802	0	1	107730544541635367373750186107805972992561789278643109553597664211398184822641109409494884079750315963372789863912104115393280382768105217885416	-4431259636762871904106525362414205788216107202860379849973192056619825847398045701113443472518834711966124146048408903968325951870099761983732
103	7955	7956	0	1	2004442390096703816246589803582947961504901574711434420158520111030807678528690242281546783083377858568047967462842962850796460802441057630108340	-1300189587894365843608567232207618347787918167080507942756114271474030150743560406409507649191587741838266740556576239098929155726556091497983670
104	8110	8111	0	1	72282904358740797295252061558693033233863543396180517328170570500957535916141090493223250359760022036418689217757118119325885886304385955401766822	-23424596587068347259414971381520934400400848224386012075357580155453490872145861523836002349715082257227718291520173405893448918339184364816718540
105	8267	8268	0	1	1128981068682818517020394435716465706481708831857793015385976889450066409518799300190797159707923787412550272140327497446861254567359457873756337440	-1692133499013406520125386605582002392113666066426780744161440480938008101366473188300654716804242734080993169919495763916874002615289489451117522324
106	8425	8426	0	1	44494200270523330745820706486251314880918346816389006878715431920443208231190506937701181710441397493868746120642778922823545167578622969431008173352	-37275582973858546499826024399640450433313861893728888486810893455182905055093579209753682820086220801823950897622994127137731489914476383942978137307
107	8585	8586	0	1	453241424608656454625997167918171435753806039890070435982228103229529107769050146081517054095825015628543780438514342153035265011713888020833764599740	-1958090116916332029413006569254983131187164134833112581318569650473390130663614932006168772258368465442011523130853805851340618819467116613740359657731
108	8746	8747	0	1	22888121699409167221730819111590762991487501436104747382543004569585189512053616505930214895338497835421177420332961537164911636967320550024724651809908	-47058261196056662553394044812253601622322395873811510918516692103522395490943934463300369703169034053914673872969796737739039712819375632770214230667732
109	8908	8909	0	1	1934547387143758461105801825175223499940538117642859234124092627408393878406319873938501650982416996352313911423880564164366462239100841504110968128420006	-62046114928598607650186701239558680943343008211024489979748209316170478717622392992906424533041024228223812629379854035581369131279331002327516784753328
110	9073	9074	0	1	6263107418541294586481290622429107109525649622736702864876781699842031334594260112896933125592039416251823723260944050898314981133482051931631985399186212	-53639260842500900008824160806128324497917201837888133088517898731852216995532687191664578577081944461250740932514026747459158837577445670559922441038552367
111	9238	9239	0	1	1262914265741419892976469707000357808627294920352206548044628896112450446657188436565168198820977633836546781181079334341735172050349513408379913712271485688	-448785993274526094829242558541132813213194611717261743342109852247347497518376697088829347930157866302713145638252107120147422937636831322798597028439954452
112	9405	9406	0	1	43378514646732884399645771411107613477658559938063099215511158826992016076133316045222635004171094266886104027921315114430615253145907379300510750528446464560	-6358725472865268268292325135816740891103599441562390490896677980441104903395016348125298029963162876145390119809413043043970595779234652137242644750972910809
113	9574	9575	0	1	736163708478262924486787699757326967828524145808406359708662936419563108480050420001399878772673725803662471360133043369806307318032879753733138799928644440306	-732889129952419372703294056874479588187255079529061339970985264920660585915804408589693489539688379082515870978071931056152676685442443823676176166818452030264
114	9744	9745	0	1	26942829442135234404228470827647225202221520168945489000791323339940835352518335184602240674228413820490904710967187593448690661030002331050308910240974025100696	-15772996297364077472140975519615899068957165872472637532263679581041846247024270527581726430269069306040383088636115649526942147735295917968509297333387161849648
115	9916	9917	0	1	326739438609383455816711195294135296345345631799539765880467197394148775544170081581906905942345432492514501173626272766156810366466249094118624893316789770232258	-935385591715069708273951447537866450158672412817122345497404359067100184705636317863010347350153176822449659257604802796345104592933040523615776881177613071273196
116	10089	10090	0	1	14096535973764560432347324421014454941384979770570958390749859787827866222933925472220277490714070178182638829470220691411793679658426461245838148967864192258431120	-22626696790739350502764751374003887097802533972240371812468183014499937541550925983463544269126006058800541957757884650545569923017717258911066311532967852270180439
117	10264	10265	0	1	12114617321940580359089269183928722191372881760046969978822278560506430825824285935606050289364964521427609687889406476848746993709349406601268460462015530868443442	-1073328486279411855175130849941192157763035809624007895787123422668847529810230169944922031894005449116481004482262963195339267470996064927190449149263624132247610144
118	10440	10441	0	1	4157062652321290592790844761669356206641253647252931019276671922638532022101948134758679478047058830378339723761212200713299598050077931873226068214392028037198838854	-27445547913254322528067336783232378145857293888328481743951014700677594592896619323810894730121174876547711208136398487836888736676387504470678386108526466924807297820
119	10617	10618	0	1	680520044475789168414595166719784708850015385493944505402445991578003686030247602966020040982662120650659960825295037667340989799368221145415111295981430014854559072124	-226120857046013378545713912895818796215558228738733308302490602196250872527661901311646800573332751598879947317837821872589481045414536038614067531711363159591964563542
120	10796	10797	0	1	22984752557493080091086192914990264955742078189613107933851290563426917627509204353628424488181110605265929201870458742975114258007914941544036687510694991170271392065716	-3434236822662234478287004683143292059152708327803552799406955870443294004818484717740964964853418415365111656351708047497854687534619514973682006336098638822197376157984
121	10977	10978	0	1	378652959393304717810871402811021135662360426338244267731650135680905004327874958282896779921537848068466960701191794755622706551936569206661362013316287473191554579716340	-403005222398737381441716380945086753767521033997077865331873079008265012663396707877616487668087348363225918495510675636397782305338831924354733779921117620496747965253915
122	11159	11160	0	1	13656116710667574662544852700749065167055426190216542138111810415799706653783586148914278172881620447279774674304478139603304357563308489482368037251180575677750453261797768	-9134386185360817784516821665184865552268509025094393564298808443711826124515052097754478904900180563926607747193405363286546864171431202994087840959669867515433631222919732
123	11343	11344	0	1	143695672322014078003930496555137901989825919652011840809706406027797105612361238292140306297145786020208084407313111495573362702318286785514798911664610241071686896866754268	-530813526525325969995897537395412993792754197023334220355750043844468941949575504784201815603525750177541243859711924857322989170081711602190293806134200442256942407959069430
124	11528	11529	0	1	6360598856908912496453587498453014823119272694132198267299713841153449117714134602586685058689815624660215978490364081257374368512660473274991105066653403371376193877694747966	-13317031330760827757967837282234669846022873700673614979072204745870748590159490929690879833350976900229428083425289031190176095687821079071718140094091517708204135703901194568
125	11714	11715	0	1	529033562122078698225836528538633114902049286139116597487342121855630149280744457507443177766159475999492385942606162376462901408496406761087991699369435631823871438485802718172	-37001854161055852786999310229764390862221838752286140505266990205664385618962660827442208250953033450423487474165605875055984245855151742104119974351335371389365414488178506492
126	11903	11904	0	1	717002397463528974409330430882955603351924986045137440162846874431823801419848126746433668517853994941933677217361129519850167670990977448695619484333777938313039588599582467972	-16287382409121280365246346361047915221583714208032996721393633998562691596108222301938783467346869366617076092417664835808787936740175452497514675489420508392098303258808976759598
127	12092	12093	0	1	315703138636353930673638408262203578781446613028050065991815313605540250440125705475119427509139823669968451642372706288112182625190449192310505503620740957373893117146067824199346	-173825794302398333948876617237649845782415659986058330139550524685553169732402019221328369830062671149037854569719364330765776896674450402913143013981472354886337140569973752686712
128	12283	12284	0	1	10711498518276078558714522123546996897368166058411032015056114283000574918450435046012387373654073260579560840747217797726793311080525853946117997382672820414378808411502240499239036	-3588045522230330015152960487328494010261480411183501106109718633358772821222711687421290699602832595537564047576114454592696257504947639559583578107509738300418457662654488753854398
129	12476	12477	0	1	148403694270080298395799702023118015464574607265314551965363208257261056195139230232498443900686083981400794433305981408142858161491483410818592490291519008924067231264813395061815220	-275297876367240410816219780113195290174168952578358653086647687049668845209311160208058569390904371545925401608737790923185920181972314641596620831213991357099694294477729047423448996
130	12670	12671	0	1	5571020097758641657867799139869415058584882105304431283215246368077916869094336540665302183540121073349803627638137273548304822426773596160491182291575189569945766479665854098852195561	-6812001705839811050904667192983824189416052543139773493932436038947159934013043781336803751645674145266467888402762487485128034317555814903953375422488469163404323626989435926691263384
131	12866	12867	0	1	18606535594672778328822552279419984074585653343720014092131148229869580876151921300070964601574289141632055582737755364944545781347074980444770193355159675522782485614836052210554901057	-348403855815149922402968428513212217877577955482840953731958474434553361797998951401570103177493150529651075972430081215408426984007722015239300377309102169769560245107535999933674478548
132	13063	13064	0	1	1565303604802584867925262811064601301464518899625938842687041619704785396344520880691691230620795576534085428418764458725154507318161324144153028822088157264362837219936138551294532311304	-9166209290333466339271386008852107992290826384987868461458423196092391308561080320242007906638679486440841136682679878141269360322130635933748183759546419442291144866992197766592516643380
133	13261	13262	0	1	228946997107626260719874901026847032225504286369749889448267039856998964643437617890592364639037011769466428731311450859031729277589391833389373371009432071326407053593381348201365134708144	-80720202987783223016088068433077384206396661000105805799816824180758699432706231643336993254470262279350980681730824786860762435148388147335274408023127299950008431098043583001386438916686
134	13461	13462	0	1	7543963303071257908267215216276655085020573322787016674331287934583789638549930587818802308176099105144794729954542694194695576538544690902333703315070383889870524843567706869655555359021540	-1516850027295111092817089780455447891117584054536327555518166947768833536181976247198473066797112885692253649751604508675310280744877819502538132216208955583410610340083791750616971973514055
135	13663	13664	0	1	113383609139266280549053781287384325451393242184389055030901417025931364319103851213171591767095995363077443421630845098675504534340766008470765426931975976340215799962406716523201241133881404	-155370297583129419208630827534749313631012698163158387303991437667588557248695410672907124872995929581976055738349450029104831208011085017559592277691939960890085479007738402994541037102686286
136	13866	13867	0	1	4017691152593580308305663459315179015192416858731841989096773828388737573962725307284867460185350150826100248594899118287776177219591948769903310088657188227145313502819633506975046277044322142	-3849648318467485580058412389758059055604498312722428585474606697683767437069127486335017282144202445618442743473377743102741834854292363410951663272325675289355483441941383521470667096152178028
137	14071	14072	0	1	23295112370921505284788423037030100618290271281202318934874991607286848671698768173221621778760174444666176457501273469542701648510683664165883204858487056932122480421449489625455573327684631028	-210113219491207023367991577773711507465747842234775901260502532039862175510043128476213803558281192681022231833999503097192153463927671226550739966574268806098936487464308946247995036406540643876
138	14277	14278	0	1	1259062465825911254692224027677046112237176219364183833738834281910459064923592812184832733872552473515341363442118786096423406374930072550825690067341442043992561504335017438042215477090016484068	-5576666192589788537241162336927380138217701067124576566911504718145523607275156544935556397247699240937707438562598362840325990096266861016260924736202777171115237541036388532049338960924769332674
139	14484	14485	0	1	151649462884519400264254020107320849075525716157893860057119114034912133394302382497490992556382356722370617275470767004120662694262721148039694223461553039026141815729327102622158129342333918336216	-46022561443307576040810333083370242049775365119541368634468340939555216094813477133442814428994510569607204119291346545757080486719254005390233098902560960135636914101448511144285248332936584506944
140	14693	14694	0	1	4919871821748788514262259254601707454363005913624745737016984516277814363446586944803422266545601929337425991922848183438871924830661746138686676452091198595508286552880555937824518135716733412134924	-872779861719466172036710180512672170969921385570057538746180969110247755624086110612356280379958398134879932035607140882369501584361119873111183223240004468933253669961208984212679232420431272863041
141	14904	14905	0	1	73517641970457031404394575134157063942589167997730694750961120320051044612171045231623451424781612731496981500710437609141190943208485997238272561210433434730496920045204075671560166282798729057867312	-98458588215072913241202588993156899322657092272927152247205370066596806488820447072260699693621069829380752483193876610326843010027289342978716330604298296780646770239758216181783952717137047829492556
142	15116	15117	0	1	2547366122007660119039079706914617669022159953001315472253845164030376889211032675401897947575481994234427115167556491237672802504101380905921872177718841851056409340202677208319104032816304431768846032	-2494404222052505942638129394705423843759110312775611208421436146781071951037920718800742023660967506477569055110617448984983124259823717440574575586179035529290900891210808330218251450936551370907295224
143	15330	15331	0	1	12489040668212722664424533445061317563816497075250257410702249162458710534903488395433907775099612678094314282121112474777851800103436852500999998688351787809417736500196772762230311273185982699346032042	-137225472769503970060339795164946671559815453436495477712547273011199704027120714321312532456888492925865282255740303678255077143892634896264949450600765286775439401203810570042770142403817826289991472040
144	15545	15546	0	1	688731055535398377385393200614452967613877806807900726764076759769204163640615776647307687165723901965108074624252299199107453754710326051447353828886627580754855331647956898717509045212769393646045801064	-3702193467121212047635155039536681384059291832098042227121288622609033517421678152820014710582982071319147802064964144479802216781870946699927959537424471937586109089127181637614772353626795627932695960933
145	15761	15762	0	1	92662563002004250710107566587680894026976496146047550004875420769913143984266986029038642048855298387271757875482138232216418633809832769676860113867699216439535320059131002286661969150759652760347011881728	-34559746556762311246825403164836424970396572522715155144601351307643198915584628614766353186465239555024149059089915597582854128792977174078287743253652816241782897805389585895439361999926281450985235732649
146	15979	15980	0	1	2983967163582273629178909085794516057309207594385451516298008109694696541459743872877194482222495045785612433597117589523406100683662915478113340577639036013186224460234490855081789257125584040608187348498704	-749365256265729393074835950294146490742495221460091010546904895674699674334532958412358650034849088869151038414120393691558865688824197390178666833323722660593937724749409317984382728535694094143216289320786
147	16199	16200	0	1	40712209989757820203608741334881432578476007814705108091454138966422270585599551466686926069262427530408637182179900529016884181135265661298777662498874343707715402085957572224129182956819415908920156796377916	-70218358410177747110144084215024261406417340061822483303478040405540414523395459254731222754547342460354161879289551680249756928117279978164787697084213956228869469460814735496702410328203164539494940808122242
148	16420	16421	0	1	1412127469799316344177532794172878260976804987482581222834386193336703293810692170712785142356494738034787095349244668686450383879172829156926917164750983504219074072281937684256206612440160446752764875734619572	-1844370223144277204826402666474567569022509448315327062775166903899832693611943237306081965601628695733428499471217314745075509516972723232439688219181705392352182096706239334200720325004870597765202635113960336
149	16643	16644	0	1	148246743225126487129463165154141507787224091330772481790016029777605062126003960035315490812599121387383697593636790692030473965940642274875923168548533980381003669900302899183568136929759984023844408910233276	-96631783328654757256587804152056179156870526283734688550205672757931360160865467029013132505986055643680042867263964228904274138365222906654646490359021228177167042948770348569085263177107042968745694883283205750
150	16867	16868	0	1	181661550493095849875304654002495849108812679835442194145594043586906900196434343666462214558759853651299003775720311746716147776563602323299435136964878945608412578567869601196721701679651987722466068669220158572	-2660489070482683640825086333066161843750006903986506847834584378943055380483254716257446013472432072536926703178470454826939262114884956657057751516460625524769750254784661202377783885358524223017958105597085175728
151	17092	17093	0	1	51402450975957024248988050246721403713725775525640185027009585679603007523325458659424015757198471713613640538786321168642772047350156750735559007513115553701606113557967925193973441142902720679750841620948471681328	-31093317079919391794013437746949607699036329220332185976502791767559768224403357746564889965571285704008680539286662971348778465843631644637977782003495176678647359209011729078557065222587251386489374501598582170532
152	17319	17320	0	1	1654884213882356335504769229181733210095415945167755319744651348331821786713362397906622240228974302412649587777177449834024208291104486612165608883886096105162409142923587691661977407018311855761965961243838484561344	-769015222331001047699066711763559310723838546516429088170762810467949679222119021318292859042052227336396026008682760605199607843422104014176473371449383526506157061263722491068510509380281272272923591874682932022496
153	17548	17549	0	1	17349562587460092469390984408532837380094419225921860104076247265808877924025311889797553911550077567163129624906484944705374997017767201132189140264234682207428742630461157458942007370147721223562229848559622744744158	-54727695141669132544752381139155833712267655651777883780143120913118886442336698713401609092535645567132147106016142824535168776925646705787679798237550403267208941618793999596175967219119246062191233458295904674605516
154	17778	17779	0	1	627403562539375922205430056315662818665967168600797875606058508584715476969946497986398337001640376651856416278657738557751156614386461068251105773229383605120878819194897844058781809484306833513220963060130708103853401	-1491118925334987628546643219852092578586516824670344906537118356461875304477264139194851617794566020013403102983302996041242967180191357233022368890671208908038293455341192144355897783681632040189799100451149271264330944
155	18009	18010	0	1	52390174143151666034435503430288376190838900963876761292294975303926988035078759157549741490860314006313454239536152018533743466278838467701913690858545094571258428056388520980831789165799777908340250728719127132479357992	-9171716960604751318336190366093415989250241100635852104357210448507415968414841236006465707959505231504383320587805746806689909603570769753158159398106191619438371215308876703396675464073811575991300187985497204479969079
156	18242	18243	0	1	1635683506145015155044797958988755200496712258706898009066333168882451211185571435353354454586348899654555647044244947463851737316740593456426979529246332776594028301127221752397087295995795230630682416293859527504054821289	-174639986578199672264124950408442152066832871643654781619593021051350231614392208637638801395331406292708578282593574471880996274015551003843058068413090850728838718960467333898074139219311286644274528493922774696670882680
157	18477	18478	0	1	24339702483019022419100349144633833234198583342722436872013237454230104879436129302835288111141227749110747011419332549895893031381611591168853774175255778448836475455689774432480644580747780880197477710367877664840681390324	-29521031404098965214558253200971735872186830362892804449026884575650635172340128141034437096599933541452198912182923852437003393155224056504901961066324725959017762270443162936945786969469687490936143691480243149102605730619
158	18713	18714	0	1	792607796990918432624610075808593855005214761391230714964537351662289633868304135263909857081060325235964591609383583433664319687309091408564451896732688287996239208601781668644419525497413787934463277610232005211345572427308	-791772106750303607565794377313821371164387111754291372494493604271744651771422643683743121535573669573567144753003809940974843789644278554862699228598654082983616130331948466607909054051599929243832183896861838699454683816791
159	18951	18952	0	1	2315345393813021462896744621510380449104803095703533392062434237002494684549088538274902886409296878215736387392458868667605487785893142249787236186450234322495948262738971044650122140628900663091883478962467899858274718522520	-44830349524883653980949266288542374492129464508905796570734596046916082640774427668552730883502576036707291598568854402809049900272738884334576278865060585476019610824706497913204431559820083902011471093233448186183045624647142
160	19190	19191	0	1	129539110227840536678418064497440811989631993116871907046773267862411502951830144190140562316810904341773442463224746756665213765995574251103145554497418532526153031332396625858081767128276583816993056698397205617702489233204225	-1257754702283394311553253745812482547686906380989692785996310905873845907984994472229772365035341518432299877858676233555109488918280841014653780162394230667247759953324161305906733194503621556829946950358455475995765254567408040
161	19430	19431	0	1	25622493949679636024938511363473189712903437066810793911811579423396507249453808446923686456625281294049061950710024220834671713724436417138412526811530479046850993541624648885345692933809726837379728935988464284837386598178766220	-14753700517813547700833628607316135375952478467050014375406048504552113225985443211599278345644963989843784981151853642475642619749359788050161850602662903094779580362670302634338756554786073132757801635954706269362321695543398744
162	19672	19673	0	1	803230027658394849890918523410077619922215339831680193759671056972049313901863340866309088351724001389696622203530922800183727276817205528605251047802320517138184265173889829070170324993537228261911660053757389957571770159877642726	-385395685651121324372626518897638379701965422275960329338315055594951547344529645053697764205756242834119484010773897159796155316033181426930701788634855060555193745882646636414408659285221427811161306380772056883627873589426455932
163	19916	19917	0	1	7625543210542583596471436806874734251451731267966785541849835743051358201769040507819615058758927441015704944933439120712068117525400751120184373895245200637773704692295540963880584197849434925917339353401008481536353523370625078496	-27761176018402790183086975288565687311404783854537658458111345527821191371254766406109339529040234944853245493443942656925165499070616382702185282561163453241871656350367726892555468671731907628787007074711177855195080638588338211964
164	20161	20162	0	1	263241996647500237609505297423986848118253396545941935310185124757793523915561390503223310015977203374056228949800918012078983236049852456231789373926000959787839065132774384169166862104242576768290093009317886089531408348422893852212	-778814718726883282372428127223949747350364524620826248056896948559694676537956168242826119448890325966471606032957082079667359249160260676990551891357223482529992941336623357627409750576951816013131195684559871076795548933218511257181
165	20407	20408	0	1	23933885655983313502054189819872324214579530913972395152947672190018675790171732426875132640198359525501888869131792209034745884070222233989555989557112984699353484794263350096333549552599224595018813625952781110561981315277343586998844	-6424712576282443338758775183946287370391423706257230806836637828203410145056247929323127303661405189376671766069703036646874097055203701786501845872346183011090669531545806731923973848979388037871422462212165646468228939210308209211860
166	20655	20656	0	1	735402167237338388053317624594232536582955526013702219497765517598282077214835692272768851416520709623850694195512547572730285100151650031247228115098028737610661178853748194442248694991125216016641686760225941855256313313546073500180776	-158965514498396778462126939218833337584153343496746510969476700034948188986462960228343098875959560934035215546819272407908376512560881782881525194321645192259486804174541070892654276939507764042703673696880580699171679417902776595526312
167	20905	20906	0	1	9408314837866741220528540151292174661840095304819064505821464826137440993476358445464578857774536538663138140077186043210573446148543207179699560015332367029740477433755575993148680844044728286301578471560251734253508070817752752716044788	-17230237966670098143560350106975240689293147684834831650147541152895214098552715310869011160720590655545951859531120428618116818247841356935691570557695209311164239958733591935680616272405873954391738089574056846970531506585274724415877823
168	21156	21157	0	1	300722839660022700474102931144491575173480215785057844259638704368437710281713910134256151812962693660962058044166630383901236729988271397237713649112909947618920154560830046840865828413131974059160751654635196476847083513772610814363602262	-484275854818027721729962792977462158694372022480220202582037134266366850900517818463599864482716405815356083766310198377750568210667807283831642755666187787388092473579095869830478870002741592379257032997674800229852495592437935439308501880
169	21408	21409	0	1	20897771923628691277191993750941719176299572410312302448801274610153549098175699454113270981904866964281052188089330970120931281196723778677668684102931939734885394701763969127470913046401725085089418504718427257265258108212984864381421404690	-1993568581922652225692484096513565499084359553602111788318964917182642780988619996252776874083957651453826567571360557106680848543584905291573055451457844337241083604957880526465248830983256962836277910965390713514102140471289601383337753244
170	21662	21663	0	1	633980953933548562543433833818427631748344587627321030269708885181692200052637898505556624121024011059829094462439423953484186551673234040226729089513703922360909749550338171923004921438529658175488317662346501786736022360629408589996908662419	-40863355937166360897344629547440950484088550591445322715275510605973925974668905079971608415934362644190462234566044636291189140538084713909916368025700908106265057692594667548001616158237673610304764891695403232134569790099412199157913920176
171	21918	21919	0	1	9287884140318331326721471507416421538337609577422323611419739145300741996997255209501944479283487731263765165175670323046492319127070346724336418545314234816797127721722611447921316724566315917035165661993997888334982297490317882848680433893204	-10820882479974365573320760704685075997070254804853189361268938305695874437585951862569088594120991865662914233356722974202629763079128389099729300873645884545118321727394045870973872398655932974146486118097701932845547073206931620509380236849388
172	22175	22176	0	1	287294429650536909464608080070971256209460607797690397391684323443102980690039535167201518999389292155016738219793876637641413569593961955724575226071344479087806320253523577853989343598500189810572020496207701803046893621608565906462942282191384	-305678546468551429459957358247396326899018538777161044282847887595778561678725857636041768142300137010016550543148195212079388816494547067272454592777281477359427670402511672549360675438316014679938940778200037826881141514579296910873032476674774
173	22434	22435	0	1	137925656971822744785366108166760175626119028203501145456259358849291282191697250263257164875480574186034824963552973128133603202658309245153442824992589601335757735566230834436046994944918495013897531312942202404655064859752909702020049898714497	-17533374556469788923872384206848046792291226968059780909474412491370434090348017504185062396556102843884585600655192500564108862965526206731992704636357699472808110094685692351907145346581288671913392189015199855870312281063546669502784561279989652
174	22694	22695	0	1	13839102267482001575247614963694828879219932409619944590944894110453075602580800087781746322622066359201322476445309463972153570781227992718875641635730638540973341913194708223674255374849977113440402993978231424012324092170977964840297592948682507	-507394603047092190189731047531581331520426579193615822633107521360669089717434545322617295661010855631895961628742140240197612406530165161419540839896255649737026061398012249772228923811003325598833218163092889824091197480195096266160308535315874200
175	22955	22956	0	1	8239257406577031268170846878704929291129454594701609418269891798455350883057137411732324125047220713213279418886709986221021126338860367697305895993076565832595303894126000522746435032353576015976228517258553970113884063493046404809476226693161071600	-6980305075184420997566927816596110660290500717866798344786631173117054384034051001148975867883573810338614942706997343367898925211159055573947359659107123743135514316330996544755508873803490558650240121685216949734190729269061680056454676167548811760
176	23218	23219	0	1	249979910075628645662112531480038183904218038521378127645120699356346334772544659270642870944445645341899284901699308985500832773302699169255237658089844796478261646206266307556332027569606172039875577193275844449394595101713803356916221383732924084920	-199104405496718507876489247389722396636454162961819678761327184589469026849513467928710831081407133777292846565043360446707543502662139293229801857682746229332775714350978558480658128550754945811332661740984244008303682728616816618541034335967635204456
177	23483	23484	0	1	962623465152058129427207952254419421341286684388619091338513073334057902240711302955181039696529313103817791254334419562115064435836410542557570040952785744541101296277414630104269903869313212909796431119334844226054943751360134632751194626959381314292	-12425941122504523519063656645791775452426899306846287342918247302644994505706386906888998132773203011929170993360496123414078282601360503826999736665964194906448374289394555639159605051865095453989349189567473129439518591840004243447239578305703570590802
178	23749	23750	0	1	32947489169987200534577304639757968288446760584509468481587284274385493950760554372061824072611440837223509588419634896674779148877570495421481316997379561534369354839974416201720654950213909776077044104775579476389702230222763597306802913140885296610064	-362208125304627361898918049202760048812023507410218000199301074063413886411390571710419049147876294803135239338398108487431394937216757490453256350587134776431025790940236500929676359419689101204702916196070744351147452436776936728099534977822316637063814
179	24016	24017	0	1	6830129095263638122968009777738868240461643746387275822383148856385886402889556276751578010128519348294437853519545660137717356075795333660394664560792712554229391523927236581605779621634777342882143173954220396184643605170037302491055712148507922785141812	-4717766115014166544535823638813366476256309002270799076798135563516547627243472980964994881704338978579522090845218122074651539060401523756093958454174876027671099040803429495717634218709940266778973242790014262035355905677493549804722401783895440351710248
180	24285	24286	0	1	204360200666585569783901928850352233849360584956705298720278470075161881741487516769671285953916410470828434025689026559449988765818212716204910443994087715937651653379231590817520321636417026298947329343690444401013706153330107757622737980398332928045847788	-136590013832225075210465244068374082820368980289556042469102197111386780115815606297401069981614116190329598348297231911802482222879344978441039004612959878977024435360838017434306960164863419179189780141551020976451998429419175289794301245580927396969679070
181	24556	24557	0	1	1086869912801030252397512197722596805493287983629226323542254030294554626817173818051535500887293529044147795152814639078436112230184475957030203024419604426379985770651954196330944649484584521220898807453448004041421703335186469114102720279547882790913098430	-9081697002007748576213951273528283223497952368350164053000120693034944302334209085622767926575829451754738271948335953764387722045764688170691322700960267280801994037045574635523788351393023955505215992272417132757916028708181519293345621062231059694684150032
182	24828	24829	0	1	33354869395479100119431878493960620878605190704054738603131013805395916941430728271042307452344364170554745727980997904369179929162471054629988870440914967062240854038233361720987450118807499277162219602545694775067676420627746583499373229580386721780635768752	-266941894453761651473835889092088946744717229875161089010663041821610829060877192909301098707961636796914182723038661445252622154787221088114579841771165454934061077371993861338033307284887564965283950672617680504564651941944676270154086510923075780770423620016
183	25101	25102	0	1	5375916978969426609284590184418307955775301425045433449692758567078796948037628504033149431241754968970585494178208623682396821003344557428790176502001976741749323306573626775659681079100231578515012991849712184895063096394549006937579801008880315409844941633492	-3406894688527951005378656613831075809486934072086678158801188359935763524800031446979443746673406749957055382476979942348280002495645629867546274602561133256802010155711130316722053394326953152319557301622854998863507749191035306646159470865525553064522698689938
184	25376	25377	0	1	158957046437535329917838639932349251935721016994788015074493678932121142246486059277674161024705903969885403224828111428916591630519713723759674386391914133342413817999273613700137769578851656442138162598087824653582151172126739347691407483329652524643373202458232	-100503454954989614528634803879652808475142756403003173180581621624469720120235641138662006795740988164250894720248348242510616534919534022942666523125811113961028126563339852556432015846105110681111203123327817734570057226680437026773948141932841217475159556843316
185	25653	25654	0	1	872272121093961223481293800499727960323325736865582839965809491060790689501454502369511034226688988456215370036216986521212339879514483719206966548686997233025732597551641359805598272615018618962148369623283217602323891788988769096638443223748273719320349082919524	-6868665483342584314734382257739138658533102425219904434607245364938818894225902092759524307750708025066130122600202442917598421971201326656586298649030232563613862854787061618084795098170644234114733706300783859591306390525925524834161939424634390227561743831301762
186	25931	25932	0	1	25061725734093661189455747976892452936820213512406417622304437033961812722338585352264226245969853187163151612279551866752161721199130413935843094426365116317626575643763663237876426381577337672899713825523038561252433957340868973962762035451320704181558374888719556	-203671245407689867359121431068404460621541104375603218632827304971896045816707645563325352075600710391900680406732046909079508654209209773284250106720205611294472501044085449834852001719276279067584842092713601057191520048744369629802685483756230998220729998914885274
187	26210	26211	0	1	4038561583117920223156143290881155782672721505087730825630854672566773883039214898258642655392502130388345926155381727428286452964362389854822761197884995521074685825042425788405466995230020329075281029454532785005459399540449951455968229889100025499862417222318281819	-2656341105170477157230066496629015532600631583744746977988681287665253451211816911906852619058126195410776980408274645668903041793633605858012233448759093233222667530832316859105087652846554197228122933941058439260275296348034651509583543587563598009708383527571601436
188	26491	26492	0	1	118021327026556896687700070381504115638919126486043421505933477302311888595772118556271972533367147203830787058029939685807098610540189012987802216418559209746262742998092132840714474829201685128868681962109629424558171355469549783747151355673287360642799182075647010384	-79866701115785566723598701752982531088721422149997396993958483667066384669328063277880299021600064905079359323858706205763219066388973388206747937726715353230867905049389453494416103494903480045377227097126342276070745383417225500640094628371835865321606236107076143410
189	26774	26775	0	1	527201815464100430014644035057010666616303563560266749524749199240721142837939031968758490682029337769836415147241748130798633881080396875706309683263618751800257095691296633077775578042263825532418697952972173125628601851782438241582123928251067007733084922587498785574	-5378709579072833935462727411191642064847237290010997257911201271204432909074398191027950855019870535679594370612748154739693198731121596212479115615719361257114424955824507083017768440286420668851077809351495286796119414246336857625770266371756602664152502544746959177852
190	27058	27059	0	1	13767534298163974498036791923404198417224280229651854513465274227015328285575689521751617945196134084682184573344537009790123267903839362905430188751415803611656463923058054978351005124465933747484120841332612627428623082021873271227297300379045982373930708391697910523851	-160836721195329496435677798483358444541384025942335757019776526807564388983104609004127800347361101761688108953735403308884498063600843139041294023636812344055222962901062891487087056169900345986201005608315388131567514356031366182324230642184568483307325226274554921803188
191	27343	27344	0	1	2888989847582036122519706953540565150791483645417533028421029477212089312321042945981045438344109556588107485028759266842135441816670828637680210486195348498436535128561892109671653223367006614781565882115027025947565840680336752254450293181200787510477046805715495542398676	-2225334237539598210230598196532031613985682829376590147258162204975257192839476678415970706663473308043381194359687031486202191473452396377563543704261049438189119930374673221738275186609739563242625431166482484641963427668018127862073089081655012502778461137214240710986024
192	27630	27631	0	1	83291636211342876427575348841649127784096475532482466064724294538885356093838204478326111263198459449398296714256093037981988683150083854126741994355090583687425570037914773627136030973489191078616395927276817155263344167844417493417534884565334072912316932295654369747813722	-67956452034727238603889050346877151881166835894582540207625630935230063351003606413990798032022307440455535411571608684496411998685056456482130950471370076266977706178600798729655524578328253972004101177763516221308846266036423125632342247231028557419389717082992666557339196
193	27919	27920	0	1	165539821452483918784357398370789285373997471123415302748948860353814830931641290171648305676934910355988467956665365737825770824156342968761908630792844738337435740710069876420121295021701199794819860982298804812276707253887406887026026279346877286963201602979726241130681180	-4349842963810397819082809328202057330348393865179532411287569465260325067240221520117307811766627999482905494175372105033704404319079562304789671876258803863444365940121852382871291501240520663737947416307567166514549989197074360239898474043060682602453459747716476372859986930
194	28209	28210	0	1	2531854190621700499157273945577386623448855209895349952693333398625584641160663603004104774048651560552074003927322536853690237013895082060324263475013034188153995860963177313135134300693099888831230960862311316566612194152153278654396223413341357186023864445151806993366587472	-131030580425585877316153769528831593086518145096913433319447744349764621658133631454809873219230113003188385029931566016684271689524646503290122857481967160683639725286552428581188655406266062157733596567151763407209425626049680830729570937665827830616889461370852181952705844581
195	28500	28501	0	1	1946175672310034606091805054399754790280319603276367798827252777473470695670464910725322946939825867296064086896307706578459809379604338317353230945896238716712554987088660668161775778298864347802223096857785049120497490751655864971993692776104086547671952461378061233920868433650	-1968735709880929427643121637377675307105838714543319685142411260249278661375533103142208075001094577170816928670531005587147549975876404432247451700690049466369898378199818951830569868436698237361112436443121989648735543811329560495014873319745156580023280967236471726020088084452
196	28793	28794	0	1	55090316226060642317962722499386274170223732877020411863115482275543515525571753024301391359505664801792862894472134174612051623257507552211960607038100649220280915082163157078514690861779698805954972912181753836671404587767528819391106631303895850723191383541517175360293029872276	-60744615457583452351389906149915186812250565237364551769857456477440006639014098317075697732222235510632137513699232095919840719897065068749674440987831536772621716901641009736041656032890993650440403579774500827373089753902493143791994291151732287142074750320164667933645700162893
197	29087	29088	0	1	3240647890446805007428476873000373142872652840660411192071847861643877198531765053157031139921666572804439535479043730786964467481879469649988656222413627979561979319275187789975422788672213399193804165550054435081237270126225446951851413832554608529068915697951735364280778043481048	-155884715870732379953837962404945731197750188784959760545116296169574550409441812705093539080084924884988182699160382952453762652225858814748773783669106928032021020078748725328625071263347767727207638926251151701402465860871115652457621072553448913593302013315976594812510249923956
198	29383	29384	0	1	93356601813483217252430105667392482501851230749666705721477525378377946489914631718479007401330140012437706410604664184375784163383912782013452398764805403281483127090861293602841986576555562927271110234644970884216906996656296117263071031484237128519854030549908080874760587785989932	-7169348269624107153710983919885125582492581382489054998112948792592160943226655541033479420782952250386653773108549896655765725111306668546256106443513766544433919185745171007703019692901957214362144666450085869006980911599462193204984850373640574242344508011996630184628830029675610
199	29681	29682	0	1	1201198566190826096992959697976546704838755765058806772238626748567556242798893255218470517825794883451399627861450282033526409792690486945034762249717907782564307213994469094622312773983178484167056930830838129944313232660516510130858987524319019023506694310017767287760680373200504284	-1801450894613285941403247602921885583046656032835708606765586117953916436298371929585774941385219445928463596722065250092887801956011963018174979713777579972995024438104109844698285199449115365000605902104425402305399779977390133891654050575870415499867580878876332582615647778600039700
200	29980	29981	0	1	32995413801811888547195589594246525940515919692975120398566252761114032342529923144543862449061400304941458058198750097490051328971145243976436375514494534035461344934608524748519583268865176233472143154572289778632366728267941234540823389648482357829300532332935185803916423236057231004	-55889580334487922366278820318035169993990655319019980434384321798834952011014642694072244929683471124929013954424931351889220857850904143440749372361675806463590312140490286824041057006093738628745737022769698097793756489581964418979816853734788165967371064458254405988563022525502438892
201	30280	30281	0	1	2194343619736366785743378718016622447578040513765339599009179817803669089263049726696018355559823390515614270083730588016139211411261641707741568179173705260696042115001875306048469720520747587946658243960552714462271315549529630044972533445190364122005575146819658854204734917884636927316	-413667976534612256708048758263152093095413334734346258369418170821210042794140668215057569371922305912412159682345633066575123269696683216759034043215718642167027536914638918805108127686860461701520744673049170777440212667701673334380133640023384030857242695828438159241782230660909359864
202	30582	30583	0	1	62445014805883971338968805140241658104533509989312367944607230710592132283118850643773938789391293134740621944156300343510673043023354584403932709654989154650097176179418440410356415199013312245683599766552999641029732131284329805151083451904043245028326834015916892941784894332110309626967	-14779071415502901746841189448529236911516957380899538352587241998448212691422861794632304909689637178731539105814784301571570441845121592922604599783451700617058381848624290785731648787827851045262845388320887234142296344723763284495336363944279355507225289722143574413998983305852405118320
203	30886	30887	0	1	631750221635318274090430512408946327363137415488794864729007925711787020512872857820124085888273476671787503337411176394117839325615990622857919918189306991156945071842878698903443449742405806712596749294326170574013276732667453106377528132013495406515324175682855189762635075929013676357018	-1675518874720251352233081790344778492391252405056856161658609733842305228073112641714789832905811218904623362097628880370494133981268588285220932584479294648314138835376105843492515119771754099355661634839899077744417328138784471059677926936359280742637436194709634559007201024059266364222748
204	31191	31192	0	1	16243168615709140109584226144727467383773209983935938813001271329718596401979473427615490862064207326608888187145978496426954628387816677596203523407525102600830759684857976375439146515022418080836260301616931257392722632459121678276977272591433005390323835088982656396924310023639899852838508	-52088043760929006585768362774852271871881480860273439486815422775619033811545023293278216103527232514741582011516935826742397132499984929221095906503418843715999277617618823323757756905698874297390250427931431133779509119346871347230839507371328149624062332928364325558570009136827996602450830
205	31497	31498	0	1	1403076150375936267987100109314701252735249802788331059002176086804792180485662583539827855257898237797653961240497810847488674885413790428629192741399413052831548855948469025963924787818518023220642894384828855352149097756031301215221689661563771698817396206920458975528964176313159977734594700	-603119545455349533956006992703495465138527546328724928642734049441545260592014350659744534125134922337978286465155905620195044773887954883300702336826042114393424537211410827945825108662746003881050050256557542505453369890280611931837643373984083772522159107865326265411423352249968078013480379
206	31805	31806	0	1	39183306766509096316669565570867620825908363270766178685538374463328890202696966737945104407533556947960775106887289560871905561801642356391170945253643546865776485411775655932270343939960257418942634123218662515879810735948356729455727779308436213086339996963078026934556563040502271631907595148	-20247085981093216828819206879677812739326604679757576691524566419762163570417151077148063786304196798903737449232079598141698468233800230061494160937109356441082953539781674206337079862568461807693927837404521283248636601079301632717268626546968243026439842936372652148631645718643061823140275784
207	32115	32116	0	1	210615214097087029947243297868115269461977562629452675397398259324302352796952418538951087543705395417267287160232097633653454358719683024022308792260948961175088872297754078026893072455764818320666477632427409826264212195598221606349818558121116515495044450523233612376391000387361189561609250168	-1565483464220575720799080523367069661818313005006700025665540315377406874205945412499533962209622502948070075135406043437004531484133109047973606942065745789092362524174942420609694195264478908199249514729634604869018040913997562588013993072081171687662644320569203388598881933247658789793754540032
208	32426	32427	0	1	3960987240368557935973060889727493391853672685451068816804671656962021395892288027773479367106557000099793887048703097681314512991557322351427167357239378032741944286554093714612271178027004245173649213909708703938086524279643439219192197142247951334000763415216948688739359426439676814774096457126	-48662116711350308055749844725607525131091694047880415620259501507098878436821888252272954351785252218270828948621105843589968470593164379054475588724408534625290351585173918003888741878771839316178697649423315024235899754111909422179292467082554966102788343456368663305818897699331437441964461989444
209	32738	32739	0	1	816672804619487664815264786566402541662085233340204360757047899383133800342788755212788663069985031655334511735482895973358385182827446538078588624782414946747208723322545949951757391426654608030747734383827395760559539434882094588399809849618303050433757692076655152374416366284691010791466904330195	-729267372018331410882219931671217065506268811619215076636866959826829956467876969277568608324961623326406018052751671659609085895749304110627354315535286159333387588476162574817717626143330490008813780737249038202167003853449723778168538556536911589127585808786969270641249683011946457943114130669748
210	33052	33053	0	1	22036106407305149356824733553546488965697165083783335580654175692255609765403950787377817534313376360064861835914461172994735699131279779033307783363489531490848639967921212997119342831336378510717533973340063686260418726198645960851793470207780307003097105529255001845525702282086768251944202641749074	-23779323302909369638670711582651216444011147347407414468181714232664998888865092735600604732482831779914997713165989140968621476141230799375985836852041806474490507301009417999173917156430290571730015172425891499718256951112655251721268227742156684757450365596819545805295308183198656989066324105921580
211	33367	33368	0	1	1256771568973222375381918766117979659481162633537393542725427430530378201179466420553526525796699925547161454901525692665331850632448272597873296635634313563849949562083461952134100733711635873007795517566247051339768270197099569564860691713261978415874552561774749383828352563508211984573575423690600428	-89601600671174310038522454360776071902888782674074851991174392991495802645710684692735483173207099923099453214556046060097192346830135681623521032035540506699513985316379936316192264242023085148726937195233980485003362338351234600576066229865049925872884164878884082623010404879511916200832578829361526
212	33684	33685	0	1	35206163054465048027660052758765052138085608373043315995190890510144768482482017215053718467013951980621410139872084912732381891907412339002049279201513395169663258233553381027667645179435155971139622956817987281041721328829747766412030767901725835554000230548271076706082573087316382916664622560637292720	-4704758992061542507455456098987445546989228474581136528067492142103042493119919855975410546183037447932147970500872052400566511918419830936262354778114813095846801608187378275988727286447964789906769555722493444668535670038038962849883424086804017172887835589640127744128428187020109180946501993556328972
213	34003	34004	0	1	391762997194398938230512695522963052276193722871396461794300873206771682894549767964009253212752359238466699001583195755206314327488363214894818981049711107546246486915001614083896716403515982719305696579174911180829231672306007262984239259881969678362807880420044831368981148853005680981533860405135041468	-801497776731378617542584687444698862805425811872542206884824214652663508093356978034692083828167589064272246067369031824416062899893578404850491795825219899243923516937384108842550180440993879756614835733481976525890368561490062165368762063841652117231788574991198775020490835762491971799219883041001987278
214	34323	34324	0	1	9688029155857642793368073372555046115382986934399184487402608369511343632144547591010839792063862357989774165308527999288685429924952540538417764757057880697211203695964273884291975942550100132020252254778599447868115457199616724192883998247064849916556569974229840867149578836966303892898857732236209324792	-25689740348587100297492577646275911705269738843792106332179612690295481875117808901439170690584872908268837476691491115690705689158626844972083676460356876316896890918222098603782853187335812858486078678776068412418090405024137272193887991964194170787862239986333411012587281600996835090813556188223904301528
215	34644	34645	0	1	746188157497769238327805767537200740646900234567965651049660448774896607816700701077056960865449774139393052636615942876542202356651793230236373174346429480666123722498956400808669251673783190904673276443594254304844744888102525489592426215028271996748893488337451021453726140792266328628603641885122521264160	-294044597110763713701527736984633427771827245053981017576909410569477662470066731145515520656574816060258606327135699980526623719209189513868458117580609960624171429884851853983334816854351045578986727743638055278284052337588833019292422113101940600051810417906654437619789652729376006388208272301664517966724
216	34967	34968	0	1	20323156804244337977897340612026831441856704354750002061366059655547810676639152887092252252814750638665179396661178755096605019113697690982177937954656574789312006766701452118656284304846290559059817147042265150767491433192896567303621739703120822482966924676854813752907057108383992079875682065074357934815084	-10524951552126319492310677869317515108904116593883686705082921909761881380372399783486073017166771926880083255341860276907628921721053113868312932742112882883115824768930705246069340948379144669372811176729398800404928290819041833906408557202781373866182902977401747781600166492653211140707807311898113090814992
217	35292	35293	0	1	92029419383710943845958713031163200949576622206574656931159065294205602449743077239090584481851105839636936435541517536829798876855373232421004151643292154573366162225585332662493219514772715161457629688222770810286950791273326818147963142879311180000318516297091517654434178822056994543869397059332887872241208	-830480314051065069847333849517588183741789836313673239120526936246045692511933081460990380073462871554596799398766881815290548479441279767597667950910680264708870405862368956674467187400116358996074197863492363894881971128391099650955982632320696705775635184839703254563832173551826732828566906287013835638064344
218	35618	35619	0	1	1044799422029239114237388267326198383951180456197776555451818175336965838600071297088157609678396195344417173142692180106852191174755239224302594675133003579342863520828108241416953403776671391288415266026609927351178965581355375950822431624116407133460662055531177041590067456741536125983233445138818269167108639	-26316375076913281729912804031187479673722489388023572612551555678067937268659647054202726525318896127832159384493710652629627815717585607750794865451554435301687026428525746145438556406956226185223441110054918295950893068144929729607714599115754715353112058271629812764368986273937639648612232174436001962190445344
219	35945	35946	0	1	380407422039110872699968264505246494807667733551372263103155875638659070000465299009994965947112433095638215325180163236219553767431589904449747886761081022719309988285286517625262573034089968802577379044761611207802912061897563458665749833901517935631964675670593139002451628257512206448904507837592722891542477512	-424547709517833536676113200529748354839122471845368122742679471579856434154164387017120144853176527744188368648759958323917866171845131339572214725953070515065323766613545101032727300636678241450001861698431241779713445475139567784869182131585634670520924141058197652053352048942388238605122340516560030189282450903
220	36274	36275	0	1	9718153694246474516462161993549517862007431705738623886601146316155673028194433626444690540056286417072670801398109303905741563121215725731339393022893379828619318226553702172348536428891967945277954474041534793933747322874066909510440061758480425008351325961057731550979552591127806007548108430221541538527923938540	-14161846326019753034224125653697412478092843826410548525621714413013180965561511678147817766203191611170135426603880466771797731950720389812699905184301590285742469679716928574019348599407345031274802023778153135367573558281903718988062220929039953116024092765347388139537190072368390433864144951592875103654213773792
221	36604	36605	0	1	590519562710140192725113765546504262337454868202639910667688608984742994396266231143015188662595250254209628787069420800822583773155646847009517428205931952892068056807849617948302757339044602799465641501507703825197297750269971934946271248292503269605553132864548858449251138790075615836123117490482173418478948496566	-112222595769781299509793623664433875267705530759143943331467201511016224485409430140885617339414709026451541865876811146888386444171983154969814478797807465655426594154205488644511902155088825318784125067471461999715794258394794443831234096189856549431112994159650424889883989704271533088157707942576144120580522677860
222	36936	36937	0	1	16068630067685721027687143580479325434753603109965635058756493362623149942513107275495664714931813788421764273666975362810481127274732175118334171697893749995449812541752053713273987876640324191526542844614550633317252649614804490073972341313230928696730494247471307969676365633667777809301146672180487531499933517739404	-4783738140414371916293182800768876376977364038875909234816076226888214675517343210733631546910354701370373071763692981814884217242586265195933745828242485437845413694407669638001682811365615105405772142825380053853160478440350544638706655867315637311412149959709978616132211293647961087361373645901323291954394940017376
223	37270	37271	0	1	124459880563171008945456855005543571881319543904499791878333255283598541083613023880614892640914037439850869935544527466463431799656228820326455399353506099158192529149624701158848304849976540505513214163194820327368362230319347695557993753260026712469569935605737582548281741718066803275168850140135481979855768857987381	-499362946335311650428678251401883951589403526696903307475043827472156489431180262983431452533258724542181189934119490712824675474245720277987108613997804014340371141610305057000374295169838682534606443333471661119896274476159828850897449027871047870677266735669211815712812932641078028298741161618256473811469222658873468
224	37605	37606	0	1	2348492419346043933272325486136758467785095818285721862212818213296790194868800675618711656210784411141612692037536586633063899955140654890552994551118468905997181958286733028416449438426099570631462168266936169750433067682862110584522261211352966247319914356333751049787650048410438946225917618026193192748067514224501040	-16164724655156418386761593400792649698263559703079837432576979212047900938743522378026287944522046345980695083880804629322554351586245727762309198194688608622353201742274101776111272199123233558869861431270585231285725576283980977544768584661636341959896758789481409137083107971437421677806256266445933317728876888573525477
225	37941	37942	0	1	300273921769600231744400582448510842225458959258486867361298445714621929447139174922033842172313689041525084537574339620118985871033707599704847013227693719554232834192259606665119215747344147526671633341205934895207337779287782245947928609376351659185479983154426208270045315119269640386673129114255486901650237480071615588	-244814386086315186386122977773788194652129470360480592366641707268863720190316099884320783109130551480691274430829220358221341843753692788397669215817049526431265508716152646152802408812404027377140865470564373605759349344952507289761637066261352307573691911998009084045099150742959695428470125746916776926868413661385251653
226	38279	38280	0	1	7671430065892397354836375917748012129572500608633981355753757144329332479109881401965015994740697666158993323876331204521704735740077228180287287502727351069129984761582309605587877032588241464875990825869109366722390246613686623391139924160550457743117250668908169025414609925947475810878461299834447503521188156569131671432	-8508644120670876963691543883973534395454207287993656535052310425709982835695683028089269782765305351038914830899015680084863175312194308391868775536775899622673855549753430015930814542246802019243783736014920768839575009447326758768117950092134225520149518650365537406110197365871392264018969288715267589224572642850921717402
227	38618	38619	0	1	427349143853316035353438701367007101638516430879244644393994714476939638336232313147450349603010298600392624146790909061450869610300471369981626177460753358289532597529111376985985720648526947854259517379968506025363408917492005760997352948738143101699271856441539733129910444218165841197703795918553197017823941652920340923921	-49173307570462019052154100154646385628172858275342801782166265819126546219398068344247153867792622901595153999647360768221075805647083585710694673478461275335385612099244300188767599174173504689381579399720555280756164617288576921292706601524533939251189550195006331887302396038775356023512297631107055412449328688225536655920
228	38959	38960	0	1	11543744373974167797576858694355226109083399057517641640299845206030321265717925172117835688983543350470833316248815138378583428295182481145661746874250717475472599068606700000075712978200482904464488589516481055313990034876006083305908286802903935374907828068761554899545287350182947978180176140765536324737759210659553356075968	-2604027568314277096536129224622269762213966892086749684161403154269123868350740615277495191449125826540019305914940660458390877084331718024057474609932201800916212560687527241662017686936982309093802429923703754906491662714591882251826862183333615708350697756697506640232185010863582590170422348173580003905343479109780991462560
229	39302	39303	0	1	98845023952551568592153713665908078740824834911735773976789597101070999945989350714893021811021632362807306360437296934213649717064710991290015990757480002539540532378437028319391307136783052102135098593051819884584688023374805638425703711114878321176195771210690628646446251522653140426076967422200031530599061410055417184461329	-324549820788768431441091496609550351426530419276691230248097731978415164580990486249959242867241218271362675677984030830140566586714955016433329875507165376793584330643047156696462106142917018031406004918963266252827443794883725595638341184345866589768151408452463004955781594000071459535624457165831101726610667339749873687685156
230	39646	39647	0	1	1882966304409738167947888657806528000420035564515035069737057702651413471629639353665783084559333307990406610434788942093841469805629931791842560225314473732684264175509727544658528398238658123036596502025183920941557548426705519448487536045339813412086590620797357421742566027836248439830169992751602603729988196293465599240537102	-10689121317398986848006420480180773914723388948003234421765410807586324226734956810268522625147919516572660430063930556242219075551409459447308198697788295339627028342344466090469314531785512052056730910962940140048455264886345965949906028329564396657463210385049491882167680583862696939966840668088213134255712838966689675545834624
231	39991	39992	0	1	208529911502387449492113438668183066496746085510890807958640663443998289510084832228805071099392503417053929172788410374499101353342844864836103407044784365533469414552868926493132708259430344781766045056952554446204158576626281379728656430239399245100881301293904855969348993676867753082045479039531008834102795704354978623533127448	-161912802040106630093314692777500651249859557392598623904051569267487366965305187261729463119111644195189041387510701920249033827971628594184719484927336296355596007793367237897862114583923700004620511757161937464037439597180444007797081103781467764801477697336749514909386524144733890008187455420365987160140383576485691097392423738
232	40338	40339	0	1	5227333085837536791396836961925336064410907926667409727889009087690781306748645019319488074927519032472688183652819325450781830537073175210574882584655708765156832744063852572344979194892533811530203485493812512816612659636134055543190654981815433599068570708130408534227972198085914535286535485636607556774637556882087461989909089424	-5774638547965647368918278854300619087843253250607361066237395113777584606308707507456534583532066513042521654495323855896836543449732810042503306511358159929881936707863411676988523991623724242728316484327309834380916752153932352378214515172416226287339052149598747748240840977404885389945967242628254973191678927969923020347117220196
233	40686	40687	0	1	287514616408509188372198232254726560022971658580719570647776071671772458127083569104208964281139497820798812084346403601816135995146767403231249299803200619861377764688549027346434872814747321086332025790685783524159551591071256447526054731343175441639857852255479393151382011752664947355295970404052903194703222993334081160756769522968	-36747144223497280262655398916432258472284761795031538459510371105312094555082727371417849183337993058466879827186964219960024005034493093446538159091106428604772409712972142987298503396019190088560670242086897283628668863314693364555804892447050544753566438203888145785863376102488587467141192955327101472491449604240057329768227596308
234	41036	41037	0	1	7655206781899922231946678251423931763900401342153087494338438097086468205677175820493624493290090511557892039577203879964045601053812437276903613489510904987827652441657761389422801166154130485917060758113740560283407983308885298832503791031122738804900789143788709780062651400165178569938678622228241472575250162108992501820474897719736	-1977115764575861174329318021632693101479684005812895318400731578447843208446153411941042312816844052149071213736734141188040454976694481767968311666618235819585998957582352213944286599595585252902241991704890504176263304200611851283181108637354977101251309201170264913359485950529942826134877421406710092609408359369605342137478234524660
235	41388	41389	0	1	58093466444351774518282405405677387121628933764679200529058443035744138053217965819738716707417221697623342314031639902348810980466429217968271762644885068775563295023111265461956252764219879744616233293007706818771592706913335866832841166858420352989874937464990071614390237687938439306100646397162523987007532252122169593955880879267128	-230262829757742499268929940600090100051963720170610362653807123953166462764782450194993160387529699270365382312866550943634292151305572018564063025620852710759453105830111160782454163388739337918212347889930045547268563544569177328738282126824719413222162229533394403794486082000681042378452211152161598490580349774376145838442337109618420
236	41741	41742	0	1	915238101245390260161306096204745873062649768759584683131633266111614306690448076292661427531093480071480486696656735211873389014922378915028182066036113822228286723396484274200152537217637476129335759672258743694780597565492792105015446747853314111431874367027985107037924906485088002738320217793250523588726710526561254337098873088213096	-7651552029237759996271105322470557652335119716988314130837727383054269823734824919240664209454344910024943009893665760125806597343793501734468206454988864832686931500273528479694222261892659245544142095327519315540161619383740999002711358363717263237986969364421596369039316021437507135253928000752199820165067563519114468587634152205303093
237	42095	42096	0	1	128498514456853561604398869492470111939676709426246514270770888151303467101156964804886908717569274071346434836744110866498090455555689321605707620762188851063475057372588330443935986309823728050251727545409852856761764571044967129778337242136514562768480173935578394522185908298242493768713277956363750809721054902151971659740667164508700020	-124106883138063879406000131981315182470758191526606230831472872004925889921246290867976495202006067781901297662649035200663630185581063886907926642866455660115757284741067642343325751728212912933182405994858220637047746039425946989730112790628495770474805863482835620289960615424773673291539829603435114867724852481250877759841546252965424984
238	42451	42452	0	1	3077096131249141181655360456573642983251709069562612310398502104056230705540870830034357827034206542821350443139155135368194514464401981976092682027872160643757605762589447618998030944914479326863760108023325570956249881107947690951165957371598980132585501540884075470220833340640784678588616166946227655069627817507893288324295026585948382300	-4428997802410375616832182228117395937305795910689708221297888131950680161692781818972664892756618171952458877322491176239535720578904583638831792230756880136728426800345096940462861353416451987157412889826363634462980786783824002257726653533553029432094398815877997615748246845045915135217217502714028637322894877602621006295691853135950167818
239	42808	42809	0	1	179313028003961889960888123687807662086995762297763521276067467411703894419057127352051983622007099311107249702408661331212460342500484386170519624355529616231009749669699775661382140953770023415161191254706244438728203022385834237745805540892857071667480588817002359261815767179696242458436993476633551319764832345795995231598323751661895984964	-42069939241541654593469614743302861421276489104121843074716415678149650874974304094681773703574515926675168492304368879182128364920332749640852530428061358112020943803130119312982849611689194007738771493546331494031261497484768921357937373715304950091115539951728308124478702050733561318577005314009809706984659441289389804516980096387768785100
240	43167	43168	0	1	4652269090553086993271898632607786496614715634120134586136048347826323982641552313365641785047871762553015853715718589089908020460970347033588132779556994884270966140814085676773204490980610910608835508014368161417097861453610316350251172587250197507578663255454568365238139566048268841026368395007393831405998719384831385866727938160910782830680	-1927286766196068182461917489299864990248336938791121528815690837706215487941755492391419901643617206026755317262638796297920711116579369112021310153283437184717972608526247113873151869129632824711225483529714131108189039930361788095649167239231134027841925480627630214418440826467766382073785366342095812068386617519790230313399544764528476143790
241	43528	43529	0	1	20412495090823738855828382425179466576833503777277573626680623814757581880953035975063182030417552881661419859122247607047366982202190888332156990353033001865483228629019066799473269341087722581188351513690806086896831802455050916499973596454803025233848846862572924927057334715750820452140588005394223547808079540307423571120282475515271049086522	-176614685742398916063092294648529285800935763554862331803197282232581766300333340868814360643353737830356265600288943486465236420349690776700663885902164324723992853791871494617521900866433098543019614348202111018270288021802121231773609733593559979325390496803078058421933140041906756875790247717904023158817918654295870271446463006889263417333832
242	43889	43890	0	1	5758926592762928694033895715489741799589443316563670756306811671610553067620237968995134336836016870961040050155463670036879980095040840779213784488210148896410287521126701022793254198654571925734150398631758619065567098071254568216700923827954007420648523213331415017133834705783748328816950541830710717210154314850480730772207238519379569992931172	-10894368568659731043436869721465150229265250995386827148018323192732482871847227869912880209353299425074111788414633517613891494204364499553771581038878138388035191294593544719050071199148178492733755925561334262589301178315990148707972548651388505097705582655964513386054280337457323730594086588400541932972252105456714046959138414097510608860422
243	44253	44254	0	1	67107543896569430489013913227055994297734376995308145615859984565387933820487979597342364597045424047797793702949967153877526920222556248325237516960962107475669279087299804518001642223112119851669352276842598398165018006733916777023428543868825241930928246617923895203324478526654913344487499501250794182050098927013782777930955128656114788106501508	-105693896915635310289439198731985389549933850520625871509488196877754604393470719048463253396694553349387369808872219221779249914441828970922971727242708083721371708901476639941163692098585199454149350081154058865853579350886512799732727316392242271327175914834761722248644275429032610607077262345208137006522375627787994542285588212326415845589535341
244	44618	44619	0	1	1432120527586112193250871083590513018704814475278591427122041235217268490550143712362266018063593143006744220517688267184331323664606206853549459383410132089243699339804307690021787577078350813282212002638204664187036994856876058688219492638754308895286187575757072772352793378822768873436892451517633826372895958010020454586189510405760285109967823016	-3705095614358597121113738258308046186285132732856798285361924204005499714330679450939003363310268127648595817321158600864558380476892063562212670243935103226264527440739192531307753021864949680482027778004726174414008681857508996845138864237785727259410804393411404897586369027161826508773247744559676855835275319950238264031953758587125472147299711616
245	44984	44985	0	1	101118752609456125119086801611725405543690271557754812502589410832610810096424332970600445444658168433872371918259958262735871492523249033524699232542349455343683669436326047220488715151559848782685437277862562567299255689635023456823686535068498643863610134639937879985608570274465059040666574166026365981046915363679209510564249818113478051562597852108	-50497928657649945399727940779259624109532706620359268938324179141007389982509907763636398988411125439763669747118879051238299547741304583415955244032942814701574364791343850313606072511557028000836163241460167685436625844763192663675436420416524144098873876656891591919894955405688367861623135936264653050403455217284440561499686561536289423126565321792
246	45352	45353	0	1	2494061684726646132578183823964351789804304101385396588727619979378542345746241468767977392183036138678727240740288712384468097473960904484938144234283149932769893066101273163059155163388064485357939965910202444585758946163653932870119028852589767930026297079072956750335186963681440792510952384314517514043753740873009661738254938061452015289022758475162	-2014147211348950500132708371627513691271446849434089140904106421518613165010285148862017833177699172791139744998252094265244479821410996682725013914730083345252474262896087581730258345539167946728667866304557280612664517948887197674585019345066858628918892414414174715606006171014607708071041898197753563158240651720404937305030132299803517331775667560192
247	45721	45722	0	1	124997875459917547110460457441865945998131269176479963116151244837427208069302891703025257467237050190672395982614869819898045426703681212185015223235524152478810314919652985385980999989700684381608427077131206131523735789204086455999742447020814425112626194476655190693390969649165824418184994402635646643891670960423980107036322398317076577908548623456540	-8084855041367103178885886581152831728423027029899696579396176827345469596372865455890019991869363074096633677509813757177780095523957455948600196347638486993565600019038483263692847381733618225407638551454810652957829901665430840544711939101309960154127863171581753675910020048692969911812437915402604363029802942678477431348595714892599378497687818427817
248	46092	46093	0	1	3250894070533259997249387662211318431307686401342982600154772866284095241539982518840168087396352483866794678298720470966006974445642657194674384578740549522874122676402536938716657609241028084079381643820455885442308920337198895937421220230681412264939342060983251793712988475264755029692957627366429365097931912131102834304028810764350702341499040961485728	-706905591044583792825076761500359190307262822924672619353819292116923885859547137035205934732628952229693701545388026753141952996526595537101412706880203601759147881894291390165186576673197890375308510595548260954921146529953882412732639840028495343423988247161688001324598278811140484251741385539038317706570717872891423438542400368009353147315985310612504
249	46465	46466	0	1	23977606279711164510262332676857419059931660786939321345245675106786161451828258922692004608821904324037692614723701917354812847888087601533361642823224875340225809433607027523122259447938868183847327951624132504647688310398761210528754967120091118616311808709485791138945350659807330237360840334289098578439320204371143762547429973200654670414527869706169240	-94587716189639405426018192436503211608467605643364970478043471688106745023892970707183959746720698367271992647179460857737442277606393344374681313327114935151901320551830825514845233778623833074422964849050205213386782311330135149120586747205049266290743859390100698725013588256288050394728324760361651578508829700004970602233508426812561633294051117676640257
250	46839	46840	0	1	289046811886265019489441645203574056680337877959304959400308196558704043060254717508461610952938670966666991787792703757719463527783687943108520018381130855974436568041745443574856300748650281951605357683482227337078121464020096627758349126410032500180120107150686928274250667316356050029403963132323263156222944215444390665803520843885705292866514100899741216	-3237385003570402277798857074275993489302316381734512149897808348396085298558189439793029742968256083215991377660649503529947572863214454527581672303366942958649342452510278947963058691601544138973941086619980356763924534288198507183966426200176921906845309780906940195051748731411130764809093539313198178733227357229087247290376547678241920186831446800219817486
251	47214	47215	0	1	47696948988828699270623995548769577014899565888342947155445331985509784620729414155830617618204242150857742165545379565621207851548309895239239607506043197095372626642617504141121463021673564778463402318239791933751328405562060792233936539669860873227181755577491370337207757571123671254486651880627529747607532565868349656581940304445938968860484671166280909191	-56445719947297450270577080345121453816892382807903713584351174028431905896331615617814333432225416480463205694211280369876606585796631195602888135687127381147941735293515198559968984530956596229316299723652781431932790577401169700068927673490752690346768598577067599185549227731061225804950186414038806206743413661265740111540022643520811431749529341390613680608
252	47591	47592	0	1	1033537516759142198017771774378221674258966127470056491911807567644293352571115750009411645805490173583829202383246208721405804805678458828790688982510409925225685876191338936431301627379632263850295163350673616937414533409389604818978323314947588758250748668825504523906325033057844778987740268393982983078756661332552665338332811241677717300628120139336103445184	-2064445057466073783117517264446188821091367960372333772025142861173927896397531966720162763782342053221370406009845108282019456526688530459300609195728813318351291755589849985757672735758028172770824484037618440782986752939020709975678518226297177804868609667009692251066611166848782933842620948923918571786308805718471042117570841046022612558373278682619564848488
253	47969	47970	0	1	64726888610462249963020131575138793154911970667353471910708564614502914353712246242130727994154253376760762993952176683196568379089931624725135529082020733612812450706418057309927226270990453747685595787091619848521885613228578051054292032991381882179151367075450129288038463228361723007983433686663614994468011548651563991758464762485447930372478306248038786221600	-26782532595933462419825500505007062549597207739035889243700789415365959537382457643934356427973366931914477795075944059985122363534671563985053120563880755360331275077175811508690404502164224006801363874394387048969413457547515908796885461287248245956818427081851456731959993004403300233270203226187685050645890129033870102069568706743569353019649737423319858946653
254	48349	48350	0	1	1575902088501164391302460059158124348698126948187222245403830645145794173206229792005912143454657647209626416451835938175786674792870791904968782322019402266422770827210879672976520501961809205890491727885816086492252539012257814568635303266358951220373883689851848282310991636796888641084751247657169165739482932347628557788445949942486139501617297460363092236850456	-1146718603588279292708999516879453813322791182158723725182662476518148754248504821578494225830766793365209222938288131962693340989007031541920760087929036195563564112587666677280165895811784223381129477344979858717864806099139809897577530053299506566095712949091222340577027961467727027725048160357365474274814757666022633439269849256931342513028273015169155994287892
255	48730	48731	0	1	76426768133988274079623884203436797036477421372190972851912228542284395501182214548512090645421376191792295705552034040846267642571170278407154177765991208310199999137449838529572438385625847977763331762399053073427057861873978655426361036203632660729090550850608019472049114231415739879198309799645211836391982538001403485614225683257005791671356286104615746135159482	-4012108522109168263248365732086591111425699852221294764019786124286323844512833293003363576726702606616182038659556133778564356493567929279523029941226518646104592242308247784880767101583939533100679660361964715270674706580618736298036968177997020432952570830625646662473228436523486616603153484816825305957867192392120014380465132266017459505972396129496093801026844
256	49113	49114	0	1	1956740194322469065157027505698536959262953173076820514734818549831389838426069890528227196385290870403147158555746058749603082891346962116040052826736975824551616540917402994048692682555870643123683451573911413715077319337023241346139549510246537125689961471467882884327588160958067094439389240096270815878438912428474734436377992208306859526095560854216061244011657280	-436889879647537348494871135194213586983653723496350456417865446633949603625748087373068105224540372765913406520344494384041771570810377119980781471551778598694969789767843956669760408738396612869752749686369460149647347234455089956096705623798430655621237089887064567789390831128841807951115714869036422480390471888080269911667021546643062121146818201286604189244694479
257	49498	49499	0	1	13177542368447511975892907312383190315790888385765123890213587727153405629022987364056065177367147994195060232680140791601616113480044084392540793825417699189184081804405360588879112076796105015631168802334299726748519399803946174094816968594149723570743606840087549612235646670041410527658321924211052311824308615534190441782545666390850899709448451193576193159006569222	-58555582104609889580511544551028180098041784479448497210564425300366972515041663912509962915202065737085827826937874555046527993767566996714300317882191625259129021057589133041159223398762793713537443950453329083952728148832859403111925815697889960218054221490203186584190092896996163527965055234056438274256677237908043486895281423388237208736105977324581305401311488396
258	49884	49885	0	1	104221733840587192851801945941707258530207758336620142819854370132926765230335136135935165086215591274613867166442910307459264350532336950529707833796843790651449943420473561384103073685789377642336418663653629365683553433971184442459315661506344836675154197253274014571571969462496858023803360760418352521267296057817726177531621855157011959337155845559410089364168448468	-2030555995475149546829705570994672480184934391001272039964615661094888567283464826459096502531022690843729660426236773245917652478330123456962770112212249447182215658414459332389855348525107854145278255564518143394907787695659666997315895620375132642792798170407861059410584500277435866376368591997675956483882224984584094648399129258036231737512485181409936061101969982756
259	50271	50272	0	1	25869771280066696975830354820593371018539571381583883594867934097373581996678215457750335259983028867079165953928127735378899145354589103696727710945083076347573626038411328172238066847930825293605983335040324793598882930078743020914155068162945845053685767085040391021016512775950633582762498310563252476066295960578464009216427628489297806895871823414656040721806905784768	-37225266738329032249653601526208428389138383730168696623444869042872782975801881741897850934477065224545876202303676832941173052565403364962029549621385651159902718115594765205597330377913253019652608942197684417207605977874106780334388412562390830841013425472787030913556039662152335172229912454697428698920969492945445600833874909315021874406538352254745870905901544527794
260	50660	50661	0	1	509005364839364678117482697885181533515718767113969678450183213094512485118425086500444753447736217697668378764732860788586876334789044004273764009798399940710719469990139449921401887863139032006454022493584693364614615394858829199546742321957336310557383335820115359451855516633371984102780782871552452885921659494246558011060568981225994848457072298999913178578163052606568	-1368994198843016749038836704880865592780357954512676609583651893694289740483409164585017181368555913308616448433736702460023468917263043226170089220182691132371877722946750848459102829370059802577293870449729000169447550967901787742485633234354281951417319500082249630760234390795600761984547283730560055217538098490580067205683745330957226281731449192202624135283591800362356
261	51050	51051	0	1	34957345982808375747263658252740735947637775725623751685021020278785054055171138432905957716950824337012124314348796042489870600260148018203163942093506145154915629350064165829203050050230302017795197049832257421185765671470575624233365597497967230409487981401254102375617494908870839714743705463507856835578727133039347988897991416065516580637098221025412179647442050720163499	-20559604571896323723746223795137367914738282038228578946784113385758149940677222160411304393993324101844273335080755852367633574187253883868022156871256006884528218722730431888993933773903295008406476492677393037492049762420391347151743119845314039648639800372445604175366095093481740459321313125491403012481825589788143895732316084701644505623127220231986263503951827442366748
262	51442	51443	0	1	804185084179057152625804097849846150899534518438689161599492208804390843667513780484413085660633790244241718955922926332150215916864315706041487117655959864377743178455145039125156487091318199197481361757645964111634680023234723715099535371403717196917408947936971666169974108920037149243779049519856025428590583533953912852558967751708633602884723674027814050114869784359009399	-848507138369534938121285894569805936973213042561858311579298968123132544129020643431905102662880794236940507799816971136846237733227291769733457201993092470082645757239644302737069258556199965564295095903936201956477967450196361721010543102625772598735083786375245626575327383207813434941384819170739311172806348349581881848026242885226360485973708480320417491220356492018884836
263	51835	51836	0	1	41174325956630969068205681486616190058182806342508032312611928973450905210945186580280799178351308713548810739067748729734393931743673452385923452311513234466863671591900996854377999507683974806308772491042027095097376584673232233331264357714428813252692046860508048160413040913476285635211783076432047761265127778724876325724107756773678283844610890172328887059815715789369494864	-7691833807097404300892107687675545282186314196102094695761052281888653146681046815697091385708740990445643250028506957391928745877236972374684868781560885339212487744079967714883570116526067429727719278186919196108455294705700709004618908436262239234910885744172030401191162357369042270367819685598200446492970768355259317162245671146802966537589505733798948358984779368098243762
264	52230	52231	0	1	1011763891001398797544896702625478179974519574993525356965123720013994833876833946862192320458396172047984107792015112278283765738463491914310000118348239518379807831883222566240914030892956765726992291494995147427642517705814476921269412500543975950710425279572400398473230971669203764313071837312365706693417020132209747034096160794563435608268475784540962537368694831858388513164	-443157256518915416410295780244975387338441530437776068500799318955770445158266861266915702621862272949691402054254192601300433274967063886259110748189478891901525717112116397991260323309522280461375364971385665797132873651063140612876408824387801097350566485474868105275589701300131229468730551581921416360694592675787264745979450869358035049825724238272573376602654567059420692020
265	52627	52628	0	1	2095818398977574349936649839812734191160135963867895105500948992279877111792661755630970178663449793006903173040979945980886072736283764777132246211841837835876419653402329830121027105921774066657864146359367917498595785304187273204337921036473019374389109511765025784701962852064259770252991295201431596036423053219705380726628356922914279542973661676113026290056751235370540704472	-41520322043448529529250622093724630881599764970625047782096789669463190257197830444795754044865777782486111240464477390612003445116595916232197191354337663077814034444822995592447825490723854072826078945419821870975928588679344192985398892222659148311601400215955766145754168942507411643144751226351863467683652274663097521712989798477825195558575582246105758901574383026676734407070
266	53024	53025	0	1	1149814464179095887792661391925213386863017051487171583643150993454771941282947657220710239187933932374420932273598972286831557963971746636696965705529455128898373956812255526187700321497753344998914476232561883736009113333548999279514264554226087213822014900638878502787121919291815551648668523804610047333328930102551021064050128666505107346461127900005699766816831839997754493552534	-131439656501715916398108841853573004632737386984857588860288415157300576599799698237880394930074205726368505568081231178231207678924429922809455381202924436552614952711634664594322973454694230257719064908635554936858101830270224154828521326517281203277775888160846245352629268479316559294425558748179324876171227873510291175633877544452574518116911538733658839196388622190758342906976
267	53424	53425	0	1	9396685436144702023202444610864506483457669835623767594785967975895259834323874835171103585325905274911100464440029602014969570530718584669659835349771004851443857890658207383921168054879971344109117381809864711104858790453050046505960066015671538733919523063141858253827076303686161425256855839975034474754380884304788377435337272745587228352371293284352876320288987363771828791954756	-29017011177915539416111898714908727519274381894108976882712391578504632811731874681569946056948861029440390045779397264291582319606390310134606182687006697351701292830730576821440393990801567876329368893387280262293091544159480355647401147420076847492996860062641232211709301468048143297346078598208615421420629737119034453455976457436927805014419863746632610543909812160142926078060548
268	53825	53826	0	1	104445530978355742855668501523946782104076742090660436280984758437922288570943049498707632286223538571582841905252196462023968231768331079408636789153962730324074829609074968478776102097326402202987221461448647079313435810539143345654209273579460688939461702635760904895427121079497926538405329540398366128159883448513359005668614049966268604617664888519548917768913353282597678744431548	-1039534830335216296831333196980860336618657437612956012756184778776150138810931882347852734696503488302167421443342929783802220034861885249777526668508404314575219254956758407935598833180801674186754638678532195852763575284983925689433996279260083044324518329467457836701091534318859809888409602501399705586245364627514804364805535111795583629210770393718613018401026763913066384746390049
269	54227	54228	0	1	14700258840204505459377111109008377214954130839149642150832172370103276569259611876418760944967620892988193801066162955848921628654382251915797783594393562956935372617101422616720175433468142679667913847839699260716232211047610465923760761360461407999723780634396138739941218737699029501857609937909050044005061988135573198130039329482379933912949994610895593272177457236076444858294581660	-19142814068125437847207384459898019580624371103176281131199764862169771633773704706863754725303763679057531228163534394052871874930198650187050588002862012550410839184200932609459440687753651419597706675529136956243250840619368470810471292786593990905450896896974469486859271412764713250481951436649996993363337536615986943042835519274774117063612517842661699767902142341029228102810031134
270	54631	54632	0	1	279203977950940907996584025237135850964647528112205525191712177953751282935135739384157120367110416545275672542146449269789999022587491604200406067538691213048727385240261087870298327156186881628641432708413310069821356778589312719969963266644239401889791792395217636194291060219782146714955426076592319461957159782096936060689932161785320426019249344496737172562982169289922093134455894580	-728803747061694469521369264943358593498165990089542562229506139907576512694279159130266031795497816198386137756404566941992264087261218395691919563375940565965987558405448448376716940652282424762908840096916575933245640455607519006153371021204566436884224848955888279201045340343415064076045947064076318093575020444277219125065840332471251495933601641089135581615035073157316048884973702176
271	55036	55037	0	1	18409462802772471278835327428480345261526798796262997075831534030538662271953504651055435448992844923064268226443402677086805054729925613903501228291208029029540574727368687643672083152363677789552953200592206479324984401567385707972977219662000034460969380200080456034596242495489797523310381101862867510725592038036282895616194527793146696481941283025473656503626306968312346931987791116974	-11416592058015195787134828229924751471059214745445836397001664832639652706696356619919338610248831202209489953070842188046413999609304022821590704570725224958531435438832057507415052221564043890766524908805216790715499843695534503975560432517981445788761328036799620345118872275540530477575037766337152358834428204840588094428997193482072100164603656980241622939078251972471382361923951583348
272	55443	55444	0	1	404959728408776868360770026106055155519158426995780743434187948013348726636241179091099299130122670063371659679049023938719690071812359934448073793855137063179609416965488155772351061840744753327583765869735185677630705979469213290600886095154603859589777752272755617197420774976145826154609407763054591619496432986566926983336574262990470254893399608486107530845791284825742002782112961536388	-483525815377627118460460685460243493632493228705168210994218580040087344439147319532273564265656867744262885561183959213950618901486719544976074582011365171678293378195539674583006980887823347500419638759819426987230775980078716940856849583323086192615969359860980603222540584643166266584993589848230634768371023444401155965212885687637903021362552732394773675138835510476626636603911590577544
273	55851	55852	0	1	20855134718518098355979279447896993870171498819381912330375172689256225072961961423533574851748308644417482278760856081326614614232426588233465979923491552534508644024641459995752275498248751055403582499115642540322127928525161821901194880688311103137979953294399563304635610288889476773965844818979231933664278371507070065902546949215698710745060641249260978076840620401776242479288307825029896	-5439173284298728438203556626952391024441434200724560530388298597293385137905386605218112183807001125609719016870613440062521176190755869108542656268959583454031087203696364486045671861998686023091719136924822618979370095022618533937435729165906037977580665514276845899217011621915353030815063099219028259961055037000772829933695492036478740367389481286271321757123378246904369219354131972084144
274	56261	56262	0	1	491685115214803180998114098585156635585796717557602153698303392159691537419851706013239538118990805900694544229150658601073854694827831224937807195181387448877596175898395330984902430718841424448565595588392887797342857061766472834435099618445912490168103838086584742362758103326402210229306803694209904748057819885131552765086315317811260192659335529976910181514715663782272939280494444395230200	-291700671978182065866323494615840547884277487302937702103423493370445937192998161129375992498838011819385826565146146553883916827510033502496474205699062852669370462598294896911716245534481421080025395085469535584982538204755704671734760140626921593569486562097743458496797146085633692459802663988019553947429683116517133451198416512002325509631820939630840037491482479614601288909720646598367762
275	56672	56673	0	1	22308157046105887670841362118561804758805562587211998848065389414303069023618929262172923177928346673895101565238877391279274408698741541922878680363345891442521616494942462271315974150137883716100463603665024808441638324396732556552487144542022613981316096029501436363304240912914901118296008820573050876100718997967380752387982266986915403229911523480927313512994566328826365641458287850220668844	-879945995240445823904575658566588626568321462095494872192399614274572137852501809037910552483429417877275561075674118914262041642403641759670895475467332154110314858590315584751404734369015042784410959854478889685549913932277633386906465920096040373985621738831613237317566299534819699704542370722717684118542331834576058262417582074512411007507533735435592303981593157437776005086902824106995164
276	57085	57086	0	1	547561165085672161459658570319967696804852878776499044457764366795719997040381366296437973692866083430378277446731124031188857001201431787257260277489564797055043139929205982213459663106926704193677557102322968430345742608988642681271814034702767216509527799333508957752512921656925912629864485148946043814462348390244812244143052577769038355286919062760442731591536819015976784860462850667064435068	-143374298432103223477076803464657089306299469265605536178005294409272562893865732344999422441246052749435440935590343762456688910743566458743025257399626060856633048589655376087436067381554656869647285874076205486485059647003575255054235179674566286972992509787568772739425205654922661716044019062687212171964210492324313992718280468118786477308852000085143316903778765146349080828226448517590568479
277	57500	57501	0	1	2534405992707491491711910408328175824566471828985452468942760741825388228340856966868602450624626549606190053803874707273180436015476212326429953416742363977726915577613452874076750052829181579423986113446571020575425961162803949269303147650079535950999219024652398497052906026811942651792642316888887441901118267966933365299049416996946759868830970827701745271876339190771787904932475728657926226802	-18188784980548759668699891255669240929482129984890817274344385366648661345751283859298704254554536402925728358508132668404517819003772024560640104625291084065302491213620768805046641119464060055770293078728796392245594964651014751017781315853600305421648334134177791330022960156786688705785775351598700780543056181607193812456967765097673686114810530907951944921937760700864379627270254407944587130808
278	57915	57916	0	1	579279554634433912411236185021132154043508176482256802202740230766787428953903421651166157327176227146453798937935673388073153935376505252219533051758024450393374670760669045355529105698815318927559230743615028396621916725396927212363215627309100566371252932470564912556690632859315382470104699467550360238060581958186956336836804969679471931761056858664343307314220353488579689250230835873918755981628	-30304314674369665404612806568773233213122956906502191774539535868311831641297549448458597261391953932969770004760971266140639178914794166238016445428067779485891277763624630952090665812089607730288239545698229291084550618822333668452210046267074356615135928223393343232676164597839596653999168615358352354025074025201300892090424198917135809952206727062173163454265893072764362004060944087662339557282
279	58333	58334	0	1	5029363771240826722689824790460767717005792834487159318423980014890532583964755642852930684648989534451110627322358839450767578087358644469438975208427245327955688363708773951143611924597396234656859151111409536498108226923340253680642509045649394196048385761624883060274880288402151684364169913838593128244863443481202350881701178399824586227571106122258525330404166435385796175350239329200261130870812	-13255453806490268279160041683132283980661180372372214224536958030236874611266101990307617269654281428357967645425793587461709436564062742817450207460369840816547022682099564950768868968636172008761682477652194908377059982470619751949149467985190694490977373627010819964290660385706645982325405151184953817713066009135870355171653222496281962531149225764902411921738139088363197576238770113752104373330311
280	58752	58753	0	1	54321294156377188122061499315667175927630336975239507442368469459271595803801449337498308368652248432660106554009054716856751784141850267940156249376621498750143648029452791992251263753387637800264350549219882075770499934429425422855515606819926144803148659804533779494267958294966952849824083478473606524719881477110916902526983931662760801965226648326449062766016766956372985074116071186093184157073418	-490624355880471287535580851336791923242840310557652617797653429510520104296848043860466013813321484168073563493830015251958891497720097052895965906741442553512782935608024986846294913331047377878820635134825654300129390291572512741395937767149450369933410665157656545169404452054223298730960333756297911303911362505452559001764162368409389369926586519277191129510261580498760158341488847313699679018803660
281	59172	59173	0	1	6790514716208559209853274052378211917104286431604655732178848986012504398053627012386338398654520757947589577352315644429680366697390649234521769771316909078630387756896327628733310040114240677874215257273648933794710146874010325774677115109025910773734815893138965046386453038634279309356289301769829317146295936353281423273250339445065228412192008894744849540399149937891984465046505833325424587340421224	-9347710085866897097014280269268885875781125946487930347641289172191314265907109032516951798374560755015026651673408826600370666917494164019204618566977950029310580642307541589172122197718154500074190609594174391589500069251269390488299525531291896584913483967838107639667986131281713050988890750879443316047328397287292421022152064280195373118114148587605788072134970760102299812417311557360591904531481612
282	59594	59595	0	1	116120436411990953819263157276262187252077273688879872797934066517721210412666732295707730215246888470141814449868771992423987302068187563105883133687749913109297225779586881940437335506568859915873569373949503780582664635969327471184246671176110040332838573325443951738588603230150241507970955679274286411314419912806379414302793507323965023960778895402558895776013189626981443299436412663944331053571066919	-364911402523935723549297095725318816219511139446418493177644081698823828233446849656872443356225937155366348285186526308642332757436591363352493654253540156404866842236648593140739745913964479203242762642724368114268584347366291697058008923895010568081348190704421976825663563738138569252779456696327640473386456000441129820392984420223063886928948339869985524604592106208291134872978781459092331980025188468
283	60017	60018	0	1	7970214975478150899114571451657757893821274875897476581180285428848192045328978632279617446472476293978476239698133978157482222678694147147426831176097035524554163315517498833881553906490750413143836164898795919992045761729368090050664358591747932165025909890710694326833730258981957052805582564997219433975918908576794032687609514343001873669544749683367056341164397982895442684003734106893355601493386051592	-6277651993000639186048993259854484862197252230853727256460010887791516457029344443162332822001849612374963249498003510716843741747259151589910389863731327596735009319067216423197041098653374078608818704988048841893272070357981484147336216212652752674445613766383773206867322444401912855641446775066378729755218909498430801834083573656804982771625006484583749594052293744134621292125827214897561450075300911763
284	60442	60443	0	1	159715257720837252231525359747772395765527764969408697313124295179718296484588277436656632446245233832900206141043848563514340860895566543928825203555370748505526571441189679257219358339782022146464802319261171518295203127156611752799207047710291245427064298311509938284730799149765022557869636054532465792252689243041640609526609432222250067073497761163511876959227896308268635564366178149808936291122173466667	-265024038194659852923656703188616693384702518080023133939979913094951226957251817189980863800362171361929526223504989790142909747332860706058541764525004772210522941453856712845801203216930653720141231460226294383033194385183973536445939264625206622627459604363648234181991152454462316351861452528511803134600053665248627733635456313269619572779958790861489055407320236246151870022135100877210724148835017784924
285	60868	60869	0	1	8693175556126898852283758634584507199980607712364319121439372360170378736496824349843989615433940288280875771526015663425751682487117923681843758219272438075288491703963913839414799274094523265330005230279143502082544734650780632800346167156510780462419820624026861562684434000719798010105587711175126708519497935796756975753528924725659033058043940417633235618765994980119191291160517045500293233070627292576640	-3889435954970955868942112674574733682581626612998903402961137147784982955244233741746268521356254789037493462602082788489975148391974308855574953509838562724544643002812557720602483870763258081371319385483905490537147201457176789146379730614244983858543859049131978197337268727694478718459180123456289888210346258598944026081513905778876532167029591942836248866916233960935074108589105229538855859447434401335268
286	61296	61297	0	1	188898556924420790302325410506417959192598090746504778320322831225237984499475205215179432321344045436373473672391606796358951686989634674020304476310383579901904283231565354631633495205495751384450725223891950408661317362080352669526523127112336470125923718633979466679164600704527114392904301661648714245189125403927444243609211926569797324724268444219100770237702108903485065876615007383959604584919418805566854	-186244537839568906014068926037397032011243948304431111317229667305422945589270362313543878067217034399104454414100448059955227136741669089167857141000285645537520109894360461166099019032374589686429597974927174219523635417376522817678695043695687949788667448112119986131734492153006517945333561549575253531652299375737969070230418717519456090570054064045843248805829397662629084308346150148201843253774385328229424
287	61725	61726	0	1	9061142694116472170109696859173781899343945332605884846403534763809469057757063901424021312834404837924362519151127358601482273673966505598568395952868310988511675037643456283716510925746773761357070545321391684211671420282778761032885421717323338462669411401492547325692827481594656898421508232556417904278411875782314929216553941832751631135171293169841195575594525869547951329452381182984895071531100859431986956	-2054037337403930892200226081873010492355636149661325931254191666044244098804150299810137128830562049705713364851035682740637938389535273685169388789110292656062401201282517562048631673213673652463028382361448396512672986928789523817878597656192175275231577558692242679567838493820351737539120584978611928994632943620552713945657789835609788034402097983176189174896656289029546480883870229262823118567862683659954157
288	62156	62157	0	1	206773322962296839120540483906145919012774983573063573448077702540162192435632745857639627606708809029017219982775875584957751404280689331821187488956615275432805272739620151077617421427560675548933417390383109301987328592908105286108305818318677566740860664974910146173222530491294399793202666798504479495568408527316155007647507403794973149386028525775753062034868302028596395962890219661833911277263271026854225282	-124659348893347135743808200444197695584500426500069008727941572937543426860409520751626817139907146369661734870095714804092090738174740182941264783664389906469535675350576424367065023525680758821590601266532633408881600092218279589028218075863185214645255519543387457539961571718111241729165687713236465549792787450863130457934297112084983107808089546508786304787063034920580949390684123326190443925339941668482926228
289	62588	62589	0	1	9156816372866490999101627488268368917733405563196579359724357033006844854262138159902699712265235906317875992523773426575275599514780318381956175599961950433682547845846450979726807962962498546627132859473065546856036693252310784472309270060317452431336770771376986274348608289987116543495571620490236726233029048476633225028520377356866061297911900784025414736712187667422478628493044946679466431213082564075152094946	-664845270330205738538704300632726751824741638596748007778459812541132535520090884738128683768178154241661850144588817702780655903269595270902550884561760523494151312166303239689832861196905451268839538943881303901758742280134283980378071390426298446363262373913724558013534682962834940522822341654914543055308520282890763164330285357321205724121958148131811974384598272729171450161332583776067974204600212161280051304
290	63022	63023	0	1	215869650081375953834228700513773843920738178268739618198748800550569316076776131665187565308640234405944657473344165289421947704470665054237953074076360784032861280624282052352498438223529998391552798225936769362550111228148290547817587057280950098204100304975138842331994176618973633372164509442135508271335825070483174474026243616189671834626208507923589241475063201572058849167992339409015082016296565553617009008360	-77027755142843429561860394651910309266139941406105008928027253843072022982506997077399635143623611355808316752344066367347309001633594861041294609650552050355747030652314050159816038650174535789941682507904980378085247557514656204263784060739214964677970315995072998328052913300866843940607083631697504287937474551079654544139832990225260184182057213643412484388481004001907442160689923639977607954451113555426934924552
291	63458	63459	0	1	366039193545616677909881835193121151345099179204558407429656851489109506512150985348141026779574584312142415369899593929457101711587926947001607308326114535461010162916623335951521300850770602277430418358835601110536321461057410362069987653255226940421491169487819844712043249718684451936840321684480012376262688691321879847197519661697146188872545222522334387611770308209819501976512201959751326528979306776123311982728	-8423252702489816861561811622878368565762717736281145740547863347369513069647933432277272178468555511985977318530407995384216310185036116811636303259356126873552963180014198310632295126855154202144207914572392214190771663964273558672016498747043378031985871621098375203611215904901095670985374541052369315599269253940093541670703947715440609408758490632174712693733247104381324367589104492029560062667565669269875067863888
292	63894	63895	0	1	218242621105134703627225803151965280207116579391742893152070689407410054024902633866350093167821782055710168688029359639794973894771096380980197513711190987006443039468864992643234490688947976906539363894312817762895165113730869944393649632540452198410229162217160567330331898070008529135620098372879662418494033396052189424710667336329958113244647402048306086969401465160439852200685152980513252781475989327866613192935644	-40671428829071702089365810527360981963676800380597759059504832235451774484542205674773135388543117804449606425210204423543613643701959804563877191719876593124153633625031294575790458229136345713491309691047967527465072141898367434058559397620961616020163903956905944068378188934804969813543763694975148210017645182657303240536816957985757562186885502515614231744637972620505669876382194214309060126599681744361304500963604
293	64333	64334	0	1	1110912032541706525445238688215553442614675482355326645896579524250877667147302930513834627072589965855077690251633413133818582533337945780331642640555619121074669138109460784629250948984734265750061119628130394718728550149353116744023947964913799437105268397018274114952171756194835200420134356597133883070941130732182418793426736504918400945644738109859623003835025143351026709143678306259905606836265014935606003178999196	-6659194697484223211655369961515081609913584654449946858099441997738321113802313872820608655829253738794305505661224792900936723280682337431305045653279380650466983280291163241068323517060419131130666132813578534234603894562554409212292114467160024832882025716448900607235483106883256617397366953973187822226704179915284733158042993904204113354389191039047234305179681142547087255456119563135369610607594663367814179379030371
294	64772	64773	0	1	215554185226931724898073587412165021621853474062391940680634783641201082745273439816182954617553429695031503392414563935902320092496390658200971010503971217191141061955123735681847267745156404210517856084945748147905016585903298888078465744458010343844062632709179424475058846258433636668877986576707273741197978317211907602111618641691485748114646855938823162236632801169259990729126878362179723883075730365799074213460552934	-13381600387534040032998727340246832353041015580717325479404467716159930191725971549923694538178401985456206004220894455202961909250781148909590777444883241818411018675848514062304861254135778866589424802659845711512494494560690185575123767046265656089299364422755018402602283193809020360592065988388722682929126001912571143077025159570628310392676243937861826883044396742444112175554019018763007372174357108733113143222850968
295	65214	65215	0	1	1629075568045333355406409211588265904916664829063641868567079831089006082625042661557546699540871118079367778616652187448522154828944331327675637359050199509277798498609378359684752592490259889701510843497647249372543695569909675484891386938689546990558076401977464905437994001841057537529579950549803103640542432522996987865433068990169786830542623780101791860500809343142332126942555708808808789394052329170743274205199809414	-5241883478353289756235916810308305898496485906529266268393750993003641387273530335496650670298784203422335358999816970477451860452793431265879216186220280446766593076258669012156173314135718944587082372024892942134904655064249905731837622699680933950937310202322318883137114095220755847318113265560202306575936226860352568278819117246753887003758261339584620796544028949874660181211138252956093020773201515436150304617532756412
296	65657	65658	0	1	6658916691654847319149807607536107726411888396746011264440533853531434133936770251517298050119113943792440559660565120836212753541152981532669402342730499945602727072050096381866868320818608543339607143074994720006514709565696110674846597218725560273813252354437404070691525685770333915309057786942572450331478690189235262336348722298854841791949177764051578360714060101753506079962457662273236724370869078871927792298315870700	-198304626066197277284803659802488847365464908460112396682781345219974498023384966685947535952828601469849390609874951475767930718656217655430489339604576331900855071416352368411693650642059262248904865715103090502376219653742988074070140675566914986418777143776129995880555343673722976113955140737041999523657142908157666144328575379702064463965701967353430303780787050794436738371636497543773387379851173937606424250211029186989
297	66101	66102	0	1	1969026855072808569276900821546500541382956679460012315074159238235069486870076337915031143498202818999700123881037704039847315345481938380078573247126029323674010919668325657839199012992385626731406045900477229425333777095250373162164624688393286574018333350132666238425562957878300910439159601605755505120903357736907574760670371041926542263620269666894214585084083347826185342743842863787445884519495629870676088791288103566096	-4108447824310812261240565563076996378556836025500568973197334959561640104122981074312488794179416453706046761659297708874700496121382773238515623647655407208903391207171495200981071294410634892751377182657366773508005934282025851951686193484947962977497183003573598026899610453579774940245087744892240336183314344692571585190442053568103402478648793074529984284734451630578014928809579946549482312296245122760817849397833579476806
298	66547	66548	0	1	20941179089446275435948214103706441712862958175742220703760611935172266552236959453058588987503053703395576222857418680581969387182510420198632909058491505135857213568338002585073027852459122558247309483469209866325452446815307723686493042957605565401537038595439879023900666797154605389561201331669215494795120918419623980439253634791806101350160957154610429061013606836713731759990048486898263362135172878603280663672671010235612	-160372652404371331793788124036496286963382776360051069153203328832259878152648531897775461663536520913471912752000029736475176135799129895919907738736388058979444898791534460280787197467357414119900671481852043704254658854891114177741771947014898453636387707995396266255389495547312406212977814443027727152951301014202355496787497324144650858632942791869738164115440461618700779148563885016192054414265960342382540108916589242969800
299	66994	66995	0	1	2170291601011428842820720662019770379658252852690909573394151299150681828390590706276793471547275727499083450743062092807626313408699803878723672895402090885199827530034720111346150644470240220791233804345623129777153523855331185987437478105158642141600747452125315057350258606468891367226775284467168106754111394094851229689582043437333410794496293777955775401711562208796591809481111617986955899060043012058729953362370686539188881	-3206739664659073790765864697274920791587029757920697416173540978820054984495568330563765828903830189840327311786320448289515303786191274896572976245291346439770704643362789907739216777487405607970159578980987599640636551657374300163749861204995864420791617632627925571268109772299451122100674040081817103015223870437874392360302643341944495632354973688140795236804315393228577343897143273655620420797974639822372035729623067075521424
300	67443	67444	0	1	30685015387887179659096385950329844067720415181124010225377427970837837168083980701977776531535378378790336874440760874441509695325380460514606159238316560213533391739009569098603328819023827579173304016272549429730195587462015551669738400233958006336307591107524345218089200384690095993899642271669246831385607295553024779274578650288500012294505716775998222898704688783776838766342770098094660758211644808060990900890812664813544212	-129749587430233036670805577254274928122662594106302233941100911382962352353000706383460528960572800201472298361191380485705898144502925223258561646666135967884155786300433136995957737707963847287685022102587699266173160193996889385385201883335173833765934813792297540672063389057737747821224273682604338913851999319500450700428514559125315959288054795539659588572768362111428604621983490734783640121989838704295933017665248412023122930


==> anc/transitions_p5.tsv <==
power	n	last_positive_m	first_negative_m	zero_count_r2	changes_r2	zero_count_r0	last_positive_coefficient	first_negative_coefficient
5	1	0	1	0	1	0	5	-1
5	2	4	5	0	1	0	100	-40
5	3	11	12	0	1	0	769	-5825
5	4	20	21	0	1	0	19190	-248617
5	5	31	32	0	1	0	5590355	-5350250
5	6	45	46	0	1	0	358970785	-310244533
5	7	62	63	0	1	0	6443994575	-46667070115
5	8	81	82	0	1	0	775818196919	-2944316921280
5	9	102	103	0	1	0	203941502182600	-35730881235920
5	10	127	128	0	1	0	830331767094555	-23155041329168135
5	11	153	154	0	1	0	1234577479108294725	-462861242585352925
5	12	182	183	0	1	0	139216401315198740505	-320883230554012555
5	13	214	215	0	1	0	9966600223961582923045	-2997559054012877859120
5	14	249	250	0	1	0	136364652838909152768105	-1188047711993234557531465
5	15	285	286	0	1	0	102240018107286521917398950	-2715027466778654472809619
5	16	325	326	0	1	0	3909486172017694512695396505	-6912645424074917537486833491
5	17	367	368	0	1	0	315450044783436755909036494650	-717050417499972959512218840390
5	18	411	412	0	1	0	73074023183436601935943402956738	-19362631805635894234295921528210
5	19	458	459	0	1	0	7263046395968319209668110005929320	-1692732807316124393352989403242335
5	20	508	509	0	1	0	337967528806096069194139479531920095	-590692578862467121332030960702472330
5	21	560	561	0	1	0	41662425962876487446471688475884870670	-48922186227397687038716951982861409441
5	22	615	616	0	1	0	978928290627415165196794510620097508815	-8417227821786774945292849342785694868578
5	23	672	673	0	1	0	251072711478929515319622693378955780853235	-671719770454848782285214609245987414247620
5	24	731	732	0	1	0	85877945878817328841935231479095733172352983	-453850756330472538387679080265510308316305
5	25	794	795	0	1	0	2239785632044571979959899782312681909868531440	-7236192637611839139625996717201701122991663540
5	26	859	860	0	1	0	32664982311005764761120637323848806321851663690	-953874575564177843172846928822885583112047395070
5	27	926	927	0	1	0	34497304667127642257214896645792124235976889519135	-63591697952104511369832834628099967929831060291105
5	28	996	997	0	1	0	2260406524445029759845909486119556548501435462878120	-7975101558870902140729016302817962299136023807253785
5	29	1068	1069	0	1	0	637790779389365228475763364368475475163305819323075990	-385331113139367442911303531470789432790793165811692410
5	30	1143	1144	0	1	0	60636923584977782817191455108629782322883527896847878940	-46370993652781461164043894932520345479917404806063781120
5	31	1221	1222	0	1	0	661427368353798024300526633383497931523752223132635480840	-10998258883892092658601917574758288355457772162290656179000
5	32	1301	1302	0	1	0	93473026572145623696377564385572295943649635606994236848162	-1125655925465520400988618015356645367261536872293920743531460
5	33	1383	1384	0	1	0	77324271133121958086125445867643442923310437045394655827581990	-45457008972504465012685899647087059332138610516490364716727395
5	34	1468	1469	0	1	0	9382329120426169839469902528807165788336823758157396403332413930	-3486398614087332225350243298212717084916747959865662125257252480
5	35	1556	1557	0	1	0	509679147447707450404400542905005799663932272906890128538720969537	-889629985150850287535169111125768163006714330978145068311559855520
5	36	1646	1647	0	1	0	79046555693256166963559945390572740154967091276159658192201665934893	-67669696141313540597762366919603237308360617176440181459329740432720
5	37	1739	1740	0	1	0	4051685667351292603067837874936262106277689320374638680388570983363880	-11876870157934153094822787460146731009137327514887941685855675717883270
5	38	1834	1835	0	1	0	843222256281875209839946628343110869894582536726345567390334213599766025	-827942640349084452937154991435810998037428308998125558063062365155508085
5	39	1932	1933	0	1	0	53762823718627630903850306048749407344726512883048797621761713745119959895	-127480198844777259812322993719355486386727799838685202710708245717370093230
5	40	2032	2033	0	1	0	11897511047074429545680305743980580101218882913718108333496706641974578457375	-7132774012395940157985294236548402784353820682329263121483882163677288106745
5	41	2135	2136	0	1	0	1015863099630425521659793310706492667894263001051913606808300278946844560944875	-1046590465593073594146000269097012862518356956288993179673552793696090397865208
5	42	2240	2241	0	1	0	195918625147351279349749500196972241977820919944222447441702218975528036623817150	-20819840632369899487544378511282580841442854187423207695416526616031787641944270
5	43	2348	2349	0	1	0	19900516740936020210475048998543834608596932480696811184400773494781909202578018110	-3578281155366031066584502428565075145942011719701011674649858820866185084395594935
5	44	2459	2460	0	1	0	859180073247245956945162413430067337351366494138117010819085398886831844673603931240	-1757179047534294620153585276588313712427500980880413382658140980325266699039036214470
5	45	2572	2573	0	1	0	99129842132574302592786294657220080947367155912270782683764897112989750399082667505125	-183852024037672483702578304734365893219789674451787437031820355044243276365597462832750
5	46	2687	2688	0	1	0	27239535830760016736010594416299893287615725983093910986694577117253929022233622693911560	-2525353037280705730961589735010759932928274735114603544255694900689964657338667688659180
5	47	2806	2807	0	1	0	54182190490137503990252244580477127572979401748530079237133533899214964528577793170566102	-3343140717301927683070063041066455360039366855035098250073274418816184019570442111481978205
5	48	2926	2927	0	1	0	231632914385189613694984945333192134531930182188371729747455619700974941187495832699070727532	-125791046236972542476981843591052838071079379419699462858621388985080287206473878340349212805
5	49	3049	3050	0	1	0	31923397207235349317839386544579696395957590377122426407666579069398484963236940484445050895460	-6695520321405017258598696618901709463249476953205700806030152292797349032395129103376057572645
5	50	3175	3176	0	1	0	2305849816629464798290291525611383903124678150185314391506314546341049677535766823846352361394705	-1973552278312619893358293535973102428560444569312097974475007445672441786756318947412233167231417
5	51	3303	3304	0	1	0	367078794815206650749966112787954080026923681622965962981964712841315934652342248431045926559147725	-94965099705842891371121956731179750004873464812261585937514377135893270021828434130671934262966140
5	52	3434	3435	0	1	0	29879651439295802067451973422445462412772334633315364506691457683576976421729448294563728247715180220	-21236865662010022074805804527231166006939826367747381619553521398229323644519572632484395680856484510
5	53	3567	3568	0	1	0	5070290713956141049251400428165928697003519702188512879170824086704052035338168064917399799465606917460	-445676950980259448065901183404622046070673964030705270788003091740203073115961866740468694034397007635
5	54	3703	3704	0	1	0	479076197552390240547463579812707973155318169735705146222911002168198134100792556185265463437849320060970	-130336140348135134052654062654599631852634704076404341154240315355098628165676503909895942498170241803330
5	55	3842	3843	0	1	0	13359883259525155755697818521518547871641586428680132134370266939966087806898405282506840401978854803924775	-55479777833165967309160115688688427163302213371703662661281044300123691594172324732624296321583347034009160
5	56	3983	3984	0	1	0	1071428550809162932722526847819019679262068582784166103771518702849402097300885817562153403756678643204580860	-6518882417466804071105602518282172104488400240422215012580270890787902182201586632799449770308520612167191730
5	57	4126	4127	0	1	0	510028336812092214749659060129196726515950215407773257932206929933508592848055999486453139185578603149658380512	-307968986046029515199380625045652726752748397840696417717365278371450523837742699505580786211087031559716366195
5	58	4272	4273	0	1	0	58310968603205001841724011954801277297675700779739864600658520804586538916852923162504580915473501194013220859180	-31800619361661703200115515442484220016802738384219094863039229177725412443894753658910082239334163174939324998730
5	59	4421	4422	0	1	0	2132736828334936680188147806719943766488472386056191809565405974834808149299114087261323949084517961817714762434582	-8003542087038352041942550996815832036915813307356758866494208496428308720365505621712682010920647564604403488991365
5	60	4572	4573	0	1	0	345597650143249258780053636414638625553874886467137932168430501464504227084824085808904779439413261070453344653628250	-769395002361361972956050209077279783105185018750226574922286188180076724068755966570519649547382412900947136344766490
5	61	4725	4726	0	1	0	114375162477335612292603289360292043951374937856690632139041281760083189222324425987391788979516298709549191312806054905	-5688195694388900970807036392845448000419670904244934684306400106987727137494628450962385741402245278324091021509369649
5	62	4882	4883	0	1	0	1771972555438592087617765310622329251072991577018833153658745299068985101203298503229338303668164385431349808974481214340	-11978106513369341100200819915485528503335121616222959754112573131400065765173081396612929779721925674848269097036315758915
5	63	5040	5041	0	1	0	1250170031102377243405684728159120945218993341914095324548549714448894484237258495450442016803930567280684681566153430195070	-229742633235155892753278895223163914332834233497123376423792172241039108701216099543784775237889876274375006126933568046562
5	64	5202	5203	0	1	0	16965663276074211795031006410503008840279593503999356500883787599171220913814361511461680152452991122288426196356921637838715	-152110479041932632024932315847026558870433198788883847128193879641106238420033933845462107493653955057873558600037802615912405
5	65	5365	5366	0	1	0	16255668674747524471159261630965174502428525482710675266276435545575418351068902995672396224907449071482724890626039971289887170	-1934752279906728882501975688991293178011910344961005381669965148939513772172835563108705334745642642183839375179157355537597284
5	66	5532	5533	0	1	0	464576183772933042943237138466601220457870492234061125232499651724797855602588860471717107000397523394172492512292482447847034525	-1609211854870574642749260545499150540887971869871156970275203338811726706579977407714366877691995323085902928918913214522905785175
5	67	5701	5702	0	1	0	22282760026411329905442315226929065753800408818679526012130923196619775552836671791647165151905107267049284392870102283181194426897	-209368274411893670045790183881066304545041337807548469513200983453935482658654963045914494130283939065732793537179803102575520004000
5	68	5872	5873	0	1	0	12746084906587996007260510776520307151418169635194998895112437216418446853118152747652953420839165693467371208251413334242798593125245	-12633204738698561073895094489724408965845155314128958096372422323353420006319381355538827220747063402253127792842101651673062111901980
5	69	6046	6047	0	1	0	1273951371922301701320593160838633426607215306172980949694355467188453919473351521922804046792120324568453179336089885354297197431829095	-1557447199644820687021662213873066650489707194669826019291590908192922887273777005099656394378407700121757176193888357432750522778448435
5	70	6222	6223	0	1	0	291267400727012230521765062185587482396929927149455131394669572098532068104434828230202858743662228763155926546367196605719016216111882575	-18709435882856815274945693517706060297254571850291415711382700397940845670326450669519102285863115603953286555617950337793280540897300365
5	71	6401	6402	0	1	0	33326755180798168442119515357569200207155379044322175700853842298434086034356739172225224081078064698460354933467006855536116786013096350622	-1215900094788900936292985605371109719638123884653552794099082189288995695721821544481330280885132678131845568482727467307935523345733791130
5	72	6583	6584	0	1	0	2052881399768765526657639527520193188556831458729710173321564954405101279454133640001936121680777294558598222171554934145043162004680689941985	-1862458954756522512097997286385508884595263620354314632755522459745384129962680349590398452925430482668614559134812901208703124702342224952445
5	73	6767	6768	0	1	0	272952486137289163746938854258466234292977713456592026769447392751888067338116025168122455128908002343126217820684396762146444980646592829101350	-162706788512070185490848835204989716081228864554894847515752428281976557899137038695662178406308866722583691749025114428001319709137704568960555
5	74	6954	6955	0	1	0	13191499655634595858552766869010134609846000461737838626765708422704987496211298320854697626686106930947545748117541608778994983001279507483613135	-36094171729498896942647558869461673352226573337441924024745618547809959397010038029810975506764371974735859472266305289575060349737246975424041935
5	75	7143	7144	0	1	0	2441834184035828795123375915120728505010483341185588571555468623294233398131161352553694725744511122005006262325600708301255678438039219469767842890	-3034912051221828392389653645438560739176643963427013519535394811136081029142925825732497133512461224072577265029985676385924021709829006185805756890
5	76	7335	7336	0	1	0	102239378107100484263234244835602426512605240227777380963176045006548327585535934743776032277595231418396873907105609962672529225620035800348628720465	-516269277517651073301834146014621572264778736569785033697648030009957637882822522491932670479682710293135269190976659829507799073182990058799033337088
5	77	7529	7530	0	1	0	28814825440795829227650930290121330281836340749492356433616077479035799440218474211768339870435971458395505260388354535669430314351840281215487730429250	-39833868646370340756493505678500287793171467593159833212051584930211618556996053825510821867011198319675739705217177249310870611749423953988992302078650
5	78	7726	7727	0	1	0	1669746265649524706964525519877812554027614242799354927547614883148631365863946262252545247875871870067846578458418731371685638115118285898895267118598128	-6070940402489864172599485670927149586382390485477050439964592928604788793676325253698418996587115767743670026365591443891031842119861755162026373154113110
5	79	7925	7926	0	1	0	470116997701158069435899789173753825372677844419807154785783656659651392067713512078359861289880535452509072520807375551852527601093158666920969302567251005	-388104838874118690489118892141318933294495432855789617857207061276555806706539660594382819423934646414271849697169803947522594119911123091378209026284635707
5	80	8127	8128	0	1	0	40561109915332954757471795337439654808756814175135184247704730255090441535670628998215824802392326343979065703925436816084200864372461413879688687659626492765	-56073591719472397450793959843571441959056306728008462586005464412966044728635302731250127813854507933857134772014521707732542656980227323660223825858313146110
5	81	8331	8332	0	1	0	8903620526951634904411138122864668091021157893365355952968754405285516260024077960391782915811033265576442941803732943212449164770163441063788928324947265787750	-1799898762237848453109721313203991642469079385593703286759752837567030272464025793807847736055492653190237416559563168619707223908192669809503873882251026205620
5	82	8538	8539	0	1	0	939280599059521395105159767070395902505759443682413724191005394629815726646150528914365527897172572431932242738808539946978115150756475805845894400675014693807640	-264364731167415731348240936125917268056720626054417395619050814048377415979400547248854149952508196716735282502219365656161879305595731824718202627683277993199755
5	83	8748	8749	0	1	0	36746006663550739758222369724629280564276725847515901105986908885134558660999506184356162836679832620165469927513236263538157700295524817131889056395822855173337535	-100597165905242699548588991014263017942498519086935636784922060290750904180161490098147291207519112605069141169078217689398831687399328664143345302077530021379593200
5	84	8960	8961	0	1	0	4526479084257812012878816988789752476744113006980614929221628586661369025811995239139658134411153429944736737207697451357526901025661826372087953047053463934118873545	-10894263281917374559773747988514403231997536561566425370955812112203928368178765008688381182085547886291519208195145782793094578039246336615207820312761834626828261127
5	85	9174	9175	0	1	0	1465272543852757244147335017315172161980250313395543866402092724174153559586626939746558147641777885879872064595479336826536838837856310654159232279239713965903255463725	-239388503116899093890888327242808689721744603417830269880734119966498568100268633104415601344900636719160281439818899619586829248576071502754161226927921098599961307975
5	86	9391	9392	0	1	0	184328814497874714739202820456976745291882162210515065452780652725960918724573288717842511483211527174836906810850638487644124124001047144953051749222454924138802261523637	-6862246905558792550027231560089100413183143954666477559415713593411290890898536419548718062599182301689257386106168325833094592936959543300190176658488836391647629387735
5	87	9611	9612	0	1	0	13112160933760163769702462862663038634588501665674699444626505342461303449119350078168644521402804300903323904522457759425520854297117618731477954283304346143226024528907451	-8634549940545316290601895612608438813894931204038432032166820011442531264603090460874184829254640116620286290076907160570146793021739434789482378407115318299030000206415130
5	88	9833	9834	0	1	0	1910692707306102907898132316253034946187964687789387405375836337114893206760841357387370657507344289999515339643081690667597098552551199733480653526616540431068385936975184320	-525184052267301162818301221005864463492286192789028173864565093602354660083429745072961485949163365935420440326886465700720958276040982540758764421292394920055752074101885685
5	89	10058	10059	0	1	0	138924533440350696369679118809124716923374633019616187059216995966412850068777008849750232192394023841370466938226543799117015549409349005703162350192317011537410352846491997900	-137698004756065964671953928863043937937715861892133217710803661373908517582796573103552529857943028586688822668776456780452038301855582750655574443532353335756241043744906797920
5	90	10285	10286	0	1	0	23543446807103470290721886873827539216657960091968217251494719370388659561187749188000184517656960356768731830037780750678484096895041148335557224755750628014619194844485082372215	-7404281973311169638807349301292538940338594754044627828913708222727196080977040405864761729593677107567204162858484315910199538607275364512785870901129372299418229880447192304347
5	91	10515	10516	0	1	0	1951037778385504346813309571413165650762225827962817832895359740181598805409455053542926784410910437112195131231001110777211254668190882593628694096561935858738981588068393051351580	-1558293534713180090100232975893847648003825966314864910290547540943061188746078017811859470402711173620541904954262260123960312215668719900005576777263552462846221056012750199208002
5	92	10747	10748	0	1	0	350115541459544455769429918019567910612995491082547058867979034540294560626550627061176306635576088488441622982821056035904987999496717634324383841988395755514279092866508056562555120	-42063832831376006766127678596061147042105884566290511665573671296876965018601365485409614835935951120186656913932091762369458813870125779848061074203878359803055219683388843525243540
5	93	10982	10983	0	1	0	33967354063674438880424228290848425910289513342897692013922823519646687128322471432988830337581464488685236803098005598888582822711433808508603810486340269499281970278404688266343294875	-10443832474601798771590190346020277330694402084394264139806818854300888455446249126650625575274313604363888532608280946347928457599508435696072572844321746131924337753943683387136541250
5	94	11220	11221	0	1	0	902140899222174623576711039015381463867975342332852337778497319935919662458066272589091034158986061580965064451437021462856831700714798872650040221109273256814364209843695481562247392440	-4191773744971125135010302948570251339467748786621674824662550071609771455356523451448767278715761951798595320035528477644848620151404081033989059159001959028266795630474852022933583349919
5	95	11460	11461	0	1	0	73688243209543846819543975965284153890658035171467556857482385853244347033940012711335973205342989568900046021075480493580655845075375072649242869354507561364101338184660150063298957228950	-502262700905630660292474837328621291824277933357297436795719142347327421330781585106966122651568761140461758942940273172903044086545850437611055535166885658287185683936466673824242499194127
5	96	11702	11703	0	1	0	39513258229049458850904907695322546092732961048307569802205541221871838637091757054797227385310802677198334095379958567475076444214722077319226522349078588942630520386053243043288274730190600	-24710511559322618914795154319897276261447636549493964199818398832228290894839939761325821902275895199165391537844962699839150390800573725710367247507561076387527015981848789616671928789552150
5	97	11947	11948	0	1	0	4662833427376303301864146497662037554552789136912654970229080933953680675010294315935144491103911905273985209691333840738866688901321758123875462803495531481900599356211523403093880078307006810	-2590355917983407494920152949081148236363548026315615736448249299934673685109948179345207402030377056754366697247886297217439291125885785522774012998950188578244763303526736896330370503364296130
5	98	12195	12196	0	1	0	173970083603205940539040703694799753656605833336622763605003078571678640729460301201240016484656068726404812882706837193979719675455642432782319597905630190622727328511874633005754305516054643765	-655348244795045228717610685172898131896306265533333088735692626622719104885175721544087454753193217463557100284701102407379945082122130827655415376383715408138440314985067610474236247317521961463
5	99	12445	12446	0	1	0	29350923354089474473591814613189990165837586087771378074567301702237845299036011383443757636702232529326168551784486732942557285233894871368874870382766861807433048433341078373953455943300395740070	-64184720302450407504064020134075387656596793572226888303787114164577135237320937408040797738203793559796457107464528360890580467451686658184417758091145804482430789719247098123204029479700204103977
5	100	12697	12698	0	1	0	9986276946435940456478829911970356541351665527155543997069149919296819421830183058585260135530602899526087822666302373670988024044473068485184140225790519941568273557147857490249180326309826742948130	-424028254908968560265485743608156344903142398266484479060669769336867615288668830787472810961139292154293656224581870315460475128739098396896642456691324982639578340498993518972772584111183567060395
5	101	12953	12954	0	1	0	168408730482769924897294710233475232570502344428974850684678913504765593056029734788050128803913075437488503083776187202127273325375693011535596278449016654829428266138799848149836631412083273035631085	-1034444464843620842134497862507729887389809633632201947269674143741286150158673128805161127678252655977534165130053487255986108470970130926789943445965899956610807365465653203267268274857855695052628045
5	102	13210	13211	0	1	0	115074842310101561292787510225670796519345459869810196112424276932568809737812951250108162028856891071483339508470198715341506003954977731666170212050449671499318679891243110566328474825172348156722144985	-18675011475874507165711089313703083383551503851333811486287512787205495969137484410737332365335856757343332539460484034348362895327668777113704381210591934848023947836267891690874532481133859136256503424
5	103	13471	13472	0	1	0	1843106425184735492408908415770568671527606684632784118224371720837566586460703543636365690144252162435830146745386680400347678771294029999694481994982970270430413473546643779799744747563877523119240517014	-13585376930636554757949295254629691929007657146315972524165352761571825260297558105658395086396899655875658308549922919607822069221083900218245450569517194154859004262382645549040085012032065587631793125660
5	104	13733	13734	0	1	0	1572317452496716175326163682080427600415077160155478211142553212183164848011583292442396142960351542786389045383748609026079710270667680243663868338980190051635663836601260742151957160421463523403831853436840	-141731469199919273975782658031929074278704495132282020152726831651698207612522694604028482388579905780192890259644957072880675402329569873226335790032106646587043483001020068873332109222769698105744100093665
5	105	13999	14000	0	1	0	49745808231979407475174896642193772324463430298362715718369472763488705346735750252864460354407731114203464848097019797359115157237592071969051743069590450780362650908993355572781382732795767423318047977947635	-147671195280962359207762969885080234099435239752866123841094880918656977031621712851733956261845832791101166673869271730596147156105959033745841852379267557143746251656430244667741879949717167067733560528996445
5	106	14267	14268	0	1	0	2862661492135106922896441006583615540685037116192309752043960279598398044896509567330341774684036976323840985117489937553017530170803810333186786645373823206477959093560073605574312908119015758247553281568790425	-19583413965966531936329859438098576312260370972592084994376064701327830006238779243936267714966341524532756968430602349469319295880617818505038642496012085612467847226054199088411165902485394434910521744846203255
5	107	14537	14538	0	1	0	1358717298658841099332029233400620714352009402210454792432932151285171054999688774836219940025156929275657707851810933769851152842004562925943161760774235573588800367215683570744640629412306198668273069767458189125	-1161637251938127944785157871267649604452456864547528147288223810724239607218740097279903125965266711868556749497607200319928533458881308850686817012943174681086490114322319518189757666285691551580646176671815391675
5	108	14810	14811	0	1	0	140491216799044410414036001052443463001423426553439857402013313927902253308162371794961460143380819251787134303263057080909672379078165322900132786618270473122042610186083566619174351121204639008994518341711267874465	-145731802214251556585711808291409829805526449648245324062434484992680355601865130438002034992771388379961262219384231481392539730874765953833905014085156775682490936148602499272596492587888956176568109072213537885457
5	109	15085	15086	0	1	0	31591100458837756918403053248747043083682365352464927982927808170882264808630979884984285641825537281670150683264566973615971854499570315847863489983538688965329837823334210136767028438324609180134133227328438493580775	-516684117092053041436529158873950186189514033885357260710784815611060334733324823566116000483736293846822304822427268346435945844136898462186007345416114045142646421416868583167170274649682842454242951804355157655881
5	110	15364	15365	0	1	0	47778272413907550095057349066192839281012983767537708505915754489409781298413724087139666193614876200621810718681447025700669583149436642128651152338429197576633924122036349264261368498232935615507826880092660771025470	-3679568913043591305069054693385238162537312849232279142341508400769733068547278524904964236974002741888641102470386029091218197160691989746201781944111574457444380894133326112191162047101331599032082823450600860206670735
5	111	15644	15645	0	1	0	241264011413137097122003637319215973568036345916265569144341195520663190068147774610584925179660745283097658552511175027278720320879372188445254461768407041803181746632284298163665731247548415498230983569250654551127624820	-176424490568156256903208353839251735644071650348464124182283330314787908514546963815547771668070260418536076877081902611585054052212393292618376473611770388041540673258822910004730997704943396097768876296768026220221727890
5	112	15927	15928	0	1	0	32367154440210894675608886011215142629189485088862907094879126631537894036848612342933328431012852467431302342888388549650594466615649091795396398103923032970402334794197640991505951433734514522934776634233005700076557664900	-14955396281302580063817180236909941511480493337132163362328259029743842392853948915132577861020551587966968530157963509020879171062317080445305162447314636172780281199915479617532175083363272793861467025242724006872105595615
5	113	16213	16214	0	1	0	1780225381532267555779318773398751226656138587134465726721230000817299998394387945941250412622686819166312754038934317408043778441217598247016541713029612031327094914152257028729980239463006899341140740597791376765441913423490	-3638911296518156701893122796647168837024988418468720266907888497794203102814295178847644699326326736996671564578022195069841026360293063888684612995288322033744483553581264248987092839297342100084693641191269246218115409043200
5	114	16501	16502	0	1	0	313586538833414503341687572515690062548482532480508933619575553272946048684764201297879615609009649087897445710034272574766587803312585930311071844646927346119885585478441798788460780755714457563192038587278784420670045514556357	-299663975413120853258346042215078056180962984794680170750638732677053017826162737252026569246685311820371210429662058339155364497147241444360617322603994274279724569657906399606028779165525930354789815767436679818230357121888880
5	115	16792	16793	0	1	0	16401280973545278246080646896152486448813754077510702252425776061210447981439645803289606812699717826393417545750727542798164637844556809110185222583176899343141705528004838830673662814352765961931628137887850038239100265089213575	-53731120903324742241289248187645334146849163204826702590686756815586047723607392155851058721733472418450571158773341023913990961371243730899457564297656781581601992527796599392316704645687128540752078134190880887563883744893650245
5	116	17085	17086	0	1	0	3911446853297474107273358546080884441119661111921261090376085071437030484904912396640320360125973238033768023203650664335248641669801896082272722126523782255731951562047298700366542785057285063456290344985758784161105300605172160890	-4016288159197215516775812658550165064200466862598686775261134466364674905189285769491939843028904130216678306355742319500034469325691765215666648586277679522374723661006689171437817870323028074460403381934494821275146194738821291572
5	117	17381	17382	0	1	0	265053923406076202437642783237079530487529640608524147723056916103099597923589182746242194462046766156375036714095661247009121633724293422443170855543431117501104982591765104846971195606942173149978421415755161277919251754811668207464	-640437416630807868756580506073856988143419997322958209270762172987996768679746757078489859210898123763725331926546906498758778925811529560681385295845183407227638406309733677847097272813965689399040878378232056933683872902798420041560
5	118	17679	17680	0	1	0	64405116305102500517923037246741546919934912395627407952875131942849712897305433474043271786692479493005070358769364230037762763962011668948002778721041693392478383216990051093384732748957833622680547482919180506304309569840639441473670	-37844963025471477738065340808910796694198729358306936444078351015037282699313770872009252411431588656401792421707859905986754939115113564309438065216633787612494949305885364706053067200933780139563044770591756983817263190473284959262505
5	119	17980	17981	0	1	0	5898954489566673792982179524197427624650036898458446225743519204968084909978174276809106652018278104814908525750684820526306243080290075233405208943310682979582491680786631600504850592578713731408390700493474342008246905295564235886682975	-5766035814025626323242034890829425127310375817621848598154813839370865028029346366647048292351975549459174486783234851134288153590373956442250327905457542645365075908136476847008464380802098454471819130591808428595840826941344283904378368
5	120	18283	18284	0	1	0	1213502374312274240480678212562550544069741210828798586284722810040051259867602407124199646925800974153284949463151841231297429636422508454387664732913954543954983312550506591284691917409519228439286983700935327488153542602616742140950078500	-102435645831176291006761178650668648928832488408099850423961831483497690388858038122370900260915926040901679185333823537325295706131104026379118373548953639234230655646355469270164011105209716098172272769909892340179194329188949475115570895
5	121	18589	18590	0	1	0	131195859486958382566696346872141533104391109984718687143362895470909177534372543789835467780048992578747485803905481810269063133601713400671929763205253938112032552811058586376987851478281519261841608246744573618849408115167584334462278382205	-18761927017484835197644857466890847526745009061085815417265648714437328257966953751427993403817871154353347769556028034757747425386174077553953747569887850441451065561297940524991174850222843123563561331918124232805506734159107012780372474785
5	122	18898	18899	0	1	0	6304047085513186572119647423642787423490820760357625896922533987037598495835272165517485767836051297931796914884331444144014030314202540374276962501759401196696999911007414412510999007770558274392551659894533762410360938158766141317175063945645	-10953347571369786651048663264378626641795705631134389847466747807144336144611564295496098827802979431718157851472949044239623493297518915046961579698624139860461409097180298969905895935120851557779200468847829537618436585836513943616376664201385
5	123	19209	19210	0	1	0	776802857885988983700192696664223910790355723451032943590912770155169233673988643920451579148044077072136719412383493633415289857198706921431406663494621628074528670178585039564676002777237496926501064750404742763672182358623860781274202062744900	-1187341189821310817014271468872942183719326328795431874967866662169812637932909648518244312346709122581664798219727163833699611191772672379253687303037111909393096132948374988834450771845876745151485390924155190719794986986970375254634014888205575
5	124	19522	19523	0	1	0	213726362774121335497814584253046222611235861621362241182195967974583887732686781718315188214860901016070407863917001290752773548968851023068440116006359804173133395996856136576331317905571761111788013016218989431490494462277810356596986833816623215	-7419067663861708028267995140060215897977477025468221300403075702094603150068890465396672995089542560581541655805040085317583682560105807836811105022492559056254234257148269841376802391167863680009998008355821746275254511240719079438156940103795520
5	125	19839	19840	0	1	0	1885380704836438091771959228949533919258083243810819570887107105876705232327733967281677043745923998006869614299277998358369101904511533416241868179585920456062836462279597875980019909939065171889435536428018990971682826551195094172725013491486401060	-23775527466993506506750419024183006352771583017235760554700775513425991326505264799147638254999604255674770470624716800837253556035025396723513215193848339154950653063523305428105105073480594369637946151405199915242677390079235230558626543301930560430
5	126	20157	20158	0	1	0	2072707681655667079600747456325857781667381256526498729909617138252007020794609847092110023739637282210899371886638817977200703380728762595897402530298890101557375743717678845875316090470134829700480259918764504120343577968361655082128249416163326014100	-813735176040703197411170963449131377647280608776402859636567435749020021375732644333589965840267521813148586520891417569643747409818725050342910018449998359829217615801945904235962874721670853869093865886717821836001088022978498240336831139302134331210
5	127	20478	20479	0	1	0	296281044057344873651249673102622515255007751653244454183189695096422908889574898479747145466496857714901619756780168920891549464003165783107185480158006265306971552950545129120472389068218000839209384132058802577933800092967454910150057572242708654286450	-31545210556884985618079272550492988462106002048173470346331336728259190823984532704619854890652869518309393162198516620290278586705559751681020792712518709228509025081365664533313675976623004200164882693435147035375298620350138222511860617950925170906530
5	128	20802	20803	0	1	0	23506641394403667034963059333295695941071310281017236405220079632002848644876344043518830990385861351012289685047717961831742254780858142885046244652789974942200486849175926024231288932761692238957219412268305221869503909804503102059455769234278952476399505	-14079556121362936188639306795763861136964768249994094269682648474825859444431106048583463522108685183994020261703799968486982032393996137668042397625344110192003055449337542043578201757058352567485208934088753294008270064180418060765196024189234301055627775
5	129	21128	21129	0	1	0	3788509185433467899335401034718051075676007733580081475962151236357997487429549787264391937220534796026802584569830174719898532241882178431946653646716450970192545789021576575733496875182653282174894564960602247051739885487675952935718218947502769973874141475	-475853852360715742417770097465681926530615932792738809829096577244002865644844187984586369853102289642974484252246080508632996907069037124985939400026935964477323262301622768643856074986216693033633395546612582781557897581078933934866554524485245308634598970
5	130	21457	21458	0	1	0	335744132660912544687795133711990300431202147874294199272848339377001714540877401243602551837400299624888780498830608847458751261682719941606496902324474261191327221199702314105441583647476352778179051446391573197244976971970749082378398991120430558791112652950	-152603313303005022611665155771142840321214055116159122302893310293843319184842021401986059016287621015934105458074030362663124232151778589622639113234679890921615152431312667740068298742723266956819878132440975493510700842330092910602183326507875292698100416880
5	131	21789	21790	0	1	0	1587561918949558788856858575377929579771648723325888418693405753805619995582218410585941917435825375888074143061588500333254085978567875342527580760649767990470674609347097378084814495748913634373761436323301094394890908992057385020131831874131111592350099899995	-54847521276421803208993244320492624171925362488870913482733301997013419107238025036563912539241350176941692490296827219527156129886857560598171891878927313484073672120114214381723237966299592272902169075485521730662804176754461224832063612970027134869891046922690
5	132	22122	22123	0	1	0	5729642060279923233055631174769502588612186618244177540728672468354199439625839068008194764686896874506145928143100853106631042072079431774070536018754728757972154379442945572908575526302852810082854712389533183100099838100067444509425535836094525934093575297907255	-601946371238064175869445117974380659396203935497661999557910365007815609954204750164110001140356405582762113733592954455726933779929597550301542476630324683327865378728000256516682941741030591509833329850068667483907654964799420219480041212023258670606158199613820
5	133	22459	22460	0	1	0	233565836234953643085329852428729348825068730340445080319043432879466690293837011426275356358581155765577963473956345763739063488536756162837978327203094168300205759152319195229000438195347397901500022805942654229744298675463972654325724142150423422403973213271537625	-497244890842494984410443862117977695751058257329973697815372583961038585474307465007070613300131799480952004222240199325787346695205125004799979279900801650908040669064127851250725866216296057990647445987429432387952519444337914467857103102002903844472271777654759955
5	134	22798	22799	0	1	0	22901572316367434516232557201639440605069808502965860525176267135027680688124533504685947490277553434948024271559828767653833420822291255889643687369016499378618838341636001621115085673803262413634506722812202526904818736797723598381359388851299101452543973156284243670	-60595424505686428611788465160486992244442815194425456563618670785945391551136351255615371039133960783092982171341559388216134892035930555301035144944805620856423568489837410620803643691923909597304852059665227057051371534083698385529437503261673317637585823529682305590
5	135	23139	23140	0	1	0	7249741749639457078653643186561219430912908192119353491133223442163529614704632442564300178074052603175074371930942494603810248637403400792186478949363606270793557055027802212778678843687370030699546457792133997683493778717577004423711312142502487839815023393943286640905	-2195481435341660462249071490037377003730064092345418916120050935842675410725659331428872882840897625333588443731937685569002047345919577421181555240240354305557082572189480266150916858216274099117947504225335751453424217281591851442569314193816362190744566599581739481830
5	136	23483	23484	0	1	0	861760896941940671970256525100486830834911199825568640006535324038605862725833215518060789343801034980293502350357456046389229150024503121424585405915186229733302976474058751950378617239058891007568282610314151368300053838450449942741177647783122131017864264916932443857385	-216296705810616581178860381185767251811739299316470405700226946795342229258980760144685237929117302868557269722216873827151714456962586504331630985562907067371239729272352121457587774259379011244958876679367869420906244178117014192130440789436850469824915304857590109604175
5	137	23830	23831	0	1	0	45790539845383009614052371016395626505575336167717426845893236946908316799132083502941731281546873471438706789804724671256515923141477192763231092869923548744253425955807049294774378432445381660997269642391250640476917500783402054248845973199920120706346173769503990191741210	-78339642005747382695601843705922424779151020540986717540995901880664081153441746850692983792535112665847034248985163876239929145394865786278864496418400693182600710512063264774885755819710618430158882420670627794366154479493943342789089799658073140206391572146061089755198595
5	138	24179	24180	0	1	0	6758079231340165908015648542657183032713743612435483948785669641360564742529140675683095650064114937729034495863089619893105645855170084298445577980493153869649640388061634762992634356521409890635756502957113631361675814441044398327772598410311025997147073918344415831107588865	-7394450708070523439383006503788823305489948565610317706107467261470304123306180083325532063518027000051972039270088876871787981567270820492860700913985029236578370130904021917753914948188197554392288463184981486279137047620238611924026059300828676475085846344994014029863194490
5	139	24531	24532	0	1	0	205294225113347530728414589358502241147434815761320510765543720576995311203235717417146721329865878823296320548500234479871060352466510559586474810521273996564945795423683823889050475219066908496377248737188173851634921354838575212220186936298491192274671705666845121542133610583	-1422296375242751553894116400858701550948861400580834975218838962563390491603970666701271628541169196400283965280031648013700254208902522248306502477001093565142718446313816894128825984882601253072361410055099745322689555375166774853011257514964572248327090734615730187093557603350
5	140	24885	24886	0	1	0	57669061895583524668145777958408554010230873443611439077384710784237406990029379635721704745233882823369347035746829423728163823892612554544336677397234620041687083249541184862785252497808667577744793369244755195457022481908676624587711600483752367680175149655200155949739241854085	-127706579160196391743345579960215248140914077008319321185690337692257874212487311994051719643953320757635730611868335110668378164863083483998665327830330525319809838479406026249316775171063737549078720026378688214980175466238643488119568356754913777319352228660845432352909170794070
5	141	25242	25243	0	1	0	791774599713780908225234823323861066853063308468656912861739091959016571032244642137634870296796861034581460577360598249376811626045305562727180003769054201483284664258503368270017666639674284731514026819615194052419125423027817435332982877703157103013197291672069114465656014823690	-20502684407741496991528522880020586193074785752790623371800391660823989356354538011626507944598322849149474163179296592098178280019993462945484081168229819068886582104846520659109869515914874202391990599519035705384204038479539538422141660391603475474700734562416648599214109182028020
5	142	25601	25602	0	1	0	723640014715109688457563938992629907160094302766507907658985638395719247531033365114465847318199171582811620032916926094347571030420048445994129616081639616099215841395732577342974777274661951065556480159059080395376402087816849427134787858849326733332762148242472639627489719595611130	-1699318627993056102902536307873476407537371599955696053164762375240886497336916685633696777693079356863844285964952160463064816018952824970138464157177472936037108125840885184287526920765423029548824083885425557318837003316066216510442512301627423430291053399710866931442011681247704915
5	143	25963	25964	0	1	0	28171027319851093636355932289210389870540348453528053324246642407189229993900447256407261677789729196428601753265068783875309137935064287052474570019016150262056993047097365257681172010296978766458185178534829902522608345756280299137083340388273212298146631708322294422629342313013894870	-249856015491255189525742662872976146013474383176586363130035958975573293266052090842524708487181996643418984760100705179179734272356143361008890732816144803280175254110316507458191153564995613009410891531856641096024793871615843654120972042927985116839583415273608599220891348550591090565
5	144	26327	26328	0	1	0	13910259527997508453502834959731691801282782336470834465518119587538287062238122200005229515061143927727321530912464601523663305444778291095547062983141022076501094801048228032239264220464964343428072998593898756638917232375488749823110241831814057253344671559138784148583890823292947487190	-17694824937302748855819318369664324628352523580295563865053626551713919795545896240646421238284610724213020420618658084131403624251972873290749239169915758586994743650660731041615800029194100860598858082065287505898906067148769334029755620415898466551054691426443072503310381792683378320780
5	145	26694	26695	0	1	0	1156149040950686987260161411778947767773791357947021545651641546679712358881400069700208528488224206385043728440829523046563286464794420087653750993703087118500648134502372449487058948659057055364009220867579514977748472248359595028265754984648003449587251196687487223075940269751867751088560	-2466670431489299346043948201431273688073137376426669914931640056141730319467181988922061866023274686948578662397046580510045907871671503234170473925352276027652752090452579975649084132171670395576880656056625035780668642607456980431612025621352180535384874545951737380885088321221002021450240
5	146	27063	27064	0	1	0	303100471654052680183882869084088594058627074969676129432432922275904029723249286321650494466766348937287616674584236671036643881354368043572060357120615507582330731123366282399313442359631934068001379554608046990150960766405711684432800460497931459881002357393533988245074316841378541046290335	-108355657083082092233769085029587640037952122022320376236231465236865289898269698594001147136385949861467801519625865701677133723137375270394345805720346735151200079755785904277495828019093410840152193418954472841730778676368210682268082745500285556305648841928982366924993887647542076333930660
5	147	27435	27436	0	1	0	32622603634757027493005728766058742284365295442367901918314520520343971833691544799413880121960161832505085556745582403694181063542863570965710917369179997311895172545907410039523198897182545574417204177302313109951824458433044950188295902641278695889388255683315491995392837905754446567327528865	-14494784392877868240076353243782855594722503203433600572546302931393518436617523808320178682117039507552899404633280251600218322586458725937788532417440091821171559978922254681423938745782968353087585338204387817907604440425715792578072499508322812648148879437070418423541104226050128626969541210
5	148	27810	27811	0	1	0	1018964047031802285443778694108879873337438157768739728151051043249660658632727412172459175097668518601728932911507767160926674087085323844191851365438674276332960675188673969706669081197262122726632043302086284067004346605359243999232777622424170823584219751672203963611467034006227028997563051155	-4420370162451874771577508011382564810190426871407822471571805067904409528786997719510581870381202008348163437617520712802808059663778402752306906426669982102362668482401555019506284319801296894316795560227896349934009308968791947059174958248783114442712367469422134583701754063955521007903405706195
5	149	28187	28188	0	1	0	136998206983459304355948976503119258714408031207861396620050260291831835194317323488169189331116130693260823057211087899926094569996084562585526313482355272495319592096140615848175226569165524337310737398214124504163006025306838297447051818781874416145905884726006001459513144431282808210515889808395	-485215322456984626961434184436429864052137095476163822933107594270797366194821534976894396292031089630855136350533509594797148682376486604732626334326175799918092371167740775170995268152431124499835957907584182732453784240046262200714928595148440215799870495399624436194239758037390749161251963301365
5	150	28566	28567	0	1	0	55855926269567607254536094300574839382476477718367065671140686610899255001313811130888854156189555691992230730082021276519117674045788305264583536768558252670948687988994928327524284307388787215690289586414532524484605077836775437329165342911816143804660626196493470321262807679386811744456993978135776	-14684864010646201029574105553205227852193876009472864660481296802047987674802429959747151265271433339427281606014710915767998385524294034974030223342039648542177208839742611656154310000564720435578007749424248235130147998778941462251177393782513605315188214590700021003361433503150808793706239218290985
5	151	28948	28949	0	1	0	7276827245872361610149584793893242124157963663247606015896387264741782357253247065906579683881168660968594707899856129546065908308873630674207880274052742209743432607894316025944373586731869277915329072879866681900168019375210637015659500319458299780001551947714310854853152571358561332155307034657099685	-785077496392992280930218061210634514337848221350157774974488587406883870086925811886560280166910980813338030152116799341154487675318928648181759354147313401476018424099109553887407427019716138070121101806928690455041135445611806532052061307477844631794741250325313699891337375613728478815374566997576860
5	152	29333	29334	0	1	0	510769507819281668752705677293759607914593790412130866631869062719744443500482156977902544812722106475944394068554885461714259701588470729169927437327356952022547411457324374556356137714577903163835543915216878330517511763955890720458268566318510906027774904721332222761393879893387726250272652824018754320	-417914103102310514250877150793811000096079779374804749871773799091315965372516296667763607865071329296108133355975083414858040443893442889125048118420921496654759960105465326794643446114939373513034471845807164571968824488095170278255343297614133882486613317976476932743464927283731494057546278255871993060
5	153	29720	29721	0	1	0	78223630237109175911305570036157165388406785088992499434161695154877991877983497428838458295045573665175858082934368449027531169376378158360955902741222512300932441081419817277706839302918901028561907219787144727681249375007689700307789389838924610555801200173355687348092530899851853380360176726807920202775	-27809130988174998046645719413546502519516058277759607613448930630764314250021018219725871168350502099325758530080941159352979273496131488046842685524730509644064769950610800341305329609585584627898920714063557745889840848119200459562580300555587681621770977414102055853918899188549462388837863144318052458248
5	154	30110	30111	0	1	0	5650684590325759787660619889188754678977078841510946930906487926595186708351588603610854982676391997920282147909482942398989015250836600933000943096439837132710926576157872007018547473193557263613900984643431227962392431834585040754831138724454895623807869361098578724873693910670967207784220418413752062800180	-6550585724000929966628190781385213268090482124085136956912717272717406084068407565104802436417429246740538433262108951802233908044040118129432396674270950035699424480470349021829952471972851096512652554814600747473500179312826749317307576641630884653526790331081563575158347148525835711465051325901909352943725
5	155	30502	30503	0	1	0	1013163107793572376535404850914023416241960274582735040017770007359711470665486103272244493190347888632068383503416486418199193174112059583177438738832286852816994027579788770516651699517134720613143111137340223323702287816012780017128908832925233508540661172267919852826828970763980395914749059053546563519426400	-378616140967853366826316837095351230530301724990205344977489374656657264239070255351136583346799328744649802709489287701685646754866617002966059711802639667990891241433654012275169343789496773572386668564513777015476665557992509977495925207646353663897351827241899748566860539092034355846283572158989812621952650
5	156	30897	30898	0	1	0	84879075592407182472147845550040808664563108544793748985722094709704539655984648315875470409467691190408034249527439142965932419524259914871849880068937704058345612372047374420733459662531611437146364677798533854134581937866054440021091501246088850308297919736182005069458758376378016906209223541394411709999497420	-75110186090509481008516099821238871069621800692218647972458211363399588542222809297846050766794541887035941097860138332907636403072490525042303033497522165897628300064275617984965973885882377758471039932542029491512370780381812629621549296797443930419256246394879883545490680277285738125458675862056138441637603670
5	157	31294	31295	0	1	0	15921460625998200807013704830690907491740758811494725676663288012060326105383180795668664949053833410759005362519110779898790579577004276544414145225937583439710928013859934722685896033640516175799184577993661421421213917953019624848449112558462004686962044987249547217392395324330582426405706878390014224842146130590	-2311837024900814840410778069284863242854180978095978156819140407955031757331866130171928529057013920725892991749870373238525756605768047787355854877063720416197941227189929663241686906654851842070950321039457026727454844985221470488318450510550127519643362760522191419035579521453003020681080645871906051687601987570
5	158	31694	31695	0	1	0	1576128341562338732189992972794229999661187005490294588878294679863481593005754868055534565753639631510217206440249264309101453103103996741419994270750382116965939189872259641408570103676201229222215477255419175406350222658956427655185607360131574345715077556703358056962614738692079981623170815132693721018042280430305	-517789817374191712808647216893316403599709273208406787078840925128701366956211813721658006255191762463955027117349077384999128933149151462058673869666650696070771216277380326743883566757550107486542817460873622432896698471903021460559688325734364995463110153447663267610457834269174864328381586522370091560693357202805
5	159	32097	32098	0	1	0	41610392171521506235214954227231384399635904432593380090344529707293006613395688461830392815245340319678204088319062949481678210021752400998404685737972193368985096921623580742866309770274746403826680473485475472395783818515224267358749782864330507393686360035837184699333720239158979718231398963423348739285231442010650	-200663933397066195499449807964794643541900868935629859274112483345252421360793851108191978939982039690533446033526730902317123379261429536172871289581972161265535475086233156742951271255850847471058871526835792467413789440652980408191188721262410385658538774536465705460085036871397639286628050506779054724260157518458145
5	160	32502	32503	0	1	0	3592003012265279054878287941922092694918786814433117457490364188720238312874081845085333541696743256032954408146681033676454889466281386261762894063855006562307900651276801795010350231913923759179326100930980325311515681639734212966124529934173380061981366336905011192751041054073751693991899196911919556624663851515012275	-24201793127067784638560166095672123245265083131814499061939109722068196987568645661858727773456667555279173288470762101160418642469115428476633535682175207897707975594953273084357859714481934726623300038600655460090163627296726353894247785706277812332427740124804220405495854924595557772827777519947542607427328806407373695
5	161	32909	32910	0	1	0	1973348214786741189428289662783857399901348108376683874970986508386781986072541360313038963587727664915542364559631330021269119008949367334581630607345582969884871957949193125522675874976462712617033970977422952961605712612088906045565252679703871739466200235772010303654525937836111642948456550204938933195969438448067915700	-1188582413912968536143295968411830686125825250863766072490133105494091109656078573272202957211060027810631196416539555058474711668780302264742241717139508354068949543343570025680800330977582819861020295026409076062763738369542681365999543233809645791493897670812119985235252514397919570780299426106122814861624629392983923015
5	162	33319	33320	0	1	0	238670750909267494461917390517407899631739374133226674733727343445652717812137661104700740463244312225493897424573351226769790573391151414547682686232081576849757361081390249893252816260201551074511889596695303577618139410248483703542149424866766656309532982572958102579408411817266646540534813997867508395768002530462526160735	-123740133130228877936788746323488469121236246470188042202885467935965911300913463704929241320440309590818811319248028305529173757188827962724270268481079652726425834493912852976889382328822136976896114625975695071755385937511630063087727408629886107800429453104553623759350667305958870936935062066614455973059394560517449922735
5	163	33732	33733	0	1	0	9702923244594958571089436289681402592076438765841115876836958114885405793407874594526604290110036440234545339122762160594680191287488632083077024400973516426769901008595281115452068343150559905843568945272908881352723407902362071026652078096524632127566574891647875790889766012782676408811126823025419937406314887092846338314530	-32141406342831392914063783666525125210061928034644242308228235744895646052788577334298766934837610868592370068944060960554673159118861549373562208400231030128820903452282983442287429909866313554468366610197228511046812155420128628522188142274036571967651019035321214653872009818599711718379252374151511368503310636865642763487160
5	164	34147	34148	0	1	0	1643659918588610455529815008134999179533395006681059048617940746181519835526444417641115707179956819485977793615186757198378851336014532735390087678061637983380253034911423990873355572421102361028928738263267992195877134888108399896133207171656551915812670351417565287122902703876669984787345269542282787817949016294382921635212945	-3147808326730691456460136507161791074847766476391982195313412372995217592815469504159939813233191059086907704757988723760851713579817717525285640998898209969036116114094944597624717269891465341404586158955275610419263371195619447872348744586975316633949400004299520521571685158090542122791070222272590582492068167884603608024591910
5	165	34564	34565	0	1	0	541386405896770216332385772572777316874747482448719437514001723272091562101026226914800271763705475683087176481310551698616623304410522756964183675651139535508637079364376174232368164791503656737197393544178578370247378050186314938737486345513070736331250298355378228171413809947532402918247700108844425135911885452786211708101100640	-2813202618572286840531266290531134514260287228550483575196250994602809140755199970690383955935914703913755533668730139452036368009679929625042134231894856962279448244606585242298501160067027435983999044185658632295213876811599719453599191692248925845233744564277452486332673359418771428126267404923779126274489616155275976227902850
5	166	34985	34986	0	1	0	11530484870826619036700256465131951904922934026425541755052961836132818677110494767529716899115991564254807760719553246967793070593426858595331195980885446140569329541357201734672729615737917279760389166442224432217729921439036911225157241211879189133621717499819906466814594928068769029778194247096779079534213395287118713653237322960	-51693735834972353031302241117421022967042343053199675362982506219496148525431577074210523402431855868492707443753027696216756343701449609312160439145121815403339867259123175658426230505116619752518943812135365396156298215844027134622494428481924255452578445282590312964532208665271398041341334529196921693368191377235452545829191422649
5	167	35407	35408	0	1	0	6530075630272146721630075518384240291455139081459607027450699228949061411777770731451051446990140216115862724073060273150586942213135164926706313117571466064753715064515267535659675983546315491747817561012367927635576908940365438202519573095313098409591307319926354587301847459366957610289645120692475701003224540118520451990656541227150	-644923543307949740470277450301374507134731808777721174283006088688934090256464917717405118106895442496501142374188604258984073678386278344205478446638110827131922811433522594165350982095171739165555586925267332559763720050391735605210141120228734004725087320269219634254899431582735772122503962316003891451761473366993679439676353721755
5	168	35833	35834	0	1	0	146071910932040639228091486586291664914435959409408232041520365970493929743353757543149323956637011662335293133639697900459052621639419384639282452969305362645167469107371681322382660856401620032184979493348911782280316810219864007772461642786427457688818642073677768790529323367301472209047183112267419229204897457516811195603978037754420	-686613196496872913840486273437417389698188356888400912079307293915633952198874895789035375750221587941336132772407693821448385570410624330128781855932037461214743641138140994965089757376091283004221420968056935335578473054009714825180004255462498773030098162389700809014079003844525742202213064210477856652972864123697580015808179083450255
5	169	36260	36261	0	1	0	92603867235069975860751513645337071975864279294709693247997881646208286891285137530554630708321023790290877983340146775212705377775220855661899509938152403777816067449040950914081464096640362846937335367375838778888946053565751511829384580668216548259673903257019466972745512798902942251241581849087158002902574971464915778886170615715791100	-1819539333446216134627072578643292002201066332007051606406844990705515325490804213421401668807655951202013805090043838504998755647515943313745852335618723871143636233687792312388026313318239823717619464662220843347229002322996498003077489528198422235867883789591282303297066353329119558401209583603115662834399560215157832455773852032911692
5	170	36691	36692	0	1	0	3526606402908128086738663135927968283471814884443432084187776570270843942133828432678107583035460068282887181683680550609790886711233053857560676404185336795346211437039087636144925688020264433585937503954216125593689020481028518462110486893389765022757005123076209823879964699404588310180777518098589886954964477442812793072616406689231713932	-7420313805219218449871945254916998819398372761386505208884119704173691761671760362592273323484940862060883003633668397134539314863304146139461629176687704883853731009878927168863737842576886605156282180533526918109870051071751727665371981416846639429703569606728869935983693838654184035546777792820238328909057346216331363203117619404799384625
5	171	37124	37125	0	1	0	256919397828486151646496331577935805528375945867633957407230603741065554125144066178420392810340428658454889750784868204793052778839385074253828398514753656245369859145236132610072265629453066253214358453604621836854944714814223858505296119738596880421786887192446799364834292339874017353495132377801612749672335290746724252188693237814898313240	-1002079224425868349202224334095969974341606029936707192492152713046007611017829104990675032520546915516204986060631284023322613931927210071934337635765933739005576896457293265370819316347067919573861522636646489797812421746646794368914565542395169748943476983368115500556176283788312796641259964466989813969830648734706559506352222542791327829650
5	172	37559	37560	0	1	0	89587838407796864960729445728022485867106091555426869292902240562418521313484120953813378079117523977681543198347348702863688504749236823763150796281376441481841293050197667636880295890246181168163454880780354908492296516024613616643935288830766819728423150471507233166362837922114951511852256166296615143704313771887408972791773894029592457000175	-54075222750439602510030879754856902924813454101227137920204383070988554951855258150110085885714829959632717605699683362965664780883569112431783372135571877064959291534790758836832364611024564980312030843405890065001161373371210872637697858885205222798434469505775752015408757970987268974097321501238686388473255055429641202375097756910056961807295
5	173	37997	37998	0	1	0	9610337590030196672924117393145322077396928307642856801375554827258016216298345212556815845970659857651842690104976185496851606459060532038456419595210414126676388126851559046423373653572962903115852736381176840327929632337660316664271323504688458349712660975777560269315180834812546806111536522546376229166755705120424450937996414155583820534045555	-6897595226993313545629103776314173652373365959894490123564685845125509558167973455868412390141933939187733409230205053834808771419713283437581525007964961031647248880434563646045943034850922146050744720651454694663223759238253888325463112065740142229520100209703988307717696694568353702102066301344732575583760039493910520138965204175429265890312900
5	174	38438	38439	0	1	0	153933479498656357406257108653771525868557336670551405581729249246319847280639986674947857605641495917310357225948212367538415191008852236763982712208752934625339730777429697888550350834413460314691938095092110788863292872450867101651296101719937247107129000571016564389382701535428569100237161816248695225638315833896881943086983401812787888482916355	-1755985015272695452798133093798922530418940212976009948594125342500561681564621991261943767974328808123803137731335932212771491337047918780492273502789973785529468462805130302386610848951121327727499552832626156145298486811642009812643962631534408040559018097369896471604308191597221702917392692819623574148249952093504181505715098494989749259910100070
5	175	38881	38882	0	1	0	25466278986778050977003561000412770996983754049234969810462601357059774482795969647762108769992954076457835441476398415710194637718304033460414636390979577622313115549462867720231889070825854422197118252417317962781933809042797971514047766236427588155643387905348483810401633586589872017713828315179344847873727996747039662436122988935196595700582135585	-193791033492550999193176734867952141206038661890474211569681566266939879858911925502306348526799475774949629501723732924243264111308561155800140626092753310375408388883534455954096939442630972955008732464471941691349733764009416672039003619050489724864822823980907701134659940094014818289236208563422014622507501672484101193180148934163149988071890939865
5	176	39326	39327	0	1	0	17227068960441775758973048487557953247234262462328727550053837933007678209314205795743691580640305835468899065692234697886343757273334646477612196992096898444392983200963554808353086707581769820700345026696490899587172168123565966150092668864108884401840633220484690532883661291510889284343284511564592903554003599460480696751269835988797862725492851928235	-7751464060074292734838620443315562847487547046612003348894893039421833293113857819635227419598372516413939033486296246652999076821925577319964668981149272666118656428454231066816502024695142930130429482011330737837404221628185916920542391344625338969130320763591444235517704754729303233090992481037326940257361528744303500666424066916289294503323379714005
5	177	39774	39775	0	1	0	2300644455308443584005988606935535280254219929153526482425575686305978343528286566464401305810704581742175807043800245188688322050459741520397698697931209451187458928017385748815649995835633827942090903249072425912955603911124024001090420116683350986380639699121862347542189066008368635524352162170048911398640475577414537580046566094236042148009134616714505	-564503939678086968665232664686181224134890053566339087551805782110014630065219926631773166757433337468717798534400702665911804401805105193820369140394880237647645709319376703546397514271134258146261425159176185538587286959501486816841254317704607390810220669252204113013503760121832256266162509217047240794198428452759748253336387245307704915462915729617240
5	178	40225	40226	0	1	0	150144599524586819494997742628950031189820487032787734314473979432663616169552162554236111466098390236108821118040760194699204695278990398841711162536373277076706376367855167782425883162816696654385690112964899959746504025915397881065867422829133828463748988201123634545793587540598500652661036459323978122571109526094308913516189227408574750845779362378666810	-180718667365151490390004655285770255935992955058432863593442534140183900497968413638349755745541102418352581147895142126152459245834133421201005490596298291460532991895145666443334524882906321910302701361402543433666572453175056753144016671107858268013297362711176887174401792348335978040156750270439906921998816679629866602528957709194357083845117733063724052
5	179	40678	40679	0	1	0	24418126415272566173895294754975592741112934092385067519116866306636547786094105018812489896634086850905792509290576901441002931608956650551567953708494664277934944298063140667562314084127403030898497820429962818676990723621841986131392720785474443236640077454609172629648808364340064071171492846413368797860077306886173022417541062368785997476602498101310470935	-13500213750804181144360865411266347140459854107922145437556016466103780004200079754150155054611205214389456601785332625994064527659597574773505784555159901332078033928463861047782780537391362723385550200777189769930125111962958407138297734492115372318697832345133679013443850266306757981873746137964100674157043466496653181148499776927548222294740108071357637295
5	180	41134	41135	0	1	0	1629698466044858561439012635767610681188917348063627848975517818351681151564434067628591821926273118322733612137776489203847120726838390366168523311823653394872739346470949426606319520790793087152069512740011609142922277295106777367966464177732992837537382723539415614793964934408327885061043454758472343230903133379361892839816486941656786350743253640588322977440	-2744941300914475765460758348994258994028034489672109196661556593820802570316365627039167548126500204084641804432205588272726992130374251084593187643778276560388065358575885849447023087361728218308877786722029983819931809588326797324689254937510966838930788229885277342418848742309154250502088636450939589953462743315489406038640614099985097187492216361845740997370
5	181	41592	41593	0	1	0	320459313339894367104360472482435684826362350837705211549940761416660660014231602820213750553712061728063474718067588864698215454037956995231106736761200077715510354921971217298613184672235816713485029073476916776039360033684356217735283285232968608613956336702567019665972839459739338416256899832300790309916276873894053028954590742622486626413130502252317801909980	-180470820543095467123576944052307539123966424399083880733234846693598739975298797731596852218143993297742434025916762405548939409808659004318995876491148287246700985603029828107008648026185119466103821814862151824853278383144403171232403020652869686608545663842172426277528221072076157221168819836890172367137328558117691072608022700734466959382269603845613639383150
5	182	42053	42054	0	1	0	25714362149137943218194613263353173093895264556521130352712642829334764860935513751733916331742008024545379259259325986781543934209350074857405088912348873728654392800355789555342822879265262336453210018275900545777105718729309946361540653197121032487154784211907104020283501310079018373311210765821006170603728765739933326432275361501508099279518367632425604014022520	-32025665907369684719605286549597443150249053952780732373611464339507878830388427745312311130773670360221133113078904833267271858374352353687957192035079489354250182978097458611188027478224367854711185333434581490176352707622285891311838778978388216838180228343102756768625705920557953366010196303377763467250150482488574224534699091387805625482568702388118943628374780
5	183	42516	42517	0	1	0	5220422202856789620063348656392678997980411815591329177549228497643327027025020981434924079541979880112439992865772935351457815380859322203581935107463867098683351129952503150704822119295254410883795526263076087670727406147527889156202134125562572211728737472596086875172061827940320728823207652040269077583314566920809946038639691166558771607575982102119764715453862877	-1385874783961675143497407417764304957662433257434296660348754324775396560063613351810888352535820825645540103910319201961909276002488484538517447994222352791791689419132952547740547952606072848556218198192059282807686743449871232515271901909897243890198745413129027110449204066500346884426598726592126793087061950421536519892718222215113868921052644376924763691336450265
5	184	42982	42983	0	1	0	511808316729743883662090920636260359921116888109456594823224212537785597635991075048410961554654793204250921159982563788754055955643690663042445623726636316337611656061524749696152840508978810491917373266383020972461396778931554978911787088285415143158052591700786134962698773291785189815440849284896806466819347259093088055083478103114713818681720342138501088352640925395	-249005926733975774179777372110496556813921873767882785892237493738310745450751946216625537552844905160947209431229578366282220608396854592444106516065557569181353904938051841986166719847490782216691438800119988224104553015000401846828044348537488003518788071910754420462049460079492265659105455376272582486817208247221427839421184889014425559409198565111640047092181176110
5	185	43451	43452	0	1	0	8383457826284975810574075748503105082378387287482646910419173166829848570668476556386333026780630962044046180135593298950511848159524590439998393208400501372232109066791510960974744381749811042931615044150553814596586398867745852806111928570408020813130210849892559689778326057531643108761047763534922599247923656331263176581831213114915186369554572763892867908891903678586	-79800480611416911735176937891010855666294306124378713700960498860892602189597329238264202960072764875040836172164275964346770096278164990529052969346547718452271060707494699698905006551282056369293097859052404015545103997966788560648359194383594681648289222572217256193382062400025934910681693114314522559786122947620608199962863907961766630012137954628943252975723098239880
5	186	43922	43923	0	1	0	561091120411512248273943194520065500075013729992381508962016541577051460943505730289590028567503155363949308763994981152585488346167075484989937587788812690077133172637869129367578962851972400880621841406818661904946250158141292326554147654978430590870125980806147593130633452580262204204912897185504822835534212943816455686856487941814687511445621353483335730633531951577665	-9585271153092532217946116593003324196063517160414891625207065413948356993913813582528008877741491917773246683803074159561793626708932987012330630054926986457999720998457441381701050342558885043575656915020863991437845208806191757107304942714391749194385262631748453164272813063652412674262554574345537600813348192986898804462951033906612340818367842866856751931311245033039035
5	187	44395	44396	0	1	0	640411291919973238157267979321674935578823401621645770938600566257822128345200415619554033479301994443622179707409449615755070983655199309016604070171785895071171620315322686056662953204662994212928318086695163628415599762107552239273250330387693195456900087650946930265052540891802261661900026372870731010101270893745863347464757450622287289184976940199250527710179030428083840	-518616577167795653655676406182572113312758178064607138135812544863955791284207738983230774106776526274821556723535320592937570946214104946627886740472707620934135894816354051632215498090534111644338855600083626134407671203789850094958906204693892912958975204517501137203136170209196118541605687843892947914007875354711128346535996361252487902598694689685803792103207685196880349
5	188	44871	44872	0	1	0	78578974892455738731753605133007764767397139271852808396912231748094518034521361472773798032058981957599073192663497828555259422700645086893174739643284422305545605076679461478147434018173756547989695892305471690446799755656441387925662331866076154908879910480045559040691425152017230671037470467820390823108536454396958038158443326796812163101800215606086655448725401881638262169	-54669245423667860043582507092778614559969281961678457304508858799824001515163113350297344064516142746552866782974625908515473663757801880972924040867228798534005823534163227255471210879243873119406363492097939605564746388760025875297767053795102945444433923110980779819510262241046971227410813700829539932797595989476960655662420368557127167189021557303628904636280213558756200830
5	189	45350	45351	0	1	0	2560889730182066915266682387285108321955285556630573985687682758903481386048912984270352430687016109242522269100251247019919168572883501454978206177810178797127612827192976059557194367464689630595344563943181089815517005950259104266014044914215228087612480491837526402084919729839748042948483792787635164227363206316061506921360246163326886403174078483054318067996529170822767746750	-12855054928979308617074618193070292292461002754723538267681813627345184528178487870831190269786142453948106586740434855970500735094563808994222947432325953452508305860859663341170691996919653855449887671191939113249427883513233077112253391697934601337623874738234715076528214508412105785846842879400300395883209049026016638996431944043816411319909826254223626167172126699257222767462
5	190	45831	45832	0	1	0	495765223375371772775719296420814100726729816407593542152006389846422114982695562554471906366460889299875833510958560008655386675831968984473305010592860937745859886789750825192183676511446346485454669336475763933574646578401926703644091153006435451581611486834793207666161108740172423887753432769651485714123942915352996264216928832553065398783884473922007446561276105350461887556413	-1275020057814597133140772037265524492948565695089309835808278478827833576004985001625919561730525653532161711234045894615158217720556952206088748034010060615219221704243255928893161539571328238717241897555812145626607987178102220310120104487561358440475950509414013353495733511548735173652208558511046127319095360428590170248624630350515927459706165914039437280479338187033425180952895
5	191	46314	46315	0	1	0	188591365042242081802220084384114425302339381308942691690457785128623197150433207354352853535968305464018416778106291137259002383229836664349194780879301739413370103937379115062697918738602145880502823367442981507271160287459569712252786440059102274335266274642507243121820725691282913487074737436195484718965577303960138627019883638352015445597441280856318420397973411024285219853729875	-13382003670781258050946509030009881155574316786401078136566809785310232423441258828484619577809090581954120718681435742957868993824915784464978896966915216854226186848155861354016844931200620936367460322470551347879258802726072938880997162020845698794768403824276873252929025309624259458339938507130714118561717046709114547350293062258719447823416541084329877074830613581034555112714615
5	192	46801	46802	0	1	0	2932472692860529818231509133022953227796009468360101516527355438489439255971575887365508392845047649104978035826755177957416266776666202428824489463769675875784894479745587283822542224973008935678834449617891233030586338539213384974889959420097298666070364228142478907502646988530839224788703741007581869211133539327752918819817461712489362523576353541173517020008871676341355122769898327	-20559163368853037419233092241891695863746178736042517580267977551217859052418308673932851852870867453841767562519674773141610782471380297574016696310895859950561425977677130198104578410126161111114972738298739325807159616355808331626933895908047178186599817637720672923778754358232238307265679848441721134296826984240358080397780269342247824289261698360381852705860692989115718280883573600
5	193	47289	47290	0	1	0	2288426517223136799578992367666797445150570658303579729084874902819080842035344416586984705573179734747422854785369600942186037351318014055803423303400838454464707983039576309385024279696590932928081569601052322753971179197591787284498272098489477875152704889294690478507525276563207817671969397236324770847897254728615740150717692606958120611618714506758464917019695509010781405484103914950	-389008962775020306790213494675768746829508627805043874830307108325204030292961531318550792549261306772585112172174643522364934456152120714925371730357503315151195718701941623134152134977270853867244854014541856928506382157586763807770579270147530929982020892345948458146557341012350184095897656385746228174462334501508288598614087905159249071387890294050435500119864804426616601795882631910
5	194	47781	47782	0	1	0	38376942804975614120804604311164537913928843617237807489639153487407671902287685593235711106126017343978881597953522757454363561971058469202748274475519084431093282348157983195972078152029928752386541617959947423413702612407647089357505998380209701938195290308258957851776192842396953299957232856252881046673280675255706539879605606782843362430327881728378337947159205459215547134270280698714	-272744514171623951427894102475570795238873667092790469747055719182453019688493010351477452428821217683663068999369354792608849239476067466347975779246214233214755134889428278513371179592073745000449622953044805354795289941023691505787612828848913325768170000596015663330907408075776353618908632623768673874424352392429160276628948079391139404976459955183986755480557907331726855730113720075135
5	195	48274	48275	0	1	0	32980201130301750468503174751717565016509911224009318337575178269778009653320559510544975004462738371981436183988235867214568073093077616921555791255541240031268066983179691579246336680558379295691164607727851429540233543665528518324143002730186895681485905804702287145274505704120539775787766249599478836583405146154938098520483129951241906305433158720807065977730680789876021541976948380509015	-2453980997208514776868080633087853299372930042749713019297652539723723932696268698868644662677406654709791923616933286811277910464796533894631169422964962343447271508352238237861118620066673126476978573909350865392723021725129864798599910112419742961301311228777965312768065883863348453403311587957473033104475867828315162608596880538905586936869899914445981144975135420457553087897028758707770
5	196	48771	48772	0	1	0	1133501729214978924038897066668250081508571093257802077722968656716713502163077037007875503262068211868745132416429570031686803782056723123729666243614650265410808356646851012256461355585280250872567216606046118053883411306783874830035841545633618167434785667715495625127030015456928482515415776709644234384841307794148102131691242259765557419912519905298561827425821005429234890357047611986403035	-2980268010102724781840238194739845022825622410073965877791674917704882672968337410366700752814066778665978224353762686404152478343322683572012569744926844219250792512268927468322014644982577498196980927504447631785119920684552348534004380277916935840476487692827479552778887811988464334752740682631437826123612728285489890859604927621380393925072992063985875007905042559694972311379364648414364840
5	197	49270	49271	0	1	0	75981833838772738675977375157546515405577966871813662910704431223077394854274998131644922964018410481277437369981556945406364698879824399972966852709403453885868040979087841924152582087661778102600617416755678798151077009304010012219714083211911801746490197019793242272119656716157499314326275549672476241732074851321719795090334592979839428011771098368547892437618725310830653589962139867063995280	-398301362097234838461484630156189012076368786775205985353476944676030043696529188497622421024648350293679921692838827436294532646839764621236715446893553358599299128214852091865176844587234878178858199243771522074107793444104390467659227912478427656712668790694015388448638692720366680751263261463067654703305581708148512430658499467601246911372628766372297129436776959322011730284210171629289124554
5	198	49771	49772	0	1	0	31624626319896590983660372418731298292338931908835921038049267399596326561013458510610545090406909873744176675775722362271401986943190846115200810391520959316612111413789266483516307251110782408765008098542735892149709140724142329851167237010289793066499688202488862131904719127548334639472156545001725929173218903877771651597390423863774963777215466734658087376533135004456659175429711635650275910182	-22683521688131429187902305160926733510571637502567029137090908486215835317661051280969874331908214841154714961811714943508110003709723146314978522844830115922781254020222590892776820299930763006009342025636591030880998349647671386414188884662530058007614673494030497804557093496616177317550596452039575362356091873146127515544732778337904105012288442234589277995945564033565524284064686166195700304785
5	199	50275	50276	0	1	0	3401331478166367654641830367293239754911758914243556134136079486213190004226714622362227699993183309825079324304013669111398974019673432422645172199527055166043552826443701808657442411481779338002196304248545107441856433896766028215953687898820342656721115938782561661108314644292191098101632692766315349669485172382342390347249679857782872438637584803438096939464545499208852185224472643532595092304830	-2854937162752971146585016031615231463721068380666952568258684727910094338265984184383875350891434758598559585382543601435525706780434350282690594681812755717045174038849337921692642301121385457770059017626261234216612602982290793854497098457001824134468009403606726061725964146975529251765725128330168296399321639927631313224918830248182045249988267839197157369186467914729826383043091686789012514472644
5	200	50782	50783	0	1	0	32567681997227588122613385847145064235973384288418232681359954373603486037827995695554899520785135191803035304468049183739826978070128848942355192065224939749586793531342242519035854811177169466931175737411378556234427271611005106298419085700740362357466056362758592429087743728753878765558539571018245235216306948191026948182538590709274450581320136345436937581602885327277800315500949401307751654550645	-692450495875314117258816272354439764531961330168925424037784637675764896939362423633402031688047237409776080488986850488424451785168383432816355754137407388091627011708468264063202473122414496126151141160449342023896285101502984467025774583347068695956905281302190782321146173533217494980298567563162666575633530601759764968837027769613380114816654552597978479661252574326143807492693833296749051336500395
5	201	51291	51292	0	1	0	6944625760565015351709962029680132527628963676699444990140975973707497808085054267439203983045897889984630875043585404922895896690028159175221199656488321849912761889240018780577936283479361234138591548359844946958822940871984993281068553452683326790959857030931209730532994335793137029863754416387734581670968044848060956140340132931020743799249815394562247500708334461316478267030513758506549593003658291	-76507055650364785087381161076078391273999299393084196087030910853782716248684692690991035699090552121197991245958761738483210952824035801187707726727738892735096085160239954276061145241584013639940650948998450330404346290558114243419611046124307969174116142554493471319258450355131432457260976359501245335275517273785466977479489878304885509879382480311115304097403450949445273755580686381268100565830811760
5	202	51802	51803	0	1	0	6291321959990390967759610951013490529350427225202683889991836834468023778456990338404684887111967921700227372819433515877901899262597988614419503248427167260933823293729715344502944018870524212216506696803259865423723493235741554688683992716177337632478770858832702816569337900358085857981582409383635610722510612873439939905051077216992044610118308373007959547838510657366567291230293879988344752185293978760	-3250180242173118933755637826354497146068970894657227083282643464578851005566083444244402647238022606930922682455051574263184137620046344532303328548676329130322601206290702602482195673940372917705616224182411720258096830339465964808844385079198769674630946652830284108340396356047513381683882661983652233996112326637435194289942402056509596319690672605567444211747509750042807883574324540707327862709115092750
5	203	52316	52317	0	1	0	850869051741114746752338095720084013344419030087238317781769819888627948796049408261168318316262594335306791865805560516046677207956112037040523798514320393886925512862023235169632762601307083797329543867848993424606038887833045868478809919380350821615820378674917065250128446480124757138419051505824798932134181274874724645388990567564921281868321409140377043379324348659321428316220144609189933193244200065061	-246559461953018878790822346212830220255323126746515605111930104485013974356724677003687042764404361861716907945289491430709019905669836625167845771716776574109459067431757265863674367601336005409254415065926550503604853427900557629571174474095738459388230912442286053204783711919479399267060593346669394861676612842940660752861195517585352511463808966007730197287410586810972036120011339551291834803294266187720
5	204	52833	52834	0	1	0	54480183772786272116529384731605473354173058085223400024660705861806430609351788120909329710362763992901683387756244541684869508669453358836323049252955605081835760770217157802849540065753739480284503931347551079454182792586391615265296652345827568184551444820704794860707672090224859246635030484503990889402386214768241986777778919530959457775879844290511208452538378591684073183555051797371086885651034801882150	-72483243076114537455354018524377520480759998465721013617376262645065991147471958314700704247384584163548488416249797997071790441461026166347696893066507224565564983916686750372803526949616375125941174806243130461838626312274722473795404405438711461135674936953611129184689200784584981915302293881809344976640682549002880534738868029578478840181138733394955894779128026471026059157149603624568435105721375435365000
5	205	53352	53353	0	1	0	9075093107405857239012645571429855127362017005149754305109995972142277635385871182261028925431148543695238122319279929906713209889819230406253469613593599854616431553970544422171790088517880321078759144730177169495793733078235477395680717807808358926468436123449278450174106042446870856052108671874313208727649151962861502487556904376615887099723175989169392274957283590805112951852360688223260405754062477381676980	-5516281852079347898867003548231371938581705439564836337472660512688435863537264344722714764217106440703997072849529420817447102065191612504633542755616639494385648381051681800444940369360788910195006110349435795012438556201007825858353593536348899143270759877617087017594753340694314257927590186314322866975340747478510166347147952008605996652125635895169708617444342251249192803991085853840282421162712513127079110
5	206	53874	53875	0	1	0	595973719028360974659554137709464866691961666887608231314252612216716454259783557771709726427584192314589584702379743408556686654353059730332419076255194595598062178959184180331914299947762150528582113191063473415104426368688495641903171397139081150292247185482510580096238308305407624959922659829392893812986597584012721450443160028869182926148246632292560484370898657023253048780460747295503831966799716773988878835	-1090714168370678201609587803776981161263429559243683312369712459304150156831166903191233354896779437572606352435257738656837321016922885972675270202246029967453360293118038049123489831058255289250339914235112176605400837358882470975350403786864158159150025508739459756988385621577802221830867148485223509416126410631273302130562033251484445712067458838442188256905850460134274683522844860347868317123146835258596998485
5	207	54398	54399	0	1	0	120715710756836138368607613206079820683007330786682294016197559376911673514568853572698312617145294856949240740637245000490585150224626353031190329137692916443103129408565859920921314450736751260639126744993875083003014979555396017656614819405641256461794553248321716776664340747965615821271191249033984882980467963350985393394715863759737471569202708052149448880396082366083405635739136078974815221008212060733012870520	-72980399547935022559020412068143760153937934249225699939779822459749201056896731249875071758346554052973721556503943298314986312025706464155823324531532837462404720711892267040910829146818560802494494682437035655141597675672005885068401245115240528535727671642397842674278029855591037402452330920031604103019144646908422142957951408998227461365580198841880996069380082570717768487484996525706967494761517385588099052085
5	208	54925	54926	0	1	0	9656766725280785717573996485010986392867137777669270041026417720414885435423153290635933638362863907327883534835099880766663113183478182899239894660890622083748173427133878074121791941629956009782656692926883438464986350076267421083303450036846329754643785624099897611205196927934333121795707043657857181872835174538949814099810302745588200339393289420065449513533571988209330355636331241172857463473003332846773216460940	-12715362868639101223207854145690078934141555653447059359182830589605971389691542738426003353612994725765187991582638926866769705492387380583434157791739828951456288474775507095527375037154158045154601652896288479853174064103133667330943737583113408597282012266716583767218080397996323433170323367282538162596638904506692417928569666218065722486666013772048967306183592327016769331946651948123404017528461584160391414712512
5	209	55454	55455	0	1	0	2000275858723159148202930246443666481998069309336914041809835827811091506138519617683959660874342682712746766009639088943363700709951444747489141742122507130878453044036392167323712909035037026869148242005115492788124675538153393856303756323589679797404623734801801535493879567545893859591581024785312407845243949772501761271197440718948647318530881848053891040980489818018021755109003765849508362300110767760893583323587860	-566994385890424719719316529648017677458233859709002243474512199922040920508008914398812358187700146083921326845450908831135032491766485047658974880673282294993851475973548014536321774031485016005756299546227654987108081659166351627145835999176881784858760645830248996806193373948391522835435181231476752421025721133559879653300177676192238325701417677279779240827812732100233092101507256370443838027467709894936126831079740
5	210	55986	55987	0	1	0	196871470704957979259333386310702490251364472718550354097088838220076477544741919623092502538571869311987771412533370677186663668435553619904613357974264686044938490023765210000255285761886347031823556774505313056975677215639668094507533265982800585924703384403367675421424677797408112631183842547244956686411863227724288933036675517256442803843950594600944811998567059435469973531419363167907747420376953749545067605126748672	-99418321436842086320917684727427218089996639047280565749655949242834838593639857538536488352159605300318031054023330799893314088087142205579282773599201983023031627335176276160229799979268177245528635297164553771669713147480099308817488348035093354309489558161398078093739286217093603634901734710852472361690012843917263361154902023632300695626974492699137386931863925803855736829788366221978312563335325966344522216136398695
5	211	56521	56522	0	1	0	3077512539869009017007810784036862723603023647854237333805481684466882722592107371567598902469723495145384502382820572058565929840982244693149606281212033309685857790346085099324331984740880909968334429643882114409458215757648743034441476828061316760855139770556775581002454833898737723741376687834002066804956778701038995068281233588573878605261884243966812198567455057588853332190984863921302701691685849361993960604509980979	-31310338081762828342059630294884785966712634240493289446647609358508773112289775260690102510309041937439899253960830302815517970625052224104224400640774369585820497896753096420516994673077199104054642220195653904640549008647655502331666137536985038771698232971223276468178395210375394722102326208524102173333038146540059987817770445588716683691159527257212986330777270571820428382882002100643653149227567644398433262671624881095
5	212	57058	57059	0	1	0	207935980399869793654879035625081320455388049067146922103133000085930887419597589834245482926771443276370537390510013200857971239232666437693706712695024984019821114919665168393523575575416218998554472547761929640032734926680941139324259959649236241264857750497408383111432461425483654208216994065168672927449013840477157195486077068553862789192192442266684234291735440211799773525061624362623422110432463534265129089214189750275	-3757521768803968927812481728197546386729462624087684497014049476953626465423095267767800530598305876511387703707629961723115996585753725389836334802624906261131657625930966779983600720734810959523573125639725500993394144417673393065618853688563832548367141545482570298919823248621204530599532789800638393533333753190819168033540350001431257357077387302893728885517310136737972568542329882491801783326895370332845615046724522450915
5	213	57597	57598	0	1	0	251081260249661866804391323868138725839928938836032228190095410755516465653027725657444843228703935379474762084142457516826153597270350686159118021228718456164538692057341960444417285556294840655724572819802670225793763085551966320011505344972759202292180949913299546188739012669945143998730377467306489199378428267601376792003463780855705650486659946839656275923698806980554614958006395020273347928373437396073031054441128570870005	-203301708051337361383422376036136830220751753259234753624784514134562758032403860214871166568179684800313190173454461796441327107209479418784286382761052604247119767889357334425564759113342820525290724148509083790222032979100096019515812812440143658638088734454463027702289436067942218821527250862000729457105980369414478684361703952095735465913723452193778282033067178618049777946306917008284175465348683328176018977083633740128025
5	214	58139	58140	0	1	0	31022656250414280050928133457736058419400294376360583005283462041824450647373067356744070186296790005489786262177704661244582346012414708090206858729710069522188292447851056339359422891707510355766264937222174354899843775017009173353118828873966499817687898760123909849427679774120860055362518615674253024971250656845272293464423013721844253823492657849361732296894726363219728365645278886897251496359301573449263219187426685435813680	-21336095077110213116278289300072857666785391157710628394849184137296029685508434940492992838845563497612380427712795550377173911916226927861146909420736075041213019537796712900861609609408530543997859566529864029175005695644220008832128432223396400978824294913169516556513795249432389464588065462923169637152626943444838794058385972310406552970913082519867961824484194499981519443906563625498378147802745995726460450252360352984951905
5	215	58684	58685	0	1	0	1040734881718827636973795447448416807130606680893515737829302154110934808571200432645962373597239439391526224021920060639058314053837257556389382025200454228408471287582991213125126802727490878208452634617387153733805066609441092402801060277981684398564453577183853176639120550639729927221718444389429660202317145934966526661306811098110151250578838390490750221210790979137160157526226919729034120675265770287925968806004189684747860310	-5026098714932543766481551672249002751501298141648316572764992309672666283515031329225391226587221026853154193757897848752512184676842038539043565092918056866100416702029748249640962714332128645918611240424204300200385791412987785315679190283777892824823197968574689922120117745765944300701886198424393663364158733608093098893745169326425514446039726005161331578816092739356779187249841166987954251340548415738042341758366952880980002930
5	216	59231	59232	0	1	0	201318175005983025677491309509884080551835995112394610674762362830635025797002316058400508210893523722194877668297900473304165339431814468798695374631617304436869808623646168409689834761013550167017323974583971751928022315163926794472184659911435340097496200291730316502727328665094220543585962004565703160748936961881319776370728490993603925055340427008969772454368376362879780909986068934536728502822200771759094196311301056017206582913	-497226577878257841979275724804611492467516884607025831630745287093326637248791816790477678201040327050517479464264585941401353485305384373779838737809730522294418123784062422055512773637996157427106134043510599691242846219318476603863327524805782488919551543726094379420017682760909098170540985607262544229834036838821865537905362094290510086581285273389584221967374902844616869884324805042350549228469505142080480873965682413306584541425
5	217	59780	59781	0	1	0	75510718188416808573395202293728161377226677468012297710369501280217155974024905259017144652185716597548807869994489688595959201511567944412073787075628149932695989519648692701559987543636202828973358142243428069926271316075630622539699903482502749255154130847559536687531259494580525621549093325278118994067044971417046055260744338794869759331026122511599602173245825573824131553660329828460083450389691705783153900759044700899271372266330	-4421313197684175605095725353899871484756722522910748032469350059885068727528819562581566045917615535499721783662058305420140674017632009100804255360122545508276200690732704229711264202659939405769999636454794077344740052975351121504385699926416211114823400150673087530274578258902259966970232688151782955092315330634424685070348675840157396026932107400281266126084661563060871180250895970586782293145028633295882458375652074916803242255738
5	218	60333	60334	0	1	0	1288266237060435058052407553760367313895530574019065163981141827429230681054275795551878252348023410024112525953717971443772616561888462548018102525524250644315732264460057683303842446687471039883348150917875852177542553800529441012791606892789559626750318502270932316158606616737520304137396248718715737299203229506703647334421142108298887266639082941937790248896621255312379056724258987209513265894699186476773875863724622506838403515948790	-8016784408080587791289714666031515683448504221338271225408917585597999817203373662669407731959840217867335352797671094149013856120119130319613078945102673263647297660246530760999022959332544481571489006313006015192901405203392162998768931616272051528869520056532332567436617185771994499548237730801040447831378782397583299358660423210058826094441710922649444226847965947299823447621038072649149964739303116359410123558721582884053193920812820
5	219	60887	60888	0	1	0	926988897480568535566762521486008267701157384648842671035948359238541020928653614441200432062172912306142309651362933001936700064027220223871679618070923107494455839558309372015736244305781990061349057718431800574049393623630590305272126542385556433701873760898796334553928120035604969853759523976927182840557515019665744435393068894114476541336327116403747000850512745616428631492384601824949690932848968461037748926416920375336099624649792245	-137028370578082454746004883021900688557971796613729170105699027704142909735194729947576956601371662383858545331591471890336150488862988291141589372782682901981327721799812137428149943910193082749641767004167397637101750567410971194705264260809167458490353327868439926688054144709216947425208786587768251779927358881720311196268488414973441798502546676952368469453751795048598290071737398276299336814291913612362318677771385224506419085673680055
5	220	61445	61446	0	1	0	17629339559276426227191603151067128229442229645251067918517178139731043478772231242970897903359195390960575668687916383374987365187267923788457984962501766912720970315393074366780836256625148047568614323218837478223134825717056201408176210317634066307972665625766180394736153217841154120718277017725861678795673691269967056215241582858392164361006482554227982059428912077031034913186887654545463309071694156185459535259839723340791491795747593785	-106131580803096638020546501311485411318098897548871225764892103713483840549208604641181392268793826728084703555352781942116251702088594413763503055427160422952028670764440086660039814923183480797780636531217360041379902106016566205532545009472197913145902087708689202744581478129522803424472359671812795211134563425418231929209896644287629266037894639777388016762988948172329678555775284886581182307862369824324695176284463150052069093181895899098
5	221	62004	62005	0	1	0	13474225281657897590205182928290098654805880485215940608747627067096966025669400496708673017076606830296697243400940326445261484218606622844875552492948670288158247082101758228434111965135069146539813841051316946746581732705553568667140012462358226337527512717052053382222746796985016745919298279953144219486861236293355808733073130293842173886611207706214887546422367766274220693716569547931557545216234447776761621769492269032534747255155535578705	-668207099909557700715153405216501811377838089175672393367340500890852360517982391033705651439052928573982365739825590769743203262101027448225536126534177479286443774885590712267191421913304669001365084993500066498383275948468703613751587209407586293510266377658470067704303918116147206705441710005029744676260766098032168314018994886565569330503252950696872359146978385860876756441700123480467276694420264929793378858238202812403912044733993784340
5	222	62567	62568	0	1	0	493467356888023231919614403153608405544616943337847730286882537791306734774192160488628118546772332526185807820850111109514232103400524387061892664306307889001575082464008027122120136433464980640030641494742855881069046819441374706371241554555421131148747824433081109808653763264883600807599596313214079705222393614606002557395133640644940968680002992207619486412096325062301549194286921718148840264321394150852345462631978087166994073053888932332915	-1150175666863176708516199985767073928475704257236426979368607881929332580477020996000490578169771063996399195693631171224213932099337165631291054279022404714172913679158430985745319954444299451209367611357372325248839645426953842583975080921759070584192556795240247108979333418798452681569419644880116717498147535514588390260473926439358362678310355607898727232402145681601686557472346138566165495528308164215594281755232115360099230536747428777112825
5	223	63132	63133	0	1	0	35607839331511743082774458782711296436735607525529291680164258141777864335550644193211111444469398012024047700098380841457893472600018860473585151455752652477468747534501817654340030382469513058618262060665714408677961296133237865907361861098685340635134846119066706969372886358113186372890186554932010551585801158705295393346008929615139583721562043504415372959658397325549815259598188287075339305548015568144333859312224364472759483018166511574520190	-154247406961260198813609227227371083205655153281135720912259172316866102681492249254719047976368992760151049872716939164189128645166773685492113568339074164516603212677587332843101136326258425267575666997677451077531136404023842543082087049760437407247083442766653829844580390142586117064710112734947882321150414259074169071034224715732988457440464303220077415081488802634485762001737767251139788770174678886595749664702176713075887560407122584108884435
5	224	63699	63700	0	1	0	13353929953209778551918786742183596598973626432321206609660868805161068252322555662962135897984965708216643941185500467365987958955392475975824362460703844131906718676108546405432895089252019976916814965960472832986483564858277035713527832160691188366068468396342559514442319444761745240490439819428728783382334443970032163506517614884660150567487715604861542114294600606513720363597962878930450575040305678658988258359556216508879326843562729036257246560	-8443628380228768021008773316301586661844317696423097093700687244038932545991036822890609734385409861546120078124216118631344446348088215860724679856783279525875730066828534548645806006416871085655410961334217320493942910507137368483317559709272726381216874775889128211577885294004284800772647719200739258538705263875374946793872503619948320580082748357043481427188726812025376853152974281596589756217180650980935981774590002752240494349224476544842486900
5	225	64269	64270	0	1	0	1451033467311058761143700439062640163710435045437857645476726952826566268518071711551305987616994874977433535967177327930429065499000371920455538046434815412502599801849232955930693711711146256908929076245659882656243789439315594024486543476548846618944819454590418804088246883096004325884379029229384299651526902346713696026611827137478142737779187231904121505826332816605692786548334210900994285073355917894965814880792733295831272598084447451836718647385	-1064948191228324408650717967551467239659686111806778474763847383963001524143163929220806868053815414689982790653834104703705424971183246923554764566290811744987955330024093988827147957675311978486870272069173215010651238924541569404229521055229989458218428014231201716026296942589713207516209999339761430738496259209052316788633729105581627976104854027066670848536846032072054575742646167191572574571947371400489456258872681974846098377653754851247279703835
5	226	64842	64843	0	1	0	23466390753196098137882012682482341986003166722644924920369132888765905910073415313114011740251358860461799870369202028577030483444352107116501517426518068209734276648361576829630185833595850685515059247395109388701946199863184044918482869040064931190318319724232751652700775793018393016949855959313720174669167290627148168112775570101229125298449208265609960193378177140812486672520236023503294805370563326360735315645194419801193197907071724579619055900480	-268471347589393942085047445585078173251209487543301827894925553094316619279225071771697099763243548144369454428679850444909440737459030875459020410184681700790906777968152295923542802225452417944510105843635902413861571602540216841398133740851127398452416095287884306675517843881400930002602213845159865614892385004243015792105595906406810329892220680829594256077221869615403090388993461193648591072099753616914213926502705581130469095285794394570901028222735
5	227	65417	65418	0	1	0	4089701186277341352014153212103552535910267998026937933810340483049211515230037168883270934393403183342157518432354276504165448180261940046313074979743631268079240838288056007184838897426097225280439204352013957631783857824088990949411436658028596507799902462125214720718510996022913133085435525821369502533558075961290527737499289067651876324600806990271127334211203388618643788521853386737740870611597921073977045120909589684295959504066930566744245073436725	-29581712969978314686419520292967012866200072544627373980662497386403215205911003045767018851508372557111433089837727365492013409996750228575454162638618664263620502402556490986744058302224565265101202275061092866265803955650769605996144531742628625501228378833482328019423916899398692424241189489240241096092671932094350409422712593470663576825873586610449481539746919115372947105116556628641239731986602790037420823771336449382818611582962790846861029991514700
5	228	65994	65995	0	1	0	2705184595105011688817775958609249102939311031747833370512109115108034947035526216828790682439251796075217624823758039612279821723329803984127721331673232579756402794827583335114076521353018385732823235463017451878829745125712033950963095731354985536932712688440684485836546326648646995567114083580652341381482879887982037763766448653724105738282670705818487512402214550901526762217152026249800124472340038852443119220981329580810938576726034919931282218207333455	-1155411274708269638605242947181950350132858156347797552047179626562430861212735726960334302085183673511812328511521478195703747704342597149081403161130376391117112901351107505654391029466750671996796961105345257688975780003677256867867856212437295674734449279532689919952769903605175824166332965155180291270506125570240139650335079622722776100297680559695145697582491879625647927953965092755543729120671755592012674043559596626992899141355716627693666860645445445
5	229	66574	66575	0	1	0	364631427007325583045843760250801052880894615231912543285851388661881597168362781865369896970392725163938559628857328295817218106346370421680335974976082881073776268470430758395040042346327369528146925327463526845042102313000614794189170373287509920298598596046226462535331825507199161100315409087091550168569449838713004762022409016719954840606453298022181576870692364092548050364645165624761554257956040471296563790060416438756843604866071909668105657022060357790	-80334171509888167357892482714262269918260811234244044331489551549296628593666874368975110996743745723837429834607342767260356214274151738296893384105488455973290463672087453536726406085473070342729718799496160189078842695226044623258875333429330897510099068308705231537069971285376675952162836044640318446219949213625955872828187588693372824894787430445264796285100913044882562625307679048796306970329940073364297131976542594772998627888899310051578959375860318790
5	230	67157	67158	0	1	0	24531933433710343794106859386720583394837152557810692107663985428607703334248631038430334617153740317429005261445601632777173810862117517454793697754162437987584363499720883661822483140865803943462472482774911167158880466086159178688436244457073367437858248793497919999357633302416439662484059671470068885960887298980316110093239085644681184102728146179051615344568069501465633720593637182231411080160198560744244987336791724394123372723167829711169599260651975057455	-27020633321218160049905199902309233752777136501306959090865838648215402946820766741723432029889354657457626109869036372915739247011250871447353848722555719170923227573475372748698858520231209125482139764320207976023742358078814261973845897748260525215953126000168719040605294744940522777013087387561126549740493150340120505039090127513981310083991180491220908408227181819704722397323190057853220521334000485526328968837178462001723254591113797143501599099763656226805
5	231	67742	67743	0	1	0	3987449015828124654321076024085627577845267527280115419607144558035494218757862446502495496534916369263582752945017513038363314948238754785396571122180238155431595832493672483534302878577393193241394867688004726202585974194977741209811614783741216282779771814670374966474639359221345491990541724724148957851754769708911165273998635692485387816540171475417039208357452430214573109749823531026415757507470030044698887019243741891340193694721504090949300789206130307706535	-1950160092745265025307591985807775405502444674430413683035419357144757799251007082829165265311419582376591728320151031143235676740110799251646243151020044271237927039961987876215215975091575588786131783305408234052207506215792994276348142653639141293412882446107172203753774015235051706094515953156170988786967398450233247917538692560501546772134397502961448718671110169943881057313637945282582506673235627298308936678985432491042188857724006000383637159663069143727995
5	232	68330	68331	0	1	0	278770778273011909714200341958228459887667760024996982653493211408005442762988091906881082530180060469819713364444158546864908972432571704047595742995716446082055545519121724170928753896625022180904667078562107986691135550360897151242944566845829553053178905799884607542051655968849097437595430530308296934791105493725180504916833656918465636152015613552537527998360273247236574483278024516675128103933136227668495957719356150805950677503281771361821376959284249464062790	-408625936018611888772509162468260799936580085670442633864640739688406531005870272106639450985849217253059626125168223555626588566008701862614092832761478301043265994512044987235775087501878305470927668466185631450391393782863507767147590143360944372346707179902408429607382397181044777853258003648639066742474554166192444189690421989924706629944142705799744747351788864051332885711102722054399840631369951080011668401072397613491113321899524548527051464291749401630112683
5	233	68920	68921	0	1	0	53667977053631240162894883223617258500835303259304117595051468323240374293778008653466931736548913939650759532348898911148583535946917673649549014312094119611230383209236923361687385421147772399699887158514108963670630540280017339513899114099208495920601935822464640857597818045365784391159417873884470877294306324542700688484318229856516425226413131004410344144130805516701412490554822562285126550778804093658466403060662912245912327939131592266720782289996730368849121065	-25448393455037651641825239085313961403902397083269255462982870337677770027865034421182436763766448329274995124092435732538364384741483790996617591701656020758993443862265483115492993347330781284273356519091045459425824920541301024337749418108519663806711210969681028294007438406203317735104206143451807563779408571110455878095090452817236858547071839911260794346472454755601518503661901646124276037146677886402944181108038349003456007942383411077588966711718112404414520593
5	234	69513	69514	0	1	0	4479321584394335954990588468290484545878386315216732946676592539750999229406613715768635162662706067327284410450563145176277966138912446757476867506620032707148711081536568788376437551400674720238119258763458104440950178233774999147678355181000906613047499543323847305909450980029721977812872216523466085984550600043554103215734493939052256776859610401452483585973014090034056098388435781374500424437957155086654356105196040361499460959445390725473116602616954422874171209265	-4673259322294313617104855682502586844495009951598920330561041405734717178323325086075016943179918771252587124406548187039036480738700569145441304170393664642459362236569862880669127094690572873701210382773048509901373210321758138854147592744404772465599469421706972841667340631701867746966104927591531356454470791411511631156034492878218286098457272219983374698192483979220327436901998025441618065509408287948620010931422859698104565775826251306258606993483723928091127426320
5	235	70108	70109	0	1	0	884101530910389808605334665675625745979115484757304610130154945565096534317533227429468837296272429376479476394756374158122846281779268347432879479067922147975061549016478845644613820945983699813978725115792029272254650393518571203248218287805362909745714007593583746207552779905164328958322849021767940169151838052527872961874728920937282474725604494010863611915040984799015896174410416568492580500579452652147042360987348155618834871847573837815466778846009868619871887018220	-168605922616144081921207019767474479062377551177968048490013036183542971328473544836309332903620511355946020008505443906722302411900224528930103160690875843960598811044317774777233970025966814621402417315051352530392051511166356132193090197637586934854856244842663539239597075828879776378224878173044527920206662744274745977041284801625816086976249001229976209542442397194894882301336144672114015757085084204503316617135057221788453233170220157337423710570077902582491728456410
5	236	70706	70707	0	1	0	88577673692148179800772909324235971726324866824817939647878743467675896440730805313202634224105808071238522005756271714550680728284992312817251177119346554015508517007735117202756801820668224990046133761134561982346921338781487391597988809643238216103836558687699125983926145807938437398090444951078253908019595090020763896502766632382598640609649543294666157600946976148122409620399260835939235955496945445268648372917167219194735283327058152491278019804820938458172034354082819	-33117928265444069590448443547156717192475385216766621576846694058347503726169275215134577329670055084798381993657411585977950463632263980893182328088459350835568387652889655233271229084088979205300891434560323493793561612532958275029643083219803994636475059982392758060011666103153601555005079827188421454856490209379094658775478559980145827203446720266863881292540221766912734977985035908804946875573275692846734619268224714519733558561099823788632915630532618391231692670858540
5	237	71307	71308	0	1	0	2193758209172716716684189801779808886450237474568642618894170523141902822867619726989469760802414374171934098117448330204261303242115279737325060603986930085832621335118555556008274777704955942519226536088901910323393215538465773086978730039351058491068350137935652296072062613558570628386250692571922964612373337919392885683362133405099411863938280273569896997610828655397001577152052188970973631135248683908879035819028844811289755523487965436865751239271724549293902961116377220	-11945135412970636409216102237736477399380620798298921013180191451331569458217468331747691396773479841653013009286882157536402943410713349670209520158094725657040657187644948363900508087547561923046690172510985861001495042049259436106616821355907443019824395602086703952529341293005799724074798476199333416239079560946079812719112797088508460110835570395269085023265077260499280013772659934365494763180783491682800238344787421823583336314614504556033613830958679915830786971019031400
5	238	71910	71911	0	1	0	197291626779865456449321805600051705535588467861739308279168845934874866250138254814722249128683428982687850236490389984907912679214711016180656663904450333407018110570843182293509026177227887249968940401317304169101169368193989232088373937399297898288899876425048803499973783754696338973400871610790808034587800920415243176041186691784533116805938509482914711542267914101208062258409135753499447358190280542483278220729512583258412189295401300739120170853899018129361501022140280675	-1435987520644504179715887357603492050901121473083054540737626738667854746711385375962348936699716205306160679772060802063725185071501943182452912599435703670279971358832253377910536821479871395730030644366250505507460221800394430877814041647450048669656420529205579572369703972210648688737683002480294390235610935120099514859683723765000342845166278650721418562566153559595363234179572647257569912540978290635669563334778554224050382789761024083911843375558638278503788021112150139731
5	239	72515	72516	0	1	0	117099413467612039594064224725576206514452235359795455100286394758471007040203406804515668670846246149189620942919939395235352871265871088501239222212074931305829705298969093462091836821987644605112595446603752598224269057335511874466383539583360354530272942915091524225762489499499935524654618145265993558489294213306281675942033134686926667528108956128497982748084607274738112703791158696414395947054107207908638888722053920630419753731776940408817181681017857044702680175701949248630	-70504520363176175225551411624953077392833124470158367325141430820131343998044344335173554563449768141725355125945545410948719802232123909688962823536362079977142564448936872435176360438775034708142421715390944106168990255389757757564002185757326634319210287259911318457887776350189541597371674837350918591914526513975011523689873008525784399068615825356264731416126933087300552056293625267029072513716352915316534119644556934770654427714897958479184032615478175342804805735265871741479
5	240	73123	73124	0	1	0	14442693336546402019143861325655517565942325445516657065853789850990212370832433789133094082297610298481479838224496678877556957939442615817614455218515598685547108860463220947620833521263095895672877725465719439114107080958317638125284543610078682026490523113694566841661172725483091305083953050063514120830371819925442594444799876437764590803432863051596495687153915616133370301677108154419518766930600047775334295938278626219575071131117942954876432276221573396773747139688739629372360	-7214050152166232050024353709100738476480178899061331266032892538939348191757798829541223388483091053716167971005909357759296059195178417217332537177888176914225717678025701332748096074809962905039617930584072616671073419864737135641993035043259502562345792218957886660749396485292956625242428209162802842020186624163449250546667211715400045550292756163736068215556345636169407297756113116938803804011190915356372296430028277039681489452406561912391736452183152906477456526896482360446155
5	241	73734	73735	0	1	0	623788462709135750492636654638822081386217718329458955927782863116659348249463422667214422280013931293533987011454047481858926650821170040768311021177056265747302125472100797908973526262655562484534746260923046226643826244191601977456102771234561057759173184073729466437299503162904582189304930467558809399236654673073180499439955803200947369231659468411647020222533784676775039688145608254514757988360749203740187542194799596574675168081372127704540540105022104891047919611896920042190600	-1888606534481625502444280968097856726306175577111842847978361555682971033970002084854641194719748267282353415658910814115324877833805573015839586146551241450320299940353238195879588731686406716661131728876969867778357958881550567160298723492408042593551215050699792753290216645655771955968252235882623124631748737577298469278675130213484842825525582559224412001417850327019133316824408140397533829243302341533841240695769425129027560710967137916339373890781353500361684394799291010573802245
5	242	74347	74348	0	1	0	106602539065866256244728695218618856996603537521945675657001918857206328661768008838095974168365231437686998315951879789019303926845932929275824347330755302075196463347915464589418015431247213275110019092021876585281099041518381315524751887492624091626192443947469140117908139019150993710332124956596879329913932568846503790889724706241709979870261750967811847660538503784626213324257699740347229083663517620052437778836375995186239227842173028407227507345873979405687258128795976324627267460	-183221451130690097094442746550460435301609969450609877691437876643318356923730918421252934266895121149205830158179556256277860735811843279223219065948042723122824139010565433635999764497511112731321430303161552170444441311254943772804890025224386986557095134149139496735955498719825423307276050264046650477351341120981083349808135234613129077049735557980936969921256009977487509795099764938575688014123905173114548307323118706292057121815642301971710713030930585189401912383869446767006107705
5	243	74963	74964	0	1	0	915206719556672314119521110955848229450075218865227155052801365712452055545554231664267954783400299281657728399890559771388248772932456837143767606063617482682085406159524317358514891760654312617372412985986473326249636907343574159780533910662909866530575166040230117978236615722816317050140242330323980618745403460366640520278124484449700322914582037834182444919860316987855940099568820968731142290650962811494754301338778607924640390253357781269758412951434371883603795697021222269333344425	-32682374782714546352769753046385938518238712733832884523971715323101703395421748505795911625938097185027936980576375710860629882140389793422584896350842664520657804511581386390548099128400793407771174092245229888086399246439308107150809450346298712800324457491431909339318823844490421830772180456244405793984671015537175097991635844463277750921294961296426566160059401689121367486106552041507832570732522546221123682264875230194727435408933088751188405744203615810082589547745864240543127908665
5	244	75581	75582	0	1	0	865166699638319441228183941343299545144231503658351390881820445246757799884844781318751353670815545589591504173312537792476618177284215457288795712594041233556703679158983185155053613268573034046111587425302262422814644712455553065665821342835507848295089647539211017440500207473836953224187991333641209142980123212430000626332899177499449440942665801442059657201396641078144462053914181561182158153478960019341611399120970212775881013110152948271019653932764008776834641274561897041620624102026	-3007925716058764961364970965120438927104119774114093844371392021263121695601218254683016839551921808900779972576019120348278171683644510040286731290442759294452760064157113160569398894456388696030929184558804423327880525684655945339301899347424631535322969734340865003145020056959597323128907688559639675092256926011522809659616196355357026740718719484097974070413206313192766109324969896904858851641952394929173193372886621998570116990960750176187396412229181774289285801674985019841591851286035
5	245	76201	76202	0	1	0	426069302056384997011973081386507996578603513421667663521005869639383364579475796224067627515129955480652982506591166496094139192723342831044300216080633211141026148396480549260327988368054117134978795453660765088104829642544341740927661952664396078271078529501770394763436907386638295900724417705315260972008911873568979208758328780185845138335201435391132953511564828511706190164993476426340557852006241472812342873170624530706798312676610735352583811155226647538905997422565278499325497577548829	-17958151321452585621431879212724029597900771077098604801396679362186448736418067773224858958700923182789705259508106204834082963094988929368677403861660051119265305765301890324340931638227813085305808566419365044741623887480605546039754793675938752357356406050043216238855244264926221627729768163325211294224764433235215489954784550635136393810805464924647361856538656521601936884312448609919706777320121563428835103141934543747036150385491150209628835525433009100656278774776422512117496740485180
5	246	76825	76826	0	1	0	12036437504328419986594247135757813631220621192461008873947072447968165661802207008552223663517308502640183303134788140917980262525283278274437809792328287553177704684299542411518892440246401584681988028129993996061680238276776305841044739395415318753465694131072375407082372426861208696533871108115648169510988407877464107613448996172166558879555283350118439039844596101257005453878620389989577125848795309135094013888713794006507793743465401717073701802580169290803766701715719639509103887598327945	-39650453933076012283279279235498382369421698104477260744162166383723939141132110993004221497859934410682536478789952214671385306597767687819865040259172636595330346247645804187908044782965728120537687521088182137616839509053165898671194523907406529894390574862861789660015601295616543322909663398435033885616402412874128115674821212189520871977222588390141854283927457517952791647581819271022497747792366999430990387237206781752310653579024318725446413296192156830947392342053717622904831235357142479
5	247	77451	77452	0	1	0	276291274978034087865770857852414309676235094781575053767548791388169915432744781637874238342122367498880448422084412314489580493598149173647546068418262136465993923476944545173030797579574029367830038425599591503479387613136321658858750757305555016303841928454425481593632090400123489670477979359501451274501893599951217983819938309229176921661354925825415528899586342810443609796970861066107465438700904268673063695645116096698316713245185931955670570141261647710345407484875501636555796239619567427	-5706979293317160367481597918713899056670502231737216044727840233446580010700976963232309203023793170300607758034005580592925360654113059181377377210635196946072395597088658396746722879216206181057105103044992742135429308412252690904088684908064791672557566470399979498192826744275760622564962595793772273043351394280942189281576860738927970730760342314756402450234618854248858653692545766211017241845659681111191264476091756693724941156141478032805011314258731282413558787233445499576991396176558680015
5	248	78079	78080	0	1	0	273022055024016147632735652101557770081116880182312727835374932215165076009094429246666323266785540331372595793528163625472327530844740644160452014245177944053765662053574409258658841535224052394207599882339470620187767945151334874268538036907952741268348600226155111608425065506395675901047417189677563005390261613857823262723173995659602735394820774513990073952223004554171086265867693057199829336396441503545215524929367614561904186523410615773523952969588153812151779825451206796961303566325410176065	-415816216550847383802334332553673378382761744996925485526834335533173822696435319635371064883899493990907794273131995613608822701007945751746850612452546947559930107346270354570665433583440046918846018359116288892984777517011070926399575094090241096308750229077655571432429599655353838991476761123681237916131264340924846416151817425569657037311762839542055262239778885067480540997738031799823991426421908884379253819534033531078907464132932260301751587391625897111471649317429922074012767278180929174565
5	249	78710	78711	0	1	0	22812110714246711824823377303096941657874466035262201779626870002755682082523561594893281317612805470918624273042879465858839893250748909221327952262533190045302624865299033651158742239453766928559711640329984165545073936321304724220825803918187104727047518625245545919552449418882287239185208347279446136137708983870338318186228822083031897152773404312650461063749315948712728093161619203939546387517387923698684318707431995082123943456310455635583923330187246583684934401334600924147541461206435804648400	-56873461338704481305378079541625801362001445704246948651822269524141583205860380912489463435493557786494091171861971524588095429900028781399058477043510992172141336730335335373712431728289677723142599644389317513859671738739126561166304683299766919917567033723078546659728354541828209567784157515821190638319659549231980674670528798335287448488779578887374183703856816217979669043917850269630492614486536607568523363805734414371309870225552615433576473531094387514964683217272983629772039824216334397435317
5	250	79343	79344	0	1	0	6551519124797375684371810425103984917449398146739347623500693611376217700009928341862119284576978261355184894258697974425267260088191742058348000224405588224019633452430130602462274923995643393956235230766064142876782670305362771356593692949145268001735749617588242255080182524777107641625103171163793754500110107447426704233775824832333067894318846984037776520726123167841854872733661800537465480787261813812938571208939792946279221583603345694761656960902558051692673497621235175745631928092880850546480515	-2616645223644200701745691156872578820300266386173706237251491684336049669019868914275986930557778990198892956844891535586675758434557526707568781607639917480113561463493556331937981962506019138319746245734787396630876900851208599342564682914457717603723708897084340277078460359734435894340588163796836176240239828532422074216450794598167526942572404474007698306817833809035329986624172632447919156037035608030477300673381739452048217892787355808607829245500417902894861922135155176180795749494129080152512595
5	251	79979	79980	0	1	0	722210481051843199867536765151645723672064832056521671759099348882252773960995518582590960806262698232343512380211010928720168468157848057061802640606170829549807916569106999026578009050313855296128698350261050912010343391500041687671472947413749823478053931705190765462475935233043216208903332082104575010607831464322556639437019522002682062853760672190473385042141322558916358879060316477625428500150183480987568549240817904627030743237555707570841167344786149199993781852399307311664207751253121924222887125	-337668032197058229720628552801763819787965917563671715582712486644355152543963073421113703093882365804118608482238169544336014909156406564262257622248943037310571013365208853365650830985563509816765715053703816127721334559473073717403133614860097524471721948811722686915559131204470681866539562397472380487584632573823247973371674826006126198061090250418034618084836741008870875000831664545037434280237799317486654572387234638502157573883411506603605529150580809994204566948042267608436487664123391668048855845
5	252	80618	80619	0	1	0	23043172797204527848506477379380154467919227363461122886133311753963535771553586534658843745481186946612275631118166990960721453644381408992236348550539218541707077407152340340610265910458532776394603644928561257255791370488670303745342945379902632026247210397306931527554166036558990266537898478189920124902449139323787664751519277640280117030771494050065395393627212371117575549521967230939906386321152156828362237059122060051397944726644395661977433183540028562320135364856168872661096580571279094981616915690	-100061842411850421071119623110298015558407040182544760334935649621083906619663566758183858652772006875537921562709449698822641293934447997596227941530624783206905445455947268083147755686845766810032369724776235220361825008860650027509592657819487444142115726209926632746820064664224620907750701836428037729089656833368452943758503365686384939737751337806873357372425991660294148427604969507611125415907742604329003532436417303323765081904187709551637881018314776630457220360457289926645986594587194952285417162035
5	253	81259	81260	0	1	0	3286190499387005073849997292057812003147976799014495862763448695301079654645387482746188485304828878340200335578815345665138236427486846323140896617762510853040541552962359953447054610600201696989226130390753590673199511881109520909079354777059462133627291732938355680429025482867999162327372182223935856454962512349755622975161519149589086106240284648582700915930737853170116186981424851639266784171600143910252549292763590831975714131192295268258721878823013756930578680847867584131818166674154679520901970923820	-10935471150758815855021691817504281805430875330870754477871836791921636860841091498352529532991353860192497718549736472228350795744461412794786104440258953687310389404949280226991489702434439986729111529994778758404520853226455889654865199258099062596986383072515295287056865716606636083637000020668882382993731051672597724633399514128957829352197735453780265723042412326423791362335178969593318978738523234658515725315915664087898789715287212014136141517482179480496597837882991478997770171194602331312086442365290
5	254	81902	81903	0	1	0	1329892872937429750796138770340880943032949562147254954829173797104547829428165830042159514695134617030089677663750016265474637580903975211880920677428108713520153129016976134935834082267526115829395873210589198328737463228980372681025298431950829437290902378900748693495865439408056983254164589705486735677163107784742675998188524969995193358758962056271735204678030939359984289825745794474915423445900172389587961438995886432818211554498507533666086465201937538360304824638650089247876156205216372436202129715668275	-304313294499843667879215056326385618749906204451489970570169529339584099053694653732109144556013095095196648653640851891257551993388392826462521282444534521184821425792135473229299641114109386223538549415670361606191483184780759609748622959291448599646912055517459886721111459890701653126408424246161791530956136465239795558035783153815151056582183083596729811169947567217992443178069957483212185703865547181509508945379802506760203713553855387520142303626450136276228711513412327992852557580816356847866298334827715
5	255	82548	82549	0	1	0	176481107214064365755528613942944969785695961316510917937861683823112445409665857179771102410056756177721932315415307771604805167582477230659114890668094975310563385121057671417050477731594493089513159186404710595413156200711284994498149814963531366184064064621545785036277196431055672647171672184198015105026285669611296460376518605058192059018252665174646386159155802686734687327610740706388893361032774193597060553937202453509127823109163137539816948801755130913027554307871312990274355286083902947480183345118816280	-12190317463668354059582367920187903746614193995112503163289729434142326170884041138978838801503175120514985428032862205765403440012484273451829276499444501266668035311913023147953205662015861200716420329091955124883650825789200881425023563228029537918260394676959395996897130817187818988680668921061168359715138354504113426159034583777715229825249293745228629530851741573385314922349957467595180821574816316514915751374539324970510085294841073802182686271823042681101076190394701309718808630942865539303698919320611635
5	256	83197	83198	0	1	0	13003578863474210607386346411909016098060952891009027403661313588106938078685484376764270215866520329750494809334269491292997643704452803602504360793251450648850664181374655498832855476998409914400788612553049420543603242402984980765310795096221844111597145841625067181507703181217787270214677165494255197028657767966789655311192091287197774831473117956921790761006712218196701197665434616882554115377496968251070276127500373413514268169166919041695719090938811463513782621201548252862593802962697292289863535556339203725	-8880395498342554885613586467562080707878542179233577113365331779268868219696764259277748150604837268704482941382873575917617608209399964679024697834966243730471813887291282570314968516810860616684954683003834187321415821744589497232597902146739158985741090422063299217513470240972991771591989981293133584324924531409729916134659945245345523511486194787044065776721559798820626964606001216312002417695421100484170836456527743668364133630608798877630087408426439010000902838510696960980221489875335315749819371404837076560
5	257	83848	83849	0	1	0	2001908630187848000371413827661274080105419725821522036450796104218548698466037616716736352235035612428925985367508803340321066781654943876883252445555598249680471553258604239237171646314085896967724565404220028717069286287803682384298808197452324147497866974007883785677620768835783596424712251525527897733693787112498048029801831155099803723946540004982480785650582587124277133814716078042429534293233929487340175204958654127719194544204082398286461658995773205651449096128830463370356408066635630201885836000556967657200	-522971697127375246279337672057501798412872040090315192739729566106438235711995644169983716138515921866546714338125122965425842140637109688600413793672577266233198467783557730648913019349828772538693931592942532031482387760893172636659595310326168463633866740689441246768034114696581112848202811812398841423173565333194068601528742521042039204030941340768932435320044082535103841613973205136931749152344144554066895916388937290967636698244688023050154125662356100206718857161875036496335845197310485949021955205378361718455
5	258	84502	84503	0	1	0	154905924143645958587290512049156439712527010776704944942073036568984164087361162971394894043754801691400171674681366251988023322004670925977067937402212923797128226448583729642536836243860275916496239811291448965538513949835356433613988066474443254063918150068391075903555597798735621212540676777459677929505011061667913941612182340496246631879391015348791229307137221208033630518854973929512261179932120650358243375297277087431052439870144843122357241711795046596221347748352370479793238624783752902241522628303813813066915	-137753373430752864930924212180070124252491216948321916122498852931669953607155860202291794094939159289318312044711053702465687095050653052228899709475270471528993850336477040915922665300124951850497008564124321299259835615908982724769237347905494173473010479833787470440329986639184844263377583106207562463804906354489434344325400503475056869456487340888233702738703345585175993606797489783904807383737236808774957396908915013297466167354253851207280793042002025430460471093110649443151173281522408377787794837943065757311135
5	259	85158	85159	0	1	0	27170137090269687052343373426991759304486562397834888573521802246707989243567013667892872570737727814600883417620360572953539103481797664918369145018891806182318061407618934028777876459366286929565420474396281254683603701842393344264763299958054440583565377762831271069517855625237495565871705024793059097187756888948195561004975394968176030633900013733967049320451054342862440280762361144219540602069750977637348966336017930730716265607455549377708895846366341712186259145727007741918440435384708792618468090074636627508734240	-6574058989607099201738175344429462402081982927769826413615864883101010076971689213055572311267949008807782300319301750499271974722147516828051922033172610045022403994433278834597599563578864981092255984415578618535540349307824551975830283986995875792965431584445269579884810626112183873375511083068321374531064606169464959082682880223747638845258314978431082142634281422320242463374822143749353685414443779201894782707269521017673002167435141475223518710913779435390117599260788403005499215622341622732157738364649408387985295
5	260	85817	85818	0	1	0	2418605414063355209652906496023944056900914843761809199865239813892310620723171730855688032462784493978993143172719212010412469896199417733265700692305338711271709955239809187229405068149704747202728540998482640908229420582775097283259387348804069491401754487101965523924115198528369891534815257247717107510665853531787740395701671173529966511347516650522338212919970328744282785772855799977336018961447901696484753781934760687911215961572464187020172789344044467465255354944157460115837707499992272509128362705273737385375421615	-1490070888049174494843816569365088988003044446529851473582576486854519846245678422265070533180876900479270682102867703807511269084855856152847419174513685225133072094871165717183053709977755898477585533511953354925395237470316780374371859092865704750915368520471226218668934193485981887102549320737701423892395106024303519952899443103490832704752104624265487889881448018840714849042016956568479374046552284076794122947649667792942221782298851138064445972017277432961647110333753561966017642347985435025490502048737696609935502315
5	261	86478	86479	0	1	0	437943906584639529532770083741202586163634830383114885871042774967922478437961342602040454469843228625280753066937295046156273775876041305750552935983895040117748347136828519245257405908201208146608472282556687799045675069652650300074174991888263925613285457117357186577014087677393238675720325176950781234414138046069500988759347186962298979990341603800241944274193412836644327217055536529315463478608006582873988729059275353775830590005633923873215175473645477987751731105627438117925351398481451958228818846266212268790908661210	-12452459447494084516313828019981070485128443467098668382240807502074274865942957819333193297213448443747665591040237840089058336942509675738508623606394123646104037644551000336638424697516018403807713194560325621707739705435108193769093294307145525518205077328403793970480726732450039592146024511887891219013403238095147856791327335799824294060176011899632100332754509297076483179900332991502713253585493665985985750878788148495015290013204393839077437369619324000985179524916088049837313321076017691091356391872126893616903960530
5	262	87142	87143	0	1	0	44995231639586433332278540563307104440284384325183263668326184907046262156356598805005928753639691286738146881989491319540166198230530406468763829678495968671021662066120585994445851093286310030521598587973519325839765764655236292803707724914571849839859992670619659512798902412289567782762567975563695901904351912866093801655433943099007999025016902033228783271052379369783490047788886861208758266131784331456062683251776856681753344196629632078467530779171394666202424210591104806907694036032089252387498240301492393821648735005930	-7141236789669834920965603586131294555069754054733057634683403540016789869640024647766657953646246529954038835062313648128331568980624222280341423105564709612624327814826202331608717663289780410098404386080112681594816777224669539188637628465425560108386874127174082531366925645896582570116440798569625295096629306537140876371306901264539220166319066881275224101699371268664189227082108611574442284770301585313800278510414864473827162921503124803596172976851337810032074919778288510873508169200735810647471374227669792060700608232430
5	263	87809	87810	0	1	0	1771952300659751650565086013488117033830009104691987579951336146574367502649013144192452984333118396542984437987659679944369445545160235120033048796179035524466964143343447160032647043974709414298313503373177364577446459198807935773329141897201868696036841431087715113383864931920372496814278201066549206735431252035874056156926499542846214576890150822326563869483431408373003870275015393081107963352945901294508231409856115771837424677623904330641936076321872298086350290712311027434341827214455509260950755114363688792165922366047765	-4290465207277018587756918245686904142990705131849888895856575368870998375593923122334712569799949051000536591747968046335446090720697636144621064389706931759669004538585478430365231266164555920393052015443483362375525774515631141586789781477160821469755460060874641700175838523816575829285568615732084496360296361438251345928406747303828509900175631312509326570093016413691987048701564890695225371948884555161796647520221607656828905940760159580760686109288183604781613516291359006372913130335544621250910831736117847414236758854649020
5	264	88478	88479	0	1	0	182763394293588205634289690652993622468635985324785730462236077845328377080078541761774141828434210822324812934998854058204616036625905588584267589602291995002478368311742230642061876470232126651304715289652037905514580157792141217705486864077618560785365888266021639299610586015682295095992796701662556982228764395859073414368051446539703518249937928726018027240223538533755680357211097899796305412172789337074441323203747135720338172261866497360876684098208982367327825954089552363082734763806035582616796981605950411445055207847909960	-518528606796060413728124781328905327071485822676019776641471980012868975202587937248618684030225302128436500803851757669267801322017831657440568830506354269448330580987353004302292560537583240478481285008553417732668099125620102417748031867278990586796183175138605044850688358825526651912253070247551451404287474717932155559745715423396011362415097313494622061278847374207669892282970162187318318970597165214786727543372791894283644711280065506959846399533879918964606917278332381466524712998324982213337961901189916399250119734848215065
5	265	89149	89150	0	1	0	61945155832101761683892506340954156164749737026331880727474203179889193826216037042698404736987184249197836461167388460339828556918289751808017877763002028940054748429211775889660445016348032202630722784899938640087776651624482777635020299598893357804876446715298063882345228029642388197767061549478088255676231805520430145116117609946936309322173470082805647608781513764649970289528030857134395005064514653413544806267576208682192568819432797066882376214232501796097265483491530561579074716031373188370626901667718623882785101636490376965	-18764742923901289660704394827821120662847305219105447378026008081897168076097345691141969179556827479182367655468832261675849211656908682520070892867576228804164911022809061431122127111179245542019809385120751421737429378338080334258819066584362225482172256767832774647959473477088155408001032750930073422647821992425256723479534963685708053567660888418621404699711994152704178865938184863578008936998842257423549775296713437250237672069305706063138554647246452929719165042078527085366773681609891484847664903454863534608318407579010103365
5	266	89823	89824	0	1	0	7585968572396272752179096329082585976856859286372671172271837862519946979665985949004113097093883253907441566680658806918034914877065343157304711462260154068238333752790544605544476850625903680918240660861956799406512030662475946418881634242525867576943971203575813319024394410890543504449721300212321283712719898780219517011330436932377157772808235249804881529691600378207735297026893783058814513731303034757772009383598305300996932708802290223378929237486331814290368730332758401949848999930519471452537692866166743964638734431932288500180	-1744625301345851094993746531384748604977511754462512952048432851688691798032366112211194414372380789693352089677565704855256435986566236825843311036044860017570395637492646582647516745754947585494854500208982274464610116023532690877029381067794091214575324946121761759116218931536640232890147753700743065659804911271313788675231111405441293879524038635242488321710370091984535892432898539138627613797545516702168630577708437253276461794648261054903047496755910073429806787518010516425433498486499709228832615103555222256773845498263433360540
5	267	90500	90501	0	1	0	429670152922526457246307873927309536636398629979140020606737427450610999651716159436715634289166775450980695688107644507202191486404020546694939856956051572072402673427738568344962520873349011874555636527202179170256141218843640985494431674019359245738798222548648252652842720933339725767364053172752464540703307717995617600924360691434298290770943600778804970321370803334459736063610411372337872739909116723429466575234015775368625805815364605783479873259516317989146228378986224081402133875564405333668070046372044758194153349287679256374870	-653820348226772009598683893296685771664245730119262142989941797493545925048921045844771331251434456448025306885615695020641841267444745642409435984662690708802357828306383803140377998282974447058303810257698796696312861011816344869788823536051559536433615876704801176882228214475084393335027233988420428893135295744102404488961889443487798835477033110737889305111794797574854549404264841455507727597622331935779405251980013142350161729600316377138527225082387963038259446787426960572021655704730278101275533504804623117355827934644598481945950
5	268	91179	91180	0	1	0	64972312862172607262750871575098890540262636917512678748116312105370888171199156041271418682091402745640136988924880737180911268743268805526819848704667850195052900785766662121168655740218191317609438459806734590958993017214208675678414163509228257898480614088819117786917025926552281048841323845177839574515043926209436598071656698175583339806344712058343656496464599291866672066955017114746567022013946521095518201382263414597867213178540054235106406600393978959956357933693598305717395738656695339750289571053345011296442205415553156341834815	-60205726754935097107798131239807290134014265597322405673789082317369834419390955014750296919174457281435396516186496032683829361169314903239063194700201516984563230464707399667136547098033118272069724649649388260203323196139426249469870515149337573836701377671242699572212177549795344722777633250942847224404281311386663170210189327187771490988877383160697600955434855501159106093333170463002488193999725363378741085881133436028649881021531485737782305564144504378719263667456245637230247792122946382425810306651047783249714840552883724302129940
5	269	91861	91862	0	1	0	2623615029766236554186309938135531074793625455247504422594398800755024688761381094150430861239520768018672853922567323549527669690242770851526920509941940919721932791993375491658130251719404691832625679827976077260438375150984824816999989663375781857010334362587217969937959553095019951951025694260458675585175524794392692765004499292766275475251750581768583510402316617882397052264326497032632529501486159071382246213872001370709357590057240016735530197063106364552966150103445807676315051326288766426409932058978924742514501237115670229441702872	-11902560389223227418217372652323102144691636813745795136375060463973406289213029161424758573580400177649240257837590841946966851049309986976343339051046678661447201506862499452095817648414143078081957714477570050153616396625087247125591746805813425723991972391246165670920891225143870483521490494629267142595063832059116417832852321384171796730741756851650563605287338959075825718853125362584130735916989526994331736653628758574340705863518087094297597634595580344735064578366514961329966989726009302778951583977425965011077256909013410432928410800
5	270	92545	92546	0	1	0	637097022136428732092831307142707493125225767388613146816794208078816473388037333159694246050483473928096568637748806325629356408047268044449849069668600019635979483885189296363565804094476105735684904315049029923937923535866326381079310810465471057611496148268015718119145868038706705432258899825640417494992558731138231582069165016458042215929056162031225881774778363340611187322114231163215462492995316748109487791378193162418870422308604027336059233982158111754614452831623284785629558632911769050386696872989715904595204022986368080065210481020	-1040090564909180812819737359920790615652656050646217264308769651586382216804047948421533739887506518258023563678926907108564685356348050218383877619629468789755077250400653320117033952817638285256307532800778496736496343609964125858713131319865754268073057345095094308311361669474028991959822954250215433512189119580794006080682137826225467760844645728639565437251222797268451446474844532395692355356284107710208355161178641420078807562472270574670263553674022918090782542490239973845926809926314855060147892867164300972294098889916096007497309894470
5	271	93232	93233	0	1	0	23087816984758842554788813975053765204434089753565376790501378820346451696373643706856771071851826981255353304868712238729780529216649118351185575896851047185243507300630443116906079525818108722786970932768928077086458675909824863668379036642842350126180132652769217249631396330355662798931130633134830865798187850219375592686480050600686804874648140050084738548103886254537343086441558035854460799769286909231855575569022029184613857661423680170956421182745020920315107588517957934456313130203142047698229325701631083562600232727045226804297913307155	-171412176236277294753238080847098372542147891841024526843854050188647038703668498946517255415899901331503128035247078046726718505165761965341810437011564050394239646722701010166171674831417638290877312352744988077623003109919336521077768844084488419727080371312000693946906690273075484777489953792194012820562802086547628654063405683985275931664768003010578753675178299618002558922772361175222076714850995192886600456437024454827042794502106345231419629367719556687815646874156589452102605590649781022338136915801866695340242338552685769542781692825670
5	272	93921	93922	0	1	0	8862097219278490890122697362472589292338429515197521447774848081021196665385130722221391280561812638281776540187688317387100978338586182288260274943955664545606510095681141543220782109146989717582818425369120352583025964847855455905366254812547114612617062288987732345792712044161350510769652147189730017915559556461264933867829647571996651795318777142505753732138541967595466003783193519362456699504588999590410591971351905089437884000751461672186128579360732681731598335618952127239350181712221395093484074188141073256996331573617640475218985341057911	-13581035166547540335392035135801811506437183043857736679122058499551246262914051777717007543964104344303106783087375314942203611325963993404647328459754269138113329477626873329264850530848311238128651639343550644113010776502802400788212464393942327070935647722102281716750864851452747629970337872908362923470109100577378521366146132385614764837245585617961370844565140974695737510585404724128613022866589647003232378870284237615216884399421154957386665105416866761363419425598576717973191390542630869167455069596222815469657199963693671033143054126352505
5	273	94613	94614	0	1	0	547697900887332808370768556251277302197940264088780955086645975408559061706495702405308164994313295340832424841844754953732507562740714013464435717687932199475026210327730081373139139365888368944564561903160102624051270167590691705240206213794258118898350551491406846347634570464914142790030296962933858152490896265681100031573203104860034291999984022286663166159976963552855082015325646817245256005364583546289208259513651837782787533221976244455562457778593157197665161235318797165504775737096504756614859408903260602309580390875063009453088829858291560	-2053318858576346376828801120437630818283996769914107242555599212640293359806515041991775054178524584754272693943467533896445125106001724121765608516151398387984690181357615976467130823500024126680307821965421841127438846219933094745633559507051726955042970297828364989854334613065446671818788839435081021489387456311611137132012724363916801987966528491534390997756217287313819835684014020476028270279817548786756398854732932409764435968391926698428762958845794888490975331840578439292651008532148480948650259498139256572793146454533793090268288435825311275
5	274	95307	95308	0	1	0	169210242146120231475933235898251262232516843347065118989891854556830811151148254528288497026800764405896145199329710564303512474321477171120829477651230790658654933816889573942105719897503985603691206044197012864269495340109644776176127735379400150254050064790457159646012461651997494505120102919784413527715692848223360143101754734018452778723328681496684382137589007572469212356163389818158900532675713876832841035377222369345288860822518636087361886950837092005961322289377651810599655992024115689384143465445265346005924253000662349446699006634837480100	-130737945838795275843397373231277113592676863861656837619859874090185983156397554510148241999550772013927746303798314366459740584227016646386298835077601876716557317345413354855805878442797243739206161777500595451757504199214795692665088772623107764653595660362225932050450250296520944542118394307957383005407687923043244794868036794538298331829699017854776300278362748220110931977311419872615516441122151934456583922900007607894254734152045623299966640206500374381528037229210754645679567113787643846863149321999210357869730032757123163421641305018522240325
5	275	96004	96005	0	1	0	15863089750641321525476776901968251573810130091500121988288982553048913289516358880789355465282166840999519659074754599638667179713527033040891766641161002177086033909226407546724061073063850982142550036006862401736329717794555893839710427547993797779746303156391396745256741020771181062393004762675601444957202820519384536398209053522891829444539970203243411042176723081850674273619882411168517904807558354346657218819621603415067002401182139944330136789024825711864377009463453344336276921892076357278650243665340319330691465478631494224035418794692698793055	-18877246859981954750820130776789126902356181237202379503522123472173669924847839304858783952359118029259870942689600131227019213645880185373862874226017447632252250662811578488076475958654797015387940044621313849825501098647246570044434092718555647488514595725375412484263425305201075318452089989402185171932923784889967843222480094060375217112550989661579711435027695598578987165218262652843895139757757365821008410008863742107055976781833707317996638626516995467844514538539589276699756384204201084342595164711765609292053591879951362759635054938237046540340
5	276	96703	96704	0	1	0	3556938515225486526078624039951888059029954051487942468967280668039999203963873596006679184291451914092842622190787775232447088863260350441598374309608393227433247037008376917862624408055989572264351811748588096551129554948928376865388513960311478888421843965338528893571406574172373818334784104801433361247835037666188772860129217250915319507799116919076522945501006642776490574798250325666569093392439218948545355041713016454140475717505565141207479254292924061928680424439786852858025081422382735270017239009507210899636216602760785787754419740408218144439635	-446945771957759913834149720538114473525340210578733538537000047722362705846242308004819522109861572363678662757198630829833007946427563042781574612486226155103618399817097006232032015741089230791317885164327004203651727125428583903800285510292977409779368026655541807274799054639261694454971033028231691792376860986533887424057667918737732782204368863772520252321070142399740490681595748046574894637344204387235966030432318924482336291427717644271809788687791715656527824316295043252741276775851535839428456245248914130721892206247187566451886770699581997757420
5	277	97405	97406	0	1	0	397593137880923896774287190024487312637541279813296324115628748321671801065577745051498541958321087470965680103783351693112282354011603245599699303933907142776489457735082175170071070655602929358044584718445673399278334009062273543353769407732783358975405624786055244068285770860777736748407707265295379504972063307545312790061163980290266813735256539528544546656041874082980130002561546428747803564720746300231132543679483583849734585714478742167848110835470599038444057212730581858721608618016329107022703143725901413413230350609829688633522368531261438777999120	-65857257374443898792826489220638700639367591672246555824931475287947992527082359624087886450262392913215288918243392696684515574909439472559122885169359756349663232587640946380167642311671159606108325330347040517314519311571499650150287299408221766521221888453758008787616780073554434147531207800432024147387152678160529058831133013708626369630228080925933946063156586924555826659087987365449480063250130969085734674852377770558091335936019174855225247251950705557086636000505533740424062394334308143784434980486704296039051151118370905122879924897270760126130845
5	278	98110	98111	0	1	0	19695819645768945204531264384802227233087897308403413241729477155817134581552934465672252338412673125704311829376768155220998564291969334445188861705586725937140684421288644328302122327217723763552380885397135231040670287155418025341471801016101229807098953358755183736051292486905213236033448353136446657911086033534276528248700014693412793603002205327838850116311632400776272628309984018143197569352714516367065713292759880542108569466601801554508240835413769477606245832667058005685876767099344327199826924534268873622414428186947673352808970258768937524313571350	-34178117097968705572928319026601726880433530992698203769461332459193357976320711277210324895126412863211653076553641390125424849915798842995033387371499023517739762380603059113309608246966153978797124597944589195538549922208838471884168778624802386035077782469678773536636668121298419635649247864859070166987466117583136985820982978880817713425625461302513520880205465498639488861085235618683276631030294437882548028302320616812952262821758572265157835904816408030242998757638805359953865121104502965075338166219272109682517551745857668750111809057998863472127722977
5	279	98817	98818	0	1	0	2569513383664465071966625105735223519495490361959481398948889608632976294627024712420234197196393025293026132534461728989604575353968081749580689773771027022159417386659803091089178015827462670038321752639983100254198594199388936459127747179272257116300966572904663614606832718298020954735620650192857134012536040808235529705237891224080605633634220815335801978743426469323599409714945899148953299611373796547743567973034762246160114730320950801238660787217139993771608519021262408308730418902451998930790522696927165755495697124339671160796381354558320189812924135720	-3662465239060122808781726556539836618500998876484794728393175681174175195763113171423242852076218075046757452395636498110410112652396698454748220535571870350291937424289665794127438296143351625377462982608795601776261293889233744440437558074131143831216446800359748777612284948066361949673869604654621267540785511198439651479440144605889315443590013616734928546061345395639068891723577281895936651175339839927761297211439458391469001056563335431035412262615666543686384862037057187727521330354110931160010221061016698874812991639630839018640546106530836063030051961710
5	280	99526	99527	0	1	0	716506783771321832191015948686927147283664992581228716681926689465178091054771617411028816904419691721412197162603149664423535266197375802510236676072407734433142914898670219384863008863892652833102588427647860305450995530542023464446162788741752698999010594161992170889049165723541590304824125247129016616683000132362177862160884264240900718809246875940486579116639103989027050038229810016094933436315020725668488482465530023232179131458320981487910327755514394286822427616006177104023591051770681984507956598850686926307487521442931726596870433478683715465491037275632	-902765304774336441278213447410435725657315814976616570095996526978786166739935508374076063755382468174817326650184489926761295191887494305694652347177880582113256153882182002117554568106967799633299207074609312903647402536860101536747135608058199736986245681754609860338259272639890687847484505956720370541181143304336443627653352331636129748152800355503545458694316021798846628377622151691325718319222481375324793263692953350286486724918956989112769473457883359232818010116448537702563015951069927869906389257189540857653725223801173898518183709899319828370051851925
5	281	100239	100240	0	1	0	10223969692841959390440823102250159437795273026695716295836164676025352086191998031808336993919366947431119176633676615651986541163899666304606390275893409452643161684277114449343082513361154363429822477957814557560167441716086734726314713483583094627314786518453611936137070758242425869192387092823683676618039564436196244231672834929730581550465026639117083457784529065856042758871228643270981424540305899657344266798854038396387812601568775974391371488977666639482693877456769265071152808389274051332816314237785740947375443002261570074337570813961502988699314432678095	-73469903465435481877152373416188508598347273778175761367904300174510385838450608545797674183247184487548265200779310018555382501986968385816663850410526071905738074067340107180530166708514880670799405647450643400582865797386147695658245989246296038431655064202004990438480835906403302536583528283693514168257210347747754014890748045104603095589604555416696062316117379426509211564407492465176827664674340600528356602054650603544796782568396995133457452198731448351948497758224329876397614522989558769274282004256867957811099998499859572196115925996180970259555432945664395
5	282	100953	100954	0	1	0	7552560230131287985728273226127271129219848856507899935997353297338995009067678618323626229113307509576083900534630392004208681487803363219384774263921405228375995736542706941334608398877447756312426614059341026144951555571844809324297337401430609669414984920479852141158994072443750357502078398144784274861744456105805890476316757410140343234362978921084360716809522126500197383065975013425363103623162175025030155180387325049677406420023732198775095011516158447435623046816679907021460456419725659336439555858798613108185646744467675325193941747506996886646775729662515765	-2076522569801269752104741335167952138266317886665551942210955943147861487043973191475998934773603715384400070795360798243185923007557838921724882134462651801111271427534407463852206379143929161815573163881708891145144933622316578218140762266761274159030355595904490901456160662696292555449425087767727528731850016207420093519061656781141626062431751570660173417512120687250925973523720406786529734653838670369907774154641489916647574849509888411703039947225939043402140113171709687620408862587973880085589849470415094356440300619097003538859729647585193055000705069608380515
5	283	101670	101671	0	1	0	1097053908619213393114795776205959438111610907871282892439193103704926728451822375693151101693695266477408971599404335692957614653392104842652040677132207835509216484482583914724980758131600550960470837862142827146590901657077092585903628306664923330455981134343292379835621915029210457899260695652762579449055436891531705829838879446624494127530047668631070056328695202850189675502262863255193117608638675408446585965947955186508632404402163938361229038067667648812119669442203598552352743378580778849913225994680404020216451864121480048174949260662783791435169285592921786225	-15483781334369936616255858087972312412662498266300041463295057810398061208491243995045988299922135343694230422285726912234260239903571326661099558775019845774203334692448651695923379684523632523786716723566226775383706947253867880936527026895475759186561235783733378512666479646721035318085847242273207125572020940637528643970024482652379001373396941596464313464742717747219248320342865328804678451366479879916428574076983077758942565862185920639660152004178631471649736630918839483375044829018647749052158064580531993619075881246216332594281075410917117427752507997049626665
5	284	102390	102391	0	1	0	93565422422914870597329678684727285148907255696590855483571458543353541474017028517153836488459015696083380426937693170914254373874220071530050647602368305306846917909108173877680995860098875060558388256354775180582013077266956145505890286534416398952240728954590837549252276679678827043116377234574206486637015771801015067023359209327878511876457817315973303395669410356439519100411572523030205083138950482225850217812425628361897865904161143872406233197043136949368168185462874157316007433742183848280250757095761086385137297855784069517011055323813425793497750346275079790800	-35516738717759481473176859217919877166913371503585488334934884689878786288079939354720674223257494891324305451053454717572455278729416500154937009322108892649005314712977017623156908098843422678785326605572120206416015621999046142861203765802014374670502211535083733842132928481273608964019274963820724468370387182991819930176359888517421560778678704012773448510535283154078578465940086317699658121869047570370729716298057311445480087894162364319488337349511260220635972314962494738205235085532968509754317094493312821698031460398723697481570523045911909654302683892803765784906
5	285	103113	103114	0	1	0	58571974427025155180946196017812295745332094881200520627648334177215198106706811161126068679530206227268773911038045009241534678977044471967403715405605266710023741652350681402859394026183068301277591000877348629884365798601733209196118995012901434368093552738658084861998731504799608040235379898201425357050443954918313448226595213640772768252077836201227190915118164986787910703355680001094387468399955090227009368379427775556565502817326174287840612128317112663763733678353510298156537567337834913702544193983876365070003995760462813164124494128357158734931753143572286348240	-14980365427346382181522962540637778380679474229292527807622034735791386481338731867689438518293374087075703813737244108430580647103889630101722778314144942327427606226560944672397916161059092347176268025722869624485451821529595862649123495083622086043314479487981918274769444876189600697352621575314725701350721945486449995239027282872685395684369335246144578200525183888669617964780751278657523090597204070562166450128502876497122934462682193040145653583626415486891662432817395840610201143214762580363447131718195455327791476676367412478332800624597500704529409511668739943113305
5	286	103837	103838	0	1	0	1417203987275225875555500014420043737068260416092917066923992124490364659096405485500085612719605827475224561587358590403765032946210265248223938458174710354843550484365391689829910908381090175606171773393477516929072052562255339214101419408106709970092269538160664997439290961767547742248930201940082263733528621767982473224315019586149979036331088028729752326342334869904997331946912427117295914157750743575648439516839301780204682461831696561084298294574325761896043510126652125523002883896029877462646434300549054716339142739392770388864752938919313850226936585652230510508563180	-311111798923760748356168104147170867023942002709420896937865299791600518788563570231865655448872228836443758995624391881984333392157941964148824401529445372142105547186170525582781890333134272967206758043858069287791298830447775426042464889384964027719569744125596684937708748004231609022775351925241386681087027445829504098320215760292949921060976472551248550108842404008062016794819686630707434573805932571115985042848789499523188666134381668986852842085705561637157832599821911419762320291967086433283412299940715749723801468050379330174967504718807514512150905559357441074742340
5	287	104565	104566	0	1	0	35277497693369131374374239460484114758746977500893543121412423980151265359150513617124758352604906022559033452369448343745215195491728460750147128162664160677941954406429726446530845811909447801037204347339693215043006944425626388779087039835844746625294125867378374189533642401017455365061320777542944907905196022399829838167285818851491483812048118866125295047332547316509020002179707421594050260340664408373625252213670553236921094505225223704285339591814437422612068083602035496469219798527181621320392751014173523195499246699629872551716333404989556225312733408368488168364709110	-165954428181759207418442982127103109231809044099186890852507713950452768812994422126198570837912369647923994558548924893426075645479447769178536243997838776489350406458961425890887046750312363582547741198876111869267973601067672697796515568898174660980754114797993905452662197209612517587142261817360792927924541065108165657966822443140533690821431271236805651549584490764312263533562422324193795237863893316554603344686866321179135052760616609851229277615858551928222842545196121744110129282798255836725920649032657740419717534430915275889449222014448009615811761968609559592414514216
5	288	105295	105296	0	1	0	1621420395032708218241877845732752198144856074425929373691459503533394400470248126207055521212439197180426472169620101884387778076818432500496665567539913078223783978946011826072339640701820250063020139434799702058257652098147784981900917433225808341263672934905480654456190695167222662696228113717995577070171881425479867840960062521382358039576942308322724306240988795614730698430481960534566705857239118457121835201740311421094403866414379094343824335802203878523192993176191695338111179298129970530391589777712744847149245023904309960839476863244046711745652951971618092411887597415	-21697302304657148713634230100587091855914009598910009574511267945977590424472148696284321613936334256633416293401044576748086604571762655496962217797525755031829826579589573753638649854273968715223833357428592876073946983553561109743134356534894959140348907596892697519455129764934712762927378936543045846827379673858047158194115022958117698210037879236923812010492438216661567960772238395744100393029419573164627764442243521197574722905450360012784933216833726801377668410896628730943812065675089400052180891803924435852382639462953563219466812829432449539731119730301017903534983742964
5	289	106027	106028	0	1	0	1347852827667758128196238487435533795047177804092715883831887166356038867936734260275669398729059644432196006536361287784451481910746850164292889964227934319622260607856775117376163842044069009805221207055558462944280993425581188336787389701067906579356912418426336759007080261722883392503458573797907676820550895755903914628509300898494868553505056212639561180289059789582190669026974375039491890548609427962513123481811971085942195357910083665144939876452902024056389873388823865665891130356570287505291982651412823148756109926301681066467717891523463932225812163003817295327206323242780	-1341635504236405838067264948312182586754255954471226168278040428082621291836729315428969493158471988605247790341443505968145006445587534354812300810559567949077473134881141375633719784064268679530481242988195262121091706846389584133700712851303269721601498542001729663124197241403418158259940804422693289573188080093089499069939044881838757686071080640331751844075994497364305609060471005821632871702986107153830747445290183172666703035549078119525598740520987696951029078514822997815475262604857753335578059842039797928730547917805559923265952723091950304533318509596615417254174586237320
5	290	106762	106763	0	1	0	147067956377079570732529804995732993092758657300467708095629650416877220211988311572507701970876776852739043591137089262310942909359598639589442650654399566954423653495203565066382147335716096263691920127179824609744736913808351375382990367325858410800769488921474474941287792346443807562135487591650088347211339946833219332238617958923834029791447720206664752432883645897302359280491621462585958172971247540470533216414905890741787501910749638608944377522596953082163284466199212269038884267200673040790495807434927854803017412512476960528156181415531436356272653107972298800564063983745330	-164406184135185677221867948846781423849902871806144567494195222126783428073138133469832251361704391742307686171258191988672247565717671868054456018164752199706248819156224396505980940716776284886799532397637690598172192102548211138156306526609146768527190664112863746672684459074473252883245487076201363429339467097375434832178960072787169022202526642498387256982064301079336447154529949824377192229736751026775249507908922794572571987260639330363233875980306947864408750274830585940602839050192118375369062799449765007013300466666542200075885891103251764660728943897575184633275257250822625
5	291	107499	107500	0	1	0	35285174267633294244720924005120445115209050153668611268299778217590963697860086991689909681572253762674424039517890906427042323076267437136553783530686662311733019625793528516705069177232600803123454240205899967813179985094501313132744325190794676854772100086544880301472907891820118122847866039362333622599632843548270663744321379891888294066389706830106241397514636730637325272024100066046966052625873394218188205993610339025172107472041273224420752844956946417172262620563744230861842519600970700966485282835847783558172527829798406164650060074290005884874407799098085638876294932862691740	-619019157141742869284647980335073785377626282227306159006288663694048527701867502926669382091094498378196546375508730875854181715030269520256926005987620878833407175449431574448256642450293434042751804615873898075331649154347676150983619065595888810181561021174657830161056535999458353595222265733219532993856428139679693145240320851285811496434992318460143743158255238859183325608325143761892978845979408030513404607788820690561350189266425611174424472936706155898322262109839697123523155733846929415131219625622052351582995098662915131093936712367777917219465312277316811704864907996871780
5	292	108240	108241	0	1	0	129292361630639585030097877412731345240531233622077394987779529906386222851811006328888592541152456044031178103650557485723020191721741776604254922511484925202073540233699913172744049120652775360385060494568346493333130470883745582807254603123275570157442586819379378161820085227137261295021106529496361565982638560475674668189547419842779022863747382395538577995143535345992929402637926039518185810611839765395333886380201505085058161138008656450753449679437129825601821060167884564651493806892013703728365991318346528271015792067923529330440010833138447512924400402157923457436434867324732295	-4062813034808804117846320881179128872206031195565480303900825470260106087767262643473690584857512205286853463067623253197565059529727278740069566428680810556822982608027194322771481233515560231853898308362844454119214454614259545512167951639182381509312784195321829335221747806588528491191714263481193707309245574655331878656321007654482179543269936910037206609244107273684070029687373988132314828984856539876998112525828930345141188685341057081290026753214340228342000625433339531698307470629149417044754200969300922412449606587690492964909669556824160828521025197667858799504064853173679712104
5	293	108982	108983	0	1	0	297817601550281582115483936255811385745276798671479164244273769752491644099887753630578730820177593715199825252511180322916730995042689106370598216112411753682382975795946561634350700608841899489281392574089948240378463384965656764297330402543616126837432946653805389420547898634033587087498430951598884443922308933973941817620785097121796415177047037727325930218698493359514847404063743160601623690842509958605937840269159222457455697483565359830929307361397620490172269258914846179454683558104987396637848889370371955003065063166590458303797794031063415120089568705537271065199204741974447729055	-185140577098195992877931839055422183937137183482482952491262952884922262334786810430200683983948577482845819681116077587455756758286110302408578213266734918715821745519138840998832571967546266306389556512324018744405136223001247010676074320586749151234708758369931047966493060725004566719082031103806221357390964617254074298420206200345737443164662501295651019700008017937141459524318080510722255892435006486919275316672939024002723266299465318399711971870871316172344903644159948090681005192320189104670230332890286738616936045274963130817583985413055510372507278140790024247568373322408483334410
5	294	109727	109728	0	1	0	41460140484747317315472064192851116556521777848334496927552533977406643060042668629126746102482401019439173347288444706974103090469946741389866784404524952929847409609626336221463325777019034477545248138275007812895542589943808058107832649841862258973539567297156640524992375935625147619745658058232526645575898793455020019653135170553689233660105906462681066915954175242546113669055620408026636443381543172678352740617214996344758661983188699382706757256708513818891484185237887737110135209751728793003773376053150394665913759478466826491841931443403279024615204365145446218605758833222637164746525	-14406594006891379680042888671149381974400677273717351101222587346094214904309700761890213354413069024686405751552306804281740720428088749781594687160431794250845541904775417009843385179551144567641151595245718332664316757798723651678901958251094207706601224689954289129572156007224326061785937877622912291090078899394262989304169564313517291952568868558989524345377383059653935891871606553473613936813534861401966803672545303475172533345661112644448098532366898404904682252523290860009036173453839493222767881609001465305448444192495023360849189558046322053963364549274495852173575240951797665633540
5	295	110475	110476	0	1	0	2632751980910713370435767781499802475881536976689024962809121951849934937092444175244516706266368147247187396214881932928477119479442950173704144911656148573192153841927809250683579395509262051460872935598770408197148736790742733562509986520125739436850846778906820725699189823210344814153800008159219039777239298800812290761215923448012306911076083219353234093373540339972582270215085101343028046850278345131924963916341962359589110814518890069745328247627343264921953595192677785098179479130277871576934501202653738195715408401273820703853905676092977415878617029769710407127018213257389013216323455	-3855788463619068541626185645624095026724038499322188685197182384849362086013037565835170242609509510760337230588507942643400930604996401374032415132973682312336716727551941427408724466499515340750071310177460222411075748271909289934100442271953833228045364485807035198905006788353801710553354634980337679764956864756822883708948840064571870940152833986041746860272686824644192172988511799454213715561703673121901414436548581537513702196250211606811188888123661354533816626108660487874455064426224660468825158803823281382165030435570824067450591967419497007801165860173664507972892471878745609704058930
5	296	111225	111226	0	1	0	456215711424728861261425867371666294116411892627602928209511575121781392268244833982597819150001618022572482447671133260000780888521765509562964945748113239842488793268032648890340271210938859311217231595256285064802853548342615096131883779195781089628851107823774300985836954090963534094988887475915391730729199471864180928470752324746512649527717885774918517288597918192614076889894167347641425814927369165703528490813324901628636045771562089836413273751014924706065105309458876272756253652918391972457024100651486768511596259488502070329186621796247706840025783470979251925305334398311891916914276545	-293917666425179110611459072573164669570888398701006089748668884929759166417379552571103183732489095812236049694475830278180842141147815868872104862287892817673632931890643213058747937092724742526452420565880275949641516993416219831213834157654177342728915564381794765940417638484658913453738399703473556147200204390338986553519203632849887248393857451497380354590754150678716813330420587589465605069899280201572098083964963937716342647420448715065673790446680136408127850488431009675730662065412581194507115328128238144965172029802378155770229554674162039242883819924309290241511088539344719889613331488
5	297	111978	111979	0	1	0	30405373903746069858822880879580679517315892795049964614951703487968150433292322090470640722624469665170862401202795083341335143015009246011875390731606772151197772294443555665659571355282228114993957254969897849609585074052662168086419372075411397454581869035210609345840118582365428093968593407687661839476547897586178962024764680153360389574893911388170957648753145923636542045656793742056318954155934831547124788248876252863321567443463555326441939328841641684995990586072186906323876359731546270050880165846711832296204791175881765148394137177182226669158970052030242664887884204822684620625526512685	-56664829042654691127644693599918719554953414217750738018147762621325415792974467309455808702870323845753579828095166516453332039050977372836243681921780275674403827858297512040355292812145231634626224715359417097003031602003275630067424399786669548858949608288514796157492184428969402844782335414234412123085386084029390554800468414717682840899014080431228860038194663158177939623514575478307282403373565442221647302076125908991895864404271363969771798580894797961292985127920421827755065892960574662711644325822671602007064793250057313523255271346932355993655868262976108141533885232469048435101913896390
5	298	112733	112734	0	1	0	6325225521137935397949965434731644758814504577700492842194681608879413626533445534292903446103524395376497273452902982110758054640320420604772572169607524391369784269564704687336967365314010303718428895317066792968400053427597153347805647764988616444735459266640721417872649111757313126940115341307623499441050975951807256619227918039624503769757208715596125389655375565112186980131010392962444771352245336716088218417716120524874134457089694109231760261655220590846081150994021502020027678661901667199721153751001411193350995252208450797428321627018757893028890586781347729164396892906072303202850285471425	-3735144423854888059775505538729021527711705717399591015505348807627953308518992765203934664752512229551649389203074233753048734794166934226310530532522359241232628990037924401622925238564399797180922283407979903669844946199550107018785568833676035910626860963225037520999743739037744629997292990944138426974541704399871508806069823315981573830862635797866891203656978894522740674251957857945479766949847432011678065294406356914337928739022597718567527354803629260350667904562339475276252776003791031239513145114801423665783069370024225590574072568419798567185034261449823941063286839847923544140391953280920
5	299	113491	113492	0	1	0	521415282705065236125358049147571175587149121335234919539529668761583233212678196312062012335474912725388875776414034345513585698797626782413172771686906537077783073535317107645803027811392875749633941884001637582944827245380935654396174119410858479063603910820647799051147255412985606237350547835547841987887943992275858417647024442460880161512275490776447956983987436536785627645819761374997496049485384090780549683523792762661138512636590687491266793269389967755920530718083289633226273028157557775975532903995684597247786941926744475141495912193916778934272060582234393647370282015612931724732645675216088	-645631167835210368599063564314704283928359047810308080775246205155023312791275574134581462388643441370120927390668890598222066045771131502444703028477280958859694519618167679813048107564028005027137597071294111009327535407949110708122819197280136161811819810394289700467316524220300074135843628312991827564725236605263602613418161304704212680315410985382336846398314339166189939708553246349261359321899822394310530609313425026233018916336550372765026844482328295251753712562212910458573075371613722945978015983015064208808246347184442751182725655544725238939442868221078222377149102786936984405226645629377930
5	300	114251	114252	0	1	0	108333368912505957687305127121958966381252605339891272224501193372529181258686573448901596139155004132286557010282447162448614872023571698127400087091021606132987850083968531082507048100768241650994580235185680303518884845411907097494050927370349221649658681840618341106074099777176299048449880250708527339453599940467094119684703319920836978002557179295736424129406574846992994720085713113728496497992276534017543812337468892258539711334352720477168605694038105421901925198820354892854281224248383950703307315859763183231913366311749603883245794368635081249513180910906800285667133749976820742018192477892670463	-26435704174058418973630836993676865369201207199935680351067557201083756647550827173549347506357567570106149920539268292335554613324238261664390501340746923228927840824974016450018829196735915764019500632736191799774396354231000053505486731804701036376295585114257518282623251085897092052859857312727262140141747945947733579055074990832964914653379612446092494959201132079276814877884180817321348723074567833005623184750043889555754006837095775705322904757135344322228529416090808235327663018940342777442404845036596862063165870707367453246298349959207670464609545771878133422508518961225925237200670228373711505


==> anc/transitions_p6.tsv <==
power	n	last_positive_m	first_negative_m	zero_count_r2	changes_r2	zero_count_r0	last_positive_coefficient	first_negative_coefficient
6	1	1	2	0	1	0	24	-66
6	2	6	7	0	1	0	1110	-432
6	3	15	16	0	1	0	101328	-59694
6	4	28	29	0	1	0	4314348	-25890888
6	5	44	45	0	1	0	939016755	-4365255342
6	6	63	64	0	1	0	702080800308	-212920508331
6	7	86	87	0	1	0	194382811366623	-14520843678864
6	8	113	114	0	1	0	35240701424396382	-22585957345187589
6	9	143	144	0	1	0	12931147932655111104	-1746670616908232763
6	10	177	178	0	1	0	2923456618421771023482	-1377882217709743107387
6	11	215	216	0	1	0	82557769247551874194548	-1318228769713932418076064
6	12	255	256	0	1	0	350477389685167620072318354	-6913084582636490592103503
6	13	300	301	0	1	0	52030571456422141377237679722	-67260731017282149117528967860
6	14	348	349	0	1	0	17247711576008875253723383091745	-19868608949001680204365407090780
6	15	400	401	0	1	0	753690119697631190336351520653916	-11717607872878870294091587624421556
6	16	455	456	0	1	0	755273858909571116865531855570747804	-3195681927097606734382967918872758171
6	17	513	514	0	1	0	1056592166830679596359953282410072519866	-135435775651256449598278747873031855070
6	18	576	577	0	1	0	56679240406120099204366556770642083796233	-374191598704071280776768569752352978048994
6	19	641	642	0	1	0	124068097813313637418468369285403034789657498	-8582619833880362145096713514149256841463655
6	20	711	712	0	1	0	13602109867202348206685269278869402288349141144	-34421177955317336328567046622410685319103636407
6	21	784	785	0	1	0	3232569404523617874536185428512374767149698753548	-13302347531383745864712006392431293414000978286608
6	22	860	861	0	1	0	3584986438168823171990832440959073820203512622551389	-1870399831671173721204563998411582062783508282239666
6	23	940	941	0	1	0	1279653022265284162123002728587446592790486144016773631	-611454400524394218640000309055793153303561075533968938
6	24	1024	1025	0	1	0	172274031454632986140999182609863581057552565610983801346	-512528014012861175333219296995310990479744153598349351124
6	25	1111	1112	0	1	0	89991597118272329308486858246172485098971506601989585895238	-148066291792796659753976772091612745608119644461967547806916
6	26	1202	1203	0	1	0	5819833042432225218716253578209241981491100904322361907266739	-80348133768216700280464349483025612037837080939274944977583612
6	27	1296	1297	0	1	0	8995553363596938015041618517391773392396100609184439890217573556	-21054927055429321525137883744440470187147093733183893098284274226
6	28	1394	1395	0	1	0	1041933884179609028896419670747463473049703166893140933369485259703	-9839988852236688917705498223902343805484887373536256117366089685826
6	29	1495	1496	0	1	0	1662708353594674435788865308072077789722743945524537073268289478967764	-2144568573018050085760627660801101676358582630194030984379835318898734
6	30	1600	1601	0	1	0	467253637142663845869988667866724633129377357905185252663015385827040600	-912667243217021385579959164889779874117240546817460676417772138736550610
6	31	1708	1709	0	1	0	385691405863960959607505628939716824953236601871191533003696243338904731116	-98599869144378138942768470760553902240428129851972526896328178554222370954
6	32	1820	1821	0	1	0	141774815648522530033964881828686872984529539934039000320840781591506383296690	-33945132416266850614275730221816020440479389776655026388461550114088288203238
6	33	1936	1937	0	1	0	24267257241996475430757859795645532827503297338347712140003893372096811241623833	-41459521161492927882452261744101425305540550398444759505893846787794607548538060
6	34	2055	2056	0	1	0	11636033340594159139350809966795144717939374980098661019485630730810561151584466112	-12199805399387673698425970392574887436593560277392329198403247474597789408856674098
6	35	2178	2179	0	1	0	1471015363610521279892459001712383496183479210500872282690910824480041302235154033059	-7425602127753630178027821024774463247903159722202582990294266589502376644839227769232
6	36	2304	2305	0	1	0	1261749106929327334115438887320866058487023917324428334834323835982834460849238417897169	-1964534923774217714018835042084947134556835081452913824170195235670839268874410267466806
6	37	2434	2435	0	1	0	212495650458236882052809365123588025146153692757517789376864495728292607618680924993917832	-989964675518076034280803912447747718868208519050504090801795539724169445481426872537395458
6	38	2567	2568	0	1	0	223176966005186946292606235354233864570664619163491441924702349047959083300163551896777016596	-213002474892332664116297295903027129964035558399858747965978435317164168716216853117128019756
6	39	2704	2705	0	1	0	65641534702947019960665192916261425603402747047365347411407196796199341574001817411424654490636	-96766753362500376562051418491164346406201282537377199546558918574575435184543673565400364137750
6	40	2844	2845	0	1	0	50331164476280389363270951270064428282781023100255126300454744748615422551277455168959057486744155	-8605927470013333894542919816804371819206721747023943038469620551762309405116456069620200560731400
6	41	2988	2989	0	1	0	18758340043079416536177578760795062156452991763032678055490026641376843858147007166971473974462041461	-3171751814268677181386321213817220146394123346352164275920503855658826129334017352318866630301519634
6	42	3136	3137	0	1	0	3411704651507835553861162705697776331173942170208305639399414194572860330242076755332945240882353671181	-4940715155965484440840283050961372569507358585630720830373436323726425206984213534668318042913200180250
6	43	3287	3288	0	1	0	1610171688126015970591437765938674949384744048161338709303585842247415972322146175619605350068080589603560	-1492994299676111631342027367041902156973144292546510432906588419137647643900759809327691818123909719217278
6	44	3442	3443	0	1	0	219573387339620616243551584661799222389584020082522382942893844283864823591474684658067580165760837871370416	-959392008707460467413802433995939996180303535607407148462009602561724982925631096740912948621382615744551552
6	45	3600	3601	0	1	0	176746490582530511029554855688761077131699630322160586559762923389450566156261429729074335636718223004831387147	-260789529681099873719465947195539777396489276166235768248188590229879032337335372773314695690428977886613437920
6	46	3762	3763	0	1	0	29908002129147525748046044316490727823984778064967787078511123629141252687581649133391090270527461217752760537797	-135995799571043261055327176374321569915267182260098700483424230434805757591618548489637544424890019367403231417600
6	47	3927	3928	0	1	0	31187896840724177170860813381535960835624512664501614436502868669054849819719949830421715654268296934493637625914304	-30331786590940182811966221512211078545439007058232024100530976707280858812052131997670978010119254029249542243676486
6	48	4096	4097	0	1	0	9098212719601620668332525792865266471807658917864619156107945143615869290411085233060818393547619108596640834281921890	-14191640491557555175544750863703804981983261981647933183654095771424984465541464356798185795345252067292711433154344308
6	49	4268	4269	0	1	0	7169643116975488596969422919433374180203918107239037917392415902835321128621932259354893475205122013271065386762212533294	-1461244571215629872324089234797778939392207919822861943098313410810907980357271278387808296458213809417943216073269913254
6	50	4444	4445	0	1	0	2686103211639909146730938224389991528110378181891826432694007382230379042690999158615328643774144651216137000231282288899809	-577061072905766934022732077025461512684628033997692438960013188108866181134832823534972487226697342801804678300783578019050
6	51	4624	4625	0	1	0	463368887000120860105365184499718940897643978942412396168276756410253453984668200135983015426845673764545681370424540913961307	-793869917497121546036395867105896941222430294877140822248182608674964564855165563753215503841806971755074992211201538775731536
6	52	4807	4808	0	1	0	223003582793181849005234830325480369057848431358497476085005993114086461795474984922918587793716539961623358735450716878262003142	-251467070969929423520134202151531556866045433136196011364019543497469787875130389793621472609175468644474788651954336614886328906
6	53	4994	4995	0	1	0	23507055754682722323082241698027880141179527603028327827875569567858738238511529952314687494192704264304222663994041310811541249402	-158849078570237896677459640573771885436552353798368106575122634572075371515532810501054449607294051848984107570236236534292395842916
6	54	5184	5185	0	1	0	23206021105944396719262954391813222051982618330488468168673094324222181405857831873358302549716793311809587959884162215874175096490738	-45510563684506027862516465598960395937674125967187568431020814619594323875902691383228338398796837022284600076200883752221792620738512
6	55	5378	5379	0	1	0	2781369626063614967799264054329394303562949095535735547383140445109419554241254989036197133227098604801707346214138842643893070170231955	-23574169795358686828612093949721928195291827186380886975043357962214377032369600142795167706538197667942394283212924576361920608012104450
6	56	5575	5576	0	1	0	4194495391648348814535664379301015312338630726892897423283243799702148993874769470482636197548045541697864391085706864265194549318135240498	-5724531879558495879388092007409543549509530125654899901989780548790199418163369044224187473948285849011381730698627473421410796195726115121
6	57	5776	5777	0	1	0	1132105218629157226462307666620147895153309251469129708459746120903403163428708219495366433916665781147946263276426908963226565752970744325090	-2665488177615831067434041390288506931515474925548745688950657793656928161365363663140725508021695770256556745738311229578737633470523237495562
6	58	5980	5981	0	1	0	1038699225899154856708984374313968659789926103791923490804007671623634999191634704176333027958467929838869710241390562838320503959536363244133932	-389014808467065601818255730575787110105421557804312183207517811824069191150856172066081844626395497751172540786080417865944772792855160720022938
6	59	6188	6189	0	1	0	388139165325401164855931587688977442773702169505959652791807856142390227592166513294119547208974674038275118916950633310892240099415837000413073612	-157631926191803283593595534080671841616429998481537950626346116151930412293375119610312631509619501293552387982232266554363075540604044420271746634
6	60	6400	6401	0	1	0	52948828318742583941784649658190520266582416374544524212828401790582775917224994884254602969524996454736481600200793065598874572870666526829800137328	-159014384594997484434851303596419961408874766164249499812312506521961488517539993864513929201139063123076234328141213554800073840804697329287639971796
6	61	6615	6616	0	1	0	27667989815620431974613521244567106903982655335320945056459813247868288574108512249105273174497440666245944979407486021944151176479495525284413622280844	-53206539791299213508965207222035603752501277413231222392515362062030292588298204615616564564990268605803487741804635835726251740283824429998434941707035
6	62	6833	6834	0	1	0	30132851898603016355874904064643991330188294693708394452412936923865008783846379192845555181400446802892362861999693406274434703632886535218173960471179424	-207699947150252263380188929682872382518362674257762075895300412725660514651909209905438802038529181751209273463949259210433171495447800964871157845712546
6	63	7056	7057	0	1	0	2301527815046503325513695611246062930558946935042558449397618161126250564573649666752789665213571367047765843640312467880275536188740597192753598104657591868	-9635420097887824810667736293795910625461667778223531595462548477551070702626525047392047944644596100736048014650194259080747248950379342642776373698236518702
6	64	7281	7282	0	1	0	4255230912666236429476518237583693359942801258361047056351103549409081295288275248640769399733334476813738079652104135043672663982190802089674800313323894543166	-218411372233360529401901365998864832791381197351044591922653334753215466087036530441334586707873084820628909877374130101528772339054071401358263274093405035585
6	65	7511	7512	0	1	0	456698756370877022777590818128769380657782981373529990166262938404506352311058229305514492327757827434040908595102308904950929874717561506384937064733300221071534	-1299090875086455763607898456352964516984835443652062995405461054422742012706402409049556760042872971273643650154693577670848323173562707696478456299343407729810192
6	66	7744	7745	0	1	0	86175068304316692669456875347393811747970067557821092249014754546919343312363843130058380586798128613453820895699482183875380734784293415051127469763453757252603352	-591532451407150539788159969982304488899103634271106659847057201080172820762125096899215630029875453653223253644979386589707777715901087708822634556592123378216882422
6	67	7980	7981	0	1	0	140445830236404249970897508262111517891446167927568125044863789570095400707579237693224613598166335247935424016175978400859279008592456443209440686418006421679551797916	-117021531916633539251307123375841447213054572604145845284828812336163983591398793809689844339327555734428734914171955002785479893526090949259990267821138107154594225268
6	68	8220	8221	0	1	0	51637439326177822064519673517912353111010177201605070609340377428801012989076384019629666173705961142804105347972940507185798828213296749621809463638010305181049952308310	-47581413621759122640788075937547063015039708239023402591714778053830249407721113369511229211453981964581558276306176952373253913521654963472383516387081180356453006165416
6	69	8464	8465	0	1	0	2049763642152963398707252286262584188578873901530580251280607493183807538790630397904209403961525931279876076825375810152938963638583851138245567260575373720930715970336089	-36710970653852078292533180984826290233439013887379012343645005750046165715719571815504917831611098091080303305376426418191339357339196995936219546720962431771020826941928772
6	70	8711	8712	0	1	0	2027720263381487619540315166918260202328917832527892524005270296624114893775335992851614409162268036010932920269201236726713126258031564219909719267814522388680043241523260646	-12881721035055398779663315228317699238601562251696964133611863325950348885422355319981710085990911514249947468756724380666947586279846197025187231740154199399914986166216057645
6	71	8961	8962	0	1	0	4372764586609467947834841839743293678433231167443617715246536915966723984392483467038659552553942641956851135254438529371753784330915745090536513689771062951146222381635586446510	-1277606065439289367014717962419949010627852282320664927071411507692772135236887249026339827924929780699727593136704605114681216279212023954202840773668383992324639423842192802507
6	72	9215	9216	0	1	0	2103714706936793758134217978471965672983201577946057165168265550313982686515231082990783394950806451875346801780066657078771001807770912884238088177168376853651320225608443944493014	-66918408423185071203481317829318482716332827065857935833716400028812699542625788522645778121278062633498772512217129142822254101360997140670146633740933550285475772319001617236663
6	73	9473	9474	0	1	0	603729192140777055351562088368345719072606516680007409714451818278017405510101953469422287806577887602200694543563079612415721505505563064719801953567178235660940004489405364620432276	-241111587043870739908638392883165213523094859491365981589308573197289883325751861954631356519639605882967793204721163538006790003035260701153859806619372951996081615380751808751117939
6	74	9735	9736	0	1	0	6502097421491894710998140697374563723963964936202122662963744601706943549309139458746677490802963019273984295900982591324156274878998729007954458403405604472016170617035024570246067160	-326454910967967507686686024583906771222748147204086078423914686776308946048259087994038755182019087476275932438289853216502831848587903929350606702992673595194849886916633858366578229855
6	75	9999	10000	0	1	0	110203921303358952221962190337490870765882086254259707592427562729440215917484715424056063843263586989771363218593076611805450775625814492241357121750796200188469471272760052123023162475466	-15699001789822423724936950336950915955433258517654354295230080544735346487536868999146390832025193657890812545939485825619056038240861340051661118513497065693973246054944163462585965846489
6	76	10268	10269	0	1	0	14142990245486916435239679691143955439441015671048363459196645667378385335731798146265087764878192881298058984434530220180942416002403461402831372490359282427714672890171704278298652071998409	-35375429698993109005318209517709862460426170256788077029112355346255180484277798712090967217439842248736424188652540983085254076277608646282136695822645822310279718893719099621022015066200826
6	77	10540	10541	0	1	0	4838042994521029598531506588559442640361911629695346949213682787080324843686372448021324008218898670048533859385808397733182671738418097873357442100753466502445105243828456181945484813786923231	-14362492511631912845119314516955555711024265958829899990363541156636381792018677481661305638093219951853775071061615687878680653028344558870834840870359732848909124767454114228459040230662548298
6	78	10815	10816	0	1	0	5675963263143407399596855306373399863393331678534078695703302512074975914870038225791551103800709525426788672528570620545627063385003285176971506738712856474252624338369516818388692777884651328180	-1667827321587431392334265491114275280728375455401616298035207270666272586927161953335692260404445102787018072903825264951714066993958737234336327070122513246326464863552712503930799213935290368252
6	79	11094	11095	0	1	0	2413445211063834734527702518788093139785268077229192790663240554764706867820798893668990426280255229221175823971876319004722809713020205229179169191962116655591118219984538899981509658231239445549909	-429907588120125777808372011147895310138575609531628692605665199322816884831251570011854035898473057707172220856242515050588739149028940680272253196610758226059697823171655971989820415727366808319582
6	80	11377	11378	0	1	0	531520655013393644984631643255640655829966747770552459797385363909622681055885286134584414765558705446221766406907121565981645377209216447434775005465051107257011725723775251554677620668597911544289972	-582406225918354202096817683709770041889576739748603755821773784808368108868405113501003839648276170825226173108705026457224577791214271591982587136670474719109985822874981083486786501388436954638805714
6	81	11663	11664	0	1	0	285029020186593027576606498074127929988573811580736854874343961004116460731097667675760528145462963683169140750967489911601543689361751411710837018025921452389026377271980696467549177701616401548680872242	-145552950043838638897556147232187335877111210997030502552030500431204524604738971777845876877977300961506243207139730571665205037029492570615588142343183789883931248529117281662245479071188331490137384383
6	82	11953	11954	0	1	0	67483532811846399880278545687103132793858819717843364933318977228432917443020603330122958776209822383012310313869998974722491385529030276315037518616312811322115635211353705789090767298614771117713286174202	-100886475102916873443091319169815807492337058690625844726154009561185008094004761100565850719399097551656052816377896650994768965889232628406603123750481754021379192522821255348344997584614318454500335077422
6	83	12246	12247	0	1	0	45150891674470219593855110756685709052953117199397944749259654218598576821032550499032371490932352474500506071456740519685468948839851012573300833898859899183660628700025652051727664566899893192576877980346447	-19834472265210653011834689380820917345469608649767777296285494307046262626876723012054061092391921573886882560303585006540645217283932973456743756360860883235961450999750295174468004908696771723497943236090552
6	84	12543	12544	0	1	0	13763300818928648894237357956743829776630385198190884918965742665999287067336870559521723839321787638654019198543334355177755857116358610795311198126660634875711123098133982136374305709698175649494608524403289344	-11604252258542691684530902944533910739914231179769391986824117452059988742928084288413895760433652858601509591311353854571094585861668932559962796148746856804447757004092201329434631456409388396658164385626480821
6	85	12843	12844	0	1	0	9266115352822166187191853640714258325242923077595102209053816787820516393088675367378122507886345809906790702963780929792076672239300768552759378260627220377503169921020797475071418343697600595005659506535758050644	-511502289206350036152331412798591795240719340360781868381619115276077338830442885988054713200917786184226321205613123958078253992480965166671185148393024664250944660793099029764537782997861644723770184712511753695
6	86	13147	13148	0	1	0	3447192978990698201336376468248839622491370598595387774609203877675566058198838204574543315048641809218615937927079804190475524360839892141254224359718954210611851840171516407919382705730045233354158644520097358797474	-363551688855339836451659328934585626216765722824949041426637453736644122137559876172404914070938140541916988076402049976806337811829627702658538887939824924166817853999343161807449109052496866823815800211221069198335
6	87	13455	13456	0	1	0	622567436214060963216360987545354615366281037364528497248817232066537882047783344811010834340190113801897683104580887853488776017258222881116935210753591801966995787081888001805266938498623350245198180721933730581815390	-878643979211496833367166606598752791948319354575097627630006538409520540886507481775777944900089518463075145162617124646442733153095732441001460378766799088543905153264750277202084031997944657513283207755357395903764671
6	88	13766	13767	0	1	0	281031770960972804151386974761454028392252069881107331282308921680081073161578851874464313150655735969049009899642532093571656240520212157397510795393131642441464121714818537182646735151587845693537546786576466089501955661	-303048179633640045505747987301206110895945481576240472582182282478809520253899401151654084014894266352490720567666375752779321038331028917487584077642474085258503809322748520907695558492854257970567907321232912977596497732
6	89	14081	14082	0	1	0	23885633742201516758257994161126606820715368941193194361860776868418495115509438032645523990020063603686908384746233295790962791439277464572910162058703568872476389752784266598015093226424207014432427850487495101550305965492	-205764499750913533072382603711757183771425221279163316950995932289369784242387355928746847492873647007316257251657575665826864232155417302741982988711579651307106545150276304888651516412904454887034987169946913514639610002571
6	90	14399	14400	0	1	0	24841812321043809946807987440636286271381612516492607357525038337617785840600271208165028875816293182097539259208308646252765811871731445337962276425493965070336984309905560234156795627271456152451331516393634507543993423343986	-64368276014919423975261879488955307371263667312394678308085047278945982606241745846151520791084337128811682082544875653666308857017503947418281757875123015159955101673848829361912736213433122433869680711130556994255462513503152
6	91	14721	14722	0	1	0	378550950603184894409358314190615231616841141663595444312500383096773826361215040509592295672766810560585410285044912356783217193809259844428562339860845597402456394555807342455072083676021621740661518993594503684591556351319938	-34635362931671193943304054516754372207056237036346482422044154388288143026150621673779443658133432002889754474582104656695391488365581423093358661473917583047682935328353273379732153207502548168801188680198676431922079543709639913
6	92	15046	15047	0	1	0	3985808186929095940856496245138587343159629563017155611352480823241479388273427162977880559374329336770081749058058119531479144739956400814771241403731812568759082121377666152048012522286666830720977604972426368006722736901799825409	-9596007439940010373780604104443705484753805172893380627381720300871701305660088732594587784635884003671745081917364070071380245333921860487675302849414157820987073134536997548496542195875145001669469071525375653857318898634341823266
6	93	15375	15376	0	1	0	712379194348191075517110883702482195987237280279097764977783627578913799653442163147562732045967615470588320430736508277695297540993876191402641908841971917140373487943296046248868437639320628015233861387526408394255030186768778500630	-4609636663642995084928574434093835318086302432113385645188187009327682311222430738203174721521594907859175769068288057759473952954561609082171969375783035372308730407993016374631955201912731173405528911681180057549163386453126358786265
6	94	15707	15708	0	1	0	1085253292177813921380825641067464704646017060407950540717378403442448912802039154064997335696157183052873277254358255105259006811129736937042425118594436120615420950124876979048086523690499696913749260636499101862582529182004817363563440	-976362714179210191633137764792606652339522790872439849350308310249418143635902541188225992927363194165661932838964528384441151037973573956537421505003465029274180024281365595121501335637653400153481537970922386103284400515730839798955532
6	95	16043	16044	0	1	0	383119772460892296880066583224024615962811335171100848137730849118939271486284869586476787437829035369469283463964922395908875293913851874397324821096673596708975220824716338354478185853668769443351559087457378541786243014422112142730549680	-423498759612383100356598207835913103272953395161762662646175603641526922867674405034934857650592535348102450731337192047968258588984126388382006894807683127888371163057191131178822906845805134856193534174727865443876892355683444475685693054
6	96	16382	16383	0	1	0	305989715837874559292252427707181359437397079382211461022732544143379465645440986921115427376927463245242898535532911325071552833552608806667030956175827667275590083545533718976880800943386910227980215207103836186290402905804501830768947259629	-6079894274287100972450882961920486251231240196353080150816785766085262990698439225299289390468629637733373952073405584582778373211802546672595005114380372286336782549373753992843816026000172019971577878314220083688797050599039285179866450612
6	97	16726	16727	0	1	0	4733462153731524160377544575551877845780671193858367482684394281009471179238864327384115649879979832704821343565027950150363365232940684488069419539637165336046946377522742278279619278355724690766398457871400269038168310159714772254375125775789	-119739727508878643785382211170376404261332238749068035178715012427955685166463573350558616179684800033544289777934198685861986168437526709298814879405458971058399673348719610339009639853240008183590625582069251149069230470771638387205426956448558
6	98	17072	17073	0	1	0	31180849985315838323161294796119784231990184255404607924988840787056706469475312497413041946750916747197033018648945707198641353994313293977637416577657848952656146959420681292718404348372212304650758853263816091256525348756836938182153270281836976	-16911844550364256012116363337090368666969231262697437562817891216931546271835479541406178298777754820354030961496699505337616223465011235236167603633957662993887821517783123365475826986202160611000257392954791375845988718776844438248063523072572316
6	99	17422	17423	0	1	0	15309422205928875270036957280950917140735863250286644618168265377722369287777783440167467267203185282676089751559890296915481077076560150564402360609924583341928811833755040464149728198912956959735447882065404864096242652365249836581200342789639761929	-3451884104164101233437667375060423201667330538827991654680675263887355253665680596250238119311053048872000117781954129636877015447333380741786450937002233223615897505371316455877674033488158282483368537608198793317958625135051835255902748765138076472
6	100	17776	17777	0	1	0	3963253954278038499192409719524940305194333004635358400528448414936799565442537235025426939685820031641030210526157291908214609104562808391613638054473711713521250429548993431761625671985059244284955596594789632257339157901777984953411495886131704086704	-3424532929171574665508166515569179261845362751020163254564564255781816670098100632801496971047447852415150448198311200285570693270648726762655138043266733184070226346286164075232257073486610111169567682589542583445705467198755042169970613916821638334904
6	101	18133	18134	0	1	0	2341082961800147042829529783046342806820419236390676241310361086832534256218332231077675300028569667302995458132786403976396510402497938802649728026639655196985616336818651639761257530105282864671797413229676162357618191209621373513230681596101221965581374	-536865943659678237164130153169846466655662493422577063551017224974746976994189616530389813379823681797003200871551972653879579097365732996760470360155201364303096589033780207682981158254752210273072726995332958800460807785239785874401042267302484321729457
6	102	18494	18495	0	1	0	727879473186201129386815340281544431361271953180572602775502485129942999279869989813285657915018215165590127178287641611609226394388153052952975100417409363183516323888561029000679460551493145671344010166802243931871654423189821943421444143147515522618815040	-403620232169173951471673630230291199299324672543402635666285719949556520145155114776609201782678749845158048688162212079181772285429478671532485287600397338203320277683225814509483107743347436833358292045164699527995438996614551036052909158577823177229385062
6	103	18859	18860	0	1	0	13650722689322734016198068718631214410200402694720650879578124178860408958245038245802677690027480042745444796447085397957286812108103926214527852664827041453937618777369577066887400112786133932082386719381854315629209818813753394083992289954451059560617574858	-435202016105786829904835492244236510622231819291805985343391034194202210490788550721509873466817068724482511126661715467711608666896784731371175681816268861882927839658615949522020145209122968196367214222020990158637236824409066138074144642733375467207249310803
6	104	19226	19227	0	1	0	167658952884276104050595352599058793281414137683558299180038415909862542076620499214859585375266081248457149782381407140175887745586520994825337362706913059888477944164796636108806764918282689382672785610111735110722235156165480264210486913014843291105614386365220	-5156446537159100798892417307810631377677525022536417791250711658154011451432104412851906660866269914945668287264630776348384462813825375027804122321577330351544523208583030404810788995544447012558998339936432843423454778663901997321895183762564196666755407130734
6	105	19598	19599	0	1	0	31648079449509299388193623795618704071943998414285047139550274451896713693815373464094138740226782788491613553537331671097162494863081583991150576440841917118932744200631992971842477842864512457111044589985938399439043335759495946367629634379725436126837831204828092	-36797589604942915357043316696324401842756393009427624130978378033279347933708431618681266259468765494639179048358572575358966985105665064957238117374675825812213864508166007786151198005661742226674949049986392311421856636542888676000999257523262092176751113384311534
6	106	19973	19974	0	1	0	13717442340620006165121487594513119869482744310653013080786341782299233580334350902283721857129128218878640358838396741416203294845570724807076813266978636538631951017060049526412368315145997442621889799424689561720490309542392257199708163609837675828343298743480429028	-13111682640943785244802048458456780033260078934771001536198540897799573353222722772805328498637888995030967789130834898137680772735543444328614664450332495230427971221472566063650950434139480590244046588721913885786775670809345039796504033671911002081695119762290882183
6	107	20352	20353	0	1	0	1232231458462490515650024082579204141657310816086473671745463032895524403173955320431910515395442028791440051826824504999328616670391563607689250645675072609916379876281949834344804261324608372994362061348032224733592442621939036852064943751710598747336005976620167489703	-9375754067735051735045135815349303113526664256283906150990285409092130848732145318660053489131778134030402774452878466465070593130434935575147036273592124225141322905791917290759000467629267870159889274529869806680585240246162538720542721484659270712551452487389861320900
6	108	20734	20735	0	1	0	1134885789253508812125887331758134981655752286789119903140687542602353230751316447583744447090821972817906203407588646565296588061849951084589299742391977139995898983099410571352063876886966162490343011282651950139498950715848740595432820710614675855188883357663207709155800	-3017184850420624700189305114166059603165846569901138255750673460332908100933452977059029668166517861057300461248403112185427928223400141461843174340133348106583022437240778945154486020537090302289465138421304439274662930127553063831049571560372923236602569437060078222357110
6	109	21119	21120	0	1	0	1589415387429548096420495810868408678722614745664944257714947692484970804760532582451490808252599960081255796699581870110330135340988179831604117393604342701936639641475112541312967789201592119832192254238703440055323696356234810844032167352509343222305648490640425556868421804	-19798521495271973516063068607779895013023949038998180535979752560821494209861558966475818685106231331525103123227989197183139158192253016653286393625208798809412673114295819827341102870113110685194491035326394282271975927670867716032896388336029007498320770536116700558278533
6	110	21509	21510	0	1	0	162278839021391386421553293026922673881964828045762998622977192794010518123306958733840302774353161408152187278339503380936429755926612477556931917424829131386898777110717836665555861315193354534003560199080624015167558152151316306384400003669880297250105425684015030631521100150	-478409966570428736212237579489314163108939114893982042543483868039767853278317919569568270128524623003849216515812629202678536424163416742014648368646536668473495594865547209613624218189516664643906506213936282211142311126060298097665291547468746075948685773468688004767377675831
6	111	21902	21903	0	1	0	19235137687468282177690646411718693962681878117512196138467750565970924629642537084727584960423446848916390039770274093186989265388133065290611570814791530072539468594576008557483411230467874814640493636458465312377853052674390957473828547538445551044565383587131138598011983386098	-233312765558943197162445004213402799251071127595534068141014567845712178621320471360354811898365993947845997328266350052288473042752538518345155704058061715166014343759913506995169961483614269825699870431380055322472642685875613213328154134926080412772868086800491768810226939793784
6	112	22298	22299	0	1	0	44458903820790993775366028254745772035857820237165327094860377152468369752021565324108835211705855444283776108125285062500041797800625870318863728022384194523669316120069826359169187884748342043331987235071278449514685927829637182152328486387486907921292231607507810735015582191091790	-54130768078432684651225751324721459901744737037328649314704809108972535289353540335076755046426881789270402974120140371630690506690894416722082109358109959777387847867409902973950762849780571811063598009617335823680299359707478453324946052821884284172304045993934948806542232180443288
6	113	22698	22699	0	1	0	14825177374855512775352421582376821472734636694559941069773664618552306142025526948079240068601198541355412566494112151768652545947846657538300912748905244022262154230872030370857009621381304772707299923152984359412891470909953002352733240570627838552670398770477853012225186968038740088	-23982966166824251810132654282964298231675609451265096939199097693341904414359073523049208559088080394477501622112143567995350707136927162538243305439288625146731015182673275193658336080865054264114874583697848276355203615421097122083744858199265303011810083579508929230021879251155183402
6	114	23101	23102	0	1	0	13143745044775334976303634064747136117987659285202780224550111427986470690811467954332094820284002386344249382539963529340730581279568262717276192314876824381717946618026409036667723920955289051151534627719883860853832990137707769004401058880902817151935990963629513650554873238860062957564	-1987845327051200176056644379227620585766328655852349771752784345826907696121411342503432918167862916771675288839772989489386612591000734881581075597787660172939857713848137118805008657439247661001698791374222269196477199151975310955112187390006438710942017474358369263458528199147752091338
6	115	23508	23509	0	1	0	5407199155198531961159446112876115370049533574383607628110972430258021723893025504028921914312198751679066821234403879868998660806203801702853544192337373974882856733400424997786486913162453000445831797496157385008824983901387288299328303423872905178879309944642423626605572550503722297503993	-541248035079843674858110085965622739845781878664943319929784884762609582794370576632591891165300934013304855554548568906786016695371587422896151972899826363634893515339968036121168758884404690979611595189005980308985313410815204654828851147651626566760642854257620715079206559784845336953464
6	116	23919	23920	0	1	0	1183875800051944799082810349296436116524976256326047175253315269374318027612656188509026009773131859243951936429734115500971841032665694833232822080979917652223653315795794305658293467879444909603229586408708897260145731813219978461764166940572870626643208050781962357948058279645876111937683604	-1173294199362014805962413829594321987421730403862051003080681972847441791981394459143768750874798949845938360291190429496701895918801770843147864873499078074800343842754916888399900116407792051584851901563687869380495656629833179459379777433133129311833310404717519096685913128893834075977833670
6	117	24333	24334	0	1	0	603067622790129366212248323096541808756811787569055229990850094696701684779930812434005204168691965261777100554313290669993852803109211690318525549382710828431147537787295857777484498394944994918174949490097077198626930195314722142156452036478760898885112195906416628377813206262935462177671429598	-322283128260071485771165501078763113886349900526410000383602315595221570904500912544649024407577141281099344547122899387356879771785136869958085274238478175238902565806546087997980207897600435183337390948090819679041260111276695641906471739949701097808428661027538437822644032369872961206148076398
6	118	24751	24752	0	1	0	130177111408088752282553716450650302037064770547040204620330252408826316020235394755527314737341263486196799591222093218006714904525456723089011985620090484057324176799678748527096351317061004641279306287237413873818301961109315826108526802201733499817128126786601672210994647060983573207021616056242	-235957455801566081198089475234334041509102719433892619541335355553225697512020341160812797004876960739456911485594414699054132236050153414124936982932532003041185914673382438405959138842126629982949624503612769547904116701926870001964659191942012005842248668294772642911284324104937884898193722997107
6	119	25172	25173	0	1	0	88123599586650621412418316608167273346428397826865601391877325200720519070062676193942315180863050847761677182087801500270131159802673777476955709622232131052635784938307001955588016289285906411610066440232149380542771703035907795316895658223951965193811572091112205928317879278061793270906302474765396	-55421230076813951659471226832878346740868241175062023798608741561684921193296772978790003715479819021618357018696355994813453233870907748835282726527174472488364805281119960400197328862380988097000222549487332892527604038111424286046326837781160209011164621431718635853495765612718587976671501848936470
6	120	25597	25598	0	1	0	24209273936548942204662280973048719239333209277834558808790802593263014827877682806840926462115971842031568042358516804429062115704614736430806944274543485922056164252800034726357935164619327868622737286100169362185048144118593999821506051171943985650826638991130091952176107228441470189380290320636728998	-32506941148150357373571650588703398538278797165531254686587790445083077688241347556976725486870439738606893776612884258170384313403102259017405189279135500323385953497222284703291357531247636617786709990619607833527838816663641386502355769956780253505811803414920468822904679182221561640032733238076428083
6	121	26025	26026	0	1	0	17658185356200329765137795220972331205208563984555048741379792302545135627193463521987278833908718191633622189889965751350395599605578018621797860062631543423549619867931386824086555908416802008179772312684748468146221757446131689565834801939568084054091982507414452771951295248551360701947710030144895223498	-4550130426115728005218421728304021273575533541714685527407496847640794280501931094091263438113543135507769384357785586286005496725211257037686799801942964601234185016298298287829543364523653756272418263375741183694748183245991115700323538572640437277381378991264971537438829129838401735937711669981853074368
6	122	26457	26458	0	1	0	6282592853196541481373925340994698452408985851252388324488693293141091252591527453417268661220741078448608554212621609850954301688655719624591028323570532475267398110398728255298437219421592450425910031528915568719799084942029247121606741585679806568166398003471598747730451386408181783817734986332809156595252	-2480432549263949816892529796997101392625207140407898151699514628131499769117091516419761656808379713461236920852577920062461918421178617116916792321843027458575461666370131590479534850829100707278829334629417925808832040844704691219999319977387530547702025355923313109679237747590447252012620364132016540691893
6	123	26893	26894	0	1	0	676024441183151408283962868642707106326324388661646133158514346459898407248767897448241872181724336333295635116858543231706051130747144323305843517774484222070146353200258192546342185154870080869576232274468709325149043256510800987397120602577215157966649811674153808468473401613430462990113724478038176358252750	-2807663366461652068764648154821588308167290312983358835485827610214599267764294654388392013653967499253349413949999828999517686740805967389913317051651618714943335262059971313720296123319052181783439037885772353775778886385866200009127918541212085208346643798691626257819742405317368932527749088115600169982674330
6	124	27332	27333	0	1	0	309155374549422959661741731148683317418668921252416569304733481942343769953885404653314089842743030028900011332887740901549485506704873918973526499799866469979932481827170399926564079579804098481116942548612146815193052277616292406370600320136894770972498361565839000342815987317225117463588641352723363367720464246	-1063524875092757519200715676673552694662594491727812627775519110398379487686576757679959885247256397153206544164069909147295192616076274604338631551312286282172360592757081880727612582805780227043885705431785958731702410636904131418798056905864254249820691777827546195466806542903331497219309600690592373148104663676
6	125	27774	27775	0	1	0	435022840187057982121136082339427156049843543798060387957343454207687225031868414759185454823009117381474620340196381627701784957414684604548183546526462498173117677977919468130081272133246522165057835591299723664520499785038990073566171814154266630723252563085981106385633753528729116629459650003067379196260864816106	-101188702892310543560469680022195221230876592565107686827859394696379154265555213059213785298762132638620520893089584675280501115191915510875732192384060466586832029345744681934799938646077312389946175303937477809890929763944502281919724704420279797531212468452447882596717120457473514297763795335975249385070686981554
6	126	28220	28221	0	1	0	201030404572029334467074533400769554819095547354813012303796512524973677768954891695251089689750532901154273469964381330760432301000288206305734615628026656377858726024109840829832189750161191257028553312436503200918774468540835393990445143237826439723717050287419032609181154442124780353535246271441148106596789479248903	-9999575390994993715642487411564979690010079428149473623128603366887880086397860305600109212376495635493938826330609671164044126081068841795958766047235230737015796127129831959156454526245251151281670398998687044164604507489645666012933854053758925496748504711089445181580798230715122143712028471922797967944135730630710
6	127	28670	28671	0	1	0	54062244511303380409245980311802083131639471173686925425458383687708603281172124030748285188595199113885678217752042212739368491511403563800663272870091277906730215060870892154342876490642292794638404400943486431797402816787480692632067349127031300402003725079139058321851462045479673874296817122608638873214293113734758018	-29598738549617036487017135731082314348291305295435269444537539234973381075848896181751350970156292056557972796358574982345862946020438196098682308387844212607261155530890111632017955046557124112582326166882697530746763721502489585451053339528540178915676406511668993362632337478300837817328315155829181796629440405553767320
6	128	29123	29124	0	1	0	29493652489864930915412010581469800807769211416366534690625952452026603665037548240455619576931839444972541286282550286488230116010933264039949666678652738295932373896937102452713061562234303677506668781166696715658129026820556104001573795074888187234441963215136649260800306797630904541008678590707391045653369473211486329244	-3390263987609654787170019476174005110805280945496020280580937709204659645382699023988855346472313691099157883770358684482876966461189763650038252462973597759936430069366065379012265284964415324922348273928622998543336650765683165027060957581920301032014306962955243525842086717289681943092406221049707525639198474561280685787
6	129	29580	29581	0	1	0	9115687562476174433226812434768405746217983640314468687443255762154862145017531729865765615390994432023409991963677386897541505007774581175673902702439810470630707832324067527405280338303694125898140561461227160134127469156051820506897271939408913602161988186749337103695979498747721732080300890708214054201972989338979269965713	-3903240086884919535491574830082141794860099318279272639291404045222383693087151354111993152155296157006455395595256438550332404965851496530324743615716579701064856126237323239717947305309887047962318175862943709762970230202200498876838523331669032737198762379371933055232277970783967792349224704656574595161885614460572868499064
6	130	30041	30042	0	1	0	312217775092899608495877842809320778307806326014850963186272486851338569248091588228146053277438895375365110301062435404807058273243337696287058608158562381681565988336792513230600242403522091283818391107921016066079622478355926752476498811177706243602292915789390257993216623262749613668760701133088499588223012536022535893425614	-4878406255234989282241469170304908931949621244405547746571348855383092286154205361449406842356129985582909635953306775497684914711020733091885542523638801048956113435470246291642451762997630394500658879478428515714389235154763513793212127428612986989448182916350092266342262112189016477939722435719265949622743391679572141090002345
6	131	30504	30505	0	1	0	1967856421755133371081372650423512092050781238676946066436885511511367810249293445283056531504642888607539036210108520099580262146060428651300023682159193546113400221911790796661539488845009793180646596960041774063342033758010734011959195595337714679855750031836468123915979303580716574627231684229580326091606159599987426969130361756	-53065566129080298829561610581261554831072944878678720797627584985585689363765902215143028700973095289451360218899401070005891495059894694138646157254332781897055286125852448894835724149592683390365925080531026648794639240509368963238203054867415043602981583314061842939526645989393532103889589655182443208562936550252533159620915182
6	132	30972	30973	0	1	0	354037023238520541586660567049842540708002884443075824184647451375237703776382894663221731961650356619147626307360535291621234867057579898678534861206779999885540052469381777538458390447744846485927871287513371346827785557820635186990189993154461227237799839164127621453398062628026154194958650136219892013562479875353231691878511543135	-450609766092143676162178972214759658963091299783238046845937926132394764500509980099101720030653723082934072187714147984889529027800748547946115193824452454202589395284073887251173250516827194408185516331756535090314879001968001921202662544459241802581996086394417431211435119300724708573211255572668798907171875909923317613996971459182
6	133	31443	31444	0	1	0	146948342197910331674571427664049224310954997758021245178173638957126912138920837020682501137549418060345726578430487872407201281189399255154810540220662411581993679875307294416296945809784708200491871846511294869250210921577520737094077945011184795899083985307588988305534743985865643940790217027304422033281576736292688244609520376737350	-170782192690037906158962263413090332098324947469580307680968471707822692327081626761703541544013999075995690542438510433425545850034944746094615684247837394690231911525113586303980058014417781401864574789007824684680847198621718539844545867265034370119239758947869280925227821565091699668558946655574894867320898604841417898364389810474435
6	134	31918	31919	0	1	0	5199111104971052716923803402210583916692616728339056520865249594145727007477799221872322118437102225545744875855035949675269987034589029131439894893126448668765826394062232536093662366404776370175723834612701823663830284337549714435058143271766183796590901257947855000034102561552786831692282214747642695845310199102476011867340032344226684	-121127485155372758083997141848902156412119811784925819244349399437164902132477517077433305039480784983571570917965419410433538869301280508759266227029953916947514552058540214190692291782407141701857066527312024863032960249760331161165468849148453310422579559581172365583802125506361590202297379627760255800112026136462730233945382098832238400
6	135	32396	32397	0	1	0	8571575941763972612065842290632616331515868989769599525098814266886892886871884856688603104981494944231207804185521020115545635235632369575539181105623922192837425452286117573818878163156750769957423819114513871141259951402879774143969475183248931162648997004858102675144494368776746985537751699431906565304539831265954269181648369824576376828	-41247871511050806461787223697365670466487354893404901662753218891626390249854848596681842355930444895237949535619480007503990732082411388283368450583532842298303342036323328203909491787882333355346506311361581563507692683209364411513294639283641969524070877779337559249828930514198123549655240284639259816585211886172086656700245388512795908298
6	136	32877	32878	0	1	0	16732626954705618303492137356154213322292080248661637296027191346179838533983428132557781457791298155862013938166506843641450507624857082153241479039482757496164578637618820004264508046265924657760433260095910234942079149641679740453571462732437595189524939833349568513692473288467336191911203612815556587027321804000495650338479796844917776579574	-2758830001346723391491442329381367489274589733419543652061483556166781467704794273119253629159607818802094108477049122042452869089561396229912525012527806399531041551331190704166767024278673959781615962778488582182021000324450295788192672745076147569898455828852817354391852246662477792655481619583877079613420358593356470152252352015109436446777
6	137	33363	33364	0	1	0	775371985879386081523632230120825176717215884923612684124680107555853293517784010024641026230965400089626520548788516358076023378027324976214365007658423561212565728334694405773438986175244250458878332094807152394619807348506134732628912572390602549614139152447224675216089038205408031652084507724160945823421736005755505530357541526591255347457570	-7016291233600982701632482215804633379031430471303262429186714272727484627271608195650045085980266516860927242674019808509909021454039191602848442771468191696400898857658234617645802688294695948991271629926409080022262288979376146585283289448610683863810939842469366544485063501184160271354617667826086732835351802551267036929850927494147701686834217
6	138	33851	33852	0	1	0	2725071067421551421081305333380042430727374812065748792910705355552711531196820437841739586736988102846201967738501634593752174649304280819442577976831881547560459142005541679445199579436496845169781219183227443024522362212670817701111993798165299512636973420334132371165555740704250932009100625777752007346826245807314283744694435935020406671046861958	-320092350292499953648898817030436411994725891429418341597998380847646815097939414181037550975138942013943764897737927920008312234305433292263603743426815721180983672346880852391108763762811651917275759383988983764983205842694280412588600958795876993909540770891041338270806390409138898511478444859954016640706611434528303323331428478579560336564783055
6	139	34344	34345	0	1	0	296867661809005149219245549344763435880330817855993016719175979799181823018580028433735830493930930200096420166550355623401443729711094773485318379306595320832177007810517129159252273780089390409912837623445496675528205425232377898512551120492404205953934032477652528885098141737165547547925057626887211467680838124349652562024375199678042820519395688524	-918776032479351448410720258023188703247808222983645852219476701049815419245611899019571669163826545790485533145548173833554022124002493092024078146093010683025672228916049342863517486683551295857132651665109374607742071618807237018273826797286898152032030723775257126310176025029828307823283358239787608393013240966010535140713968515868808607636539206984
6	140	34840	34841	0	1	0	71826013506982661582501655046404140170196791393251375056395223386394425571219725594525406965690178916234913483093009969373633690072176053147727777606765245244109284965030889823313294190901469627784673535839502104831235692112477016990762186397899336035075853140090408259961287165530219302906696427877330469979233118193687322107914508880772399783062413142088	-409643226611317656527724254224446787125354138142364022693888091489534474336670566414011978018502968479579899117859612775400246522762532514746960514746302962009466395847033930603219960549590730081812347332371113511999564128523817169085258883560023194036498507801630057508487058535666441252967748015911402529408060947895229139787833264392068495689599601259344
6	141	35339	35340	0	1	0	114958308038197004964098955954247463144347432825930821904575011637925950841608184581905476547173262701802873069906151051376368484280476211211287303897574401321501249359963717580686456478895822639062113676948561035048874072206378448980340992464563390356123801417362885218078624119685705610520922720741072337745383846047653248923693040262441489557221119356099162	-74264906204596385429661112234150404919299423031686012113877781333531171664027155722198774237498805976711110762251660349102041975780804279003176160204704832824138198050418052595779804899156933575205555275873923847491531658532105203683437562720147695184936900820901219279909940981850691909581000485485097834968715043919350566415141907988887311806949490042423364
6	142	35842	35843	0	1	0	46506069544301661698285113659005972425973326016450220823147478495936716683856076945955524608118014471302423763019138333226711148755008534329218439938201370657426759120837539960288826926983665262399101891716564133258911429845069119482316972830823647437295187110107498200357433155681603257181544520709561295720313545562553061428240593677337527696362159644878345091	-28350387469435557778554271214261791167946823313198342443971238848662739652301772011487790854023996550613255501571716117229945866505554993533797716005978552293965091418181274151793364730123195905477876118379730332322631734495430470205684058580442752773262176938230675596820532785644835612294963708880308550127979550652505416291225678637077703886503515078213862912
6	143	36349	36350	0	1	0	5666770824885426710910458994165461653365764552225702920083990761981563689728522206438523656861342039317618149473186686851640298453317309599708229877846273679237242816837955811548412121229621676476720395571846220173690856024346281460607885095097417288750038782140289746599512974760188563512760541281828586008873728373629012859799974762000217444090837418322930279896	-24137217972059958281149696365464362025550822161560917689124331695417664030850156500177125884672990720420650223959570739559683436523479476534611917721579972028320060664408280709976515179675232483294224964520728224680653881373628466906915849676718150015113614350681950828071605381204374338208062572326861093809286022208645254936242185528953942345592025880328942849327
6	144	36859	36860	0	1	0	3681013732240772510225179005298586492590755971951289047735323630256927048551036500951445420181267118382852004482868808465258445881990321429268902989822570463275387691635455678771753474535384116252034990455389241052729607200104359096574139594810395964058049292372532756893528422555783482926863925251985301532638383182522173389771738100391785322368147143053769437131768	-8095114837140057384153441596897395624314830338127361562244130251688757389905088027303192368260015910268253232168360645327327756250213239539183166213240754616409832566375510958205460849828474623716007957899829273640487354014240436468620909991782686476789813426699759975419370015086048503648592220997352470854526180337917688786520919549344613539038426913281059498990539
6	145	37372	37373	0	1	0	4578847397968801872484841791946928407809890689118282648310695584516057029993517926065791932238316385229399225871728354165125292247659265297388125732305269635669731577951597537685189975410410525257173961807148181999908039629632806105700743221543059672693336761555790379086009528918269739994436350538890532138747306438919849618112457752359376668357307452934470033930402813	-39412354376019000275771032535471479939141398693759813730376572337591821234602623095628933884374865656277623987241008461454241217401576940129272344872807586849111986967992886874444568850990885124634228863275455238518990846078773644066274952633677881915117021071263114899543212918080474239700599391285136128791637298407650745835976614905913158810768416687352894650620292
6	146	37890	37891	0	1	0	410922707058169192612594926631549717766764677777523282087323224533205811361066774133179584912887264925665916505750374869615687772299076493386897539449567081186179116192164244945656500829615559579544929096870163419973438955798976914669507250540243845242294941201535720012633626470555031784832414055652846524055254154162609695754014350739701444787507832778273638954910066554	-1437130538626000060494076697601396508286674896542272350991908022930361611321477252605013974241141717157411734823250217809941101676893657092552325794071488906299713610325946364810360385847207348412787871223399290473109666940850087036091438198166404339701950300106999960339563025013253160081505706836048363743744892655902362739869957213227455566494987892540499200507724841942
6	147	38411	38412	0	1	0	7394851643974599202468881888439803558734722328733212888993131679505000807857581396435670292858322989708845046709467098140286999156247697315608639998000269301064015802950253691564554832711494591366233791804175793477083126012081833209036669035556682126937681288175648162058667019256902100016593621785956683256866151821739730378722398575148788233321828410992363479266385777144	-726557747778832046748630166417971645886943193010220426793707989336036968451191818987198543770813096755387722648260844072606949124760184004377389385778339721423653868774047562300852713809152369989051334581440299238626978075767122464106584378032135577108348581520870104454226915319163400616495920095174576053777954699411423078898738967892185517445766654014074678324956643609755
6	148	38935	38936	0	1	0	101205575587481755617066425103915845812532863834571861220964145927802738734938431467974911172142482447796100686800759070750592784838346785812046585141811098291460834267109932666971980604491135860100829123167652698605092548507225639360537047632194296432940280652827898363840391319970238618110239654002164567456960782272092161833969212634607662344836802627921028916503255642663998	-188137538361932396736742706127740887578442257448312758209941202611271737272044825555750000920797364809881062167600817039320380370986781683883955590551313781060949813072664270816885448423699251920381456085788629708378020579841393184442051111070912163944570795135763178055691334921167100899537134152139662361514307351915672516432623118569682607895823020972732403402422571505580823
6	149	39463	39464	0	1	0	28215220102149373582393492839977460052860135016168391824640248771127173602553310108562508449211511874925385956715087633752220973403138526872516460895503038306228085999630955898342212108927571715566074682803602120459600386364884835819113577635712654548322387919035608616204258378381656830558392750106475065691753291822953495360624895114951168811030154765531165838151081863761299124	-86562524375948482901697041368423056419781881200309603221980322874912840621042139496803659741182244197156731803687538948115157853985883450117372489159913934365683267221544122441598913848216817773649745303930728160391417140590052688056117847454363374396642266915399417941766896083508178229240868384833616358122745101237903622383421005928316481590817096467216120190701757004828879765
6	150	39994	39995	0	1	0	31459161582845293341073781582784991546817057918814006977145355225649516847188575243667517741530735392838165704232773281187771544511767441596543189125257733113125463669547264993842184979096599700501586974584802202610896678226727949710598239295883254003343910754316651575513992440675093718978700497719463237975912158837395886128390038246475191218006901530461063951552894218779243142665	-13741111056267582097995623804823063786704005453200685630450912832406299809204109804900147802007404053367920308587716685348159452892835602884477037064445827098698678319198689977651190845536313306527541465336684850830773176386958145788740831497503507045406326463233451018692498778013459381000632481696222933584980972754083501917962209266389490603305151146806399743800249227221796027424
6	151	40529	40530	0	1	0	12553683233985201592076062528271482789462108886675086999871435836226957805434697546203610933746537753926404686032693258137104033051369908680750004612519271042360811367825973040062441999374342252987994937881198633760178822001770103310404518610807493338822946762960205775435075507149020189241674775805311173949518433109854342611017883411344348451595944938822602504843576555233411797400300	-5356394231210525962296575519660690281543669273238203097340772730616211760095035349711729079404651010248481090823055769329819509769566396253524365503437404195237310906682181176818849196185628407716214210373677304411504729014430870736726363708508423589086065614462529531823062297624538673331291328182941221797279903781886486376169833501190230236866145926342331490487897088575313889407851
6	152	41068	41069	0	1	0	1860120102265080106204546208185438575721455109031566866926844344135291658779522231287884430661580039565740478548538840187120103086424912990289168063693890640840896847886972365525489867933509413150765044705407783277867049312482626294967663178552155894347566877706026237057880315550879973039119307675356690288634302447517982583605804117727136241959494595040505180402389835536028704039570629	-5279495242929247705408461602181958499873957589073852822752383244802650074965377020468694529182057383359248433769070428622325185763113823569135473425977414660745682167982678193307284104540810100622659286749262802062919543694321786346055790925775247321565018171913377884234954136734891828675877423467537775684185080617335411369722158664195412583166581751786754756196849537314867894503930676
6	153	41610	41611	0	1	0	1057769970320173421548620240987076863193468639079080233800691739777338480904344651195133394573552768399343286622232162843035546298308883278606309059278221705717254422279128685056275670515049449093684488054834191894230428838742296459760417368810943791639551494370941991133025856936777207185830884387674851192149736386717389970051884205160337594878958432065621494580525984885623290439572623587	-1767931304561372332893561858576979603643440153062009215021925191023152602194331798749534465555768450763048367178195164291129620098603729639542424716217524761480106802386504115322553597058977831485221336306740935142283785644929254105068070066790976541227291192133628811131038685064888108999012292029030977885623539822726896823042230397929730312326813596438103854548236336328806845406860117246
6	154	42156	42157	0	1	0	49777995224723277773602344548067094828554874720928630999534577204573938351918540174325313867894260848143119512612526979897066122216152181172715177053302077105039164458300440341904995511157346612459264687709833089634221087905931476251951648316854378349613522527711215934911665276888551326189777098695265363791085777989348113030759376731985095267418726519829033676068786729327799478751716427333	-1075267206581637439802598262374351798395595909255246606249528671766061931094532770955000302494127879522259274516236015040535429729628841472701266299435188257136012495320236217394299556109269623565764978222402690092249673084987847431972875892217878603131234812083146213821319277873770008432069205960088741443457591260087261881756315753045143865915338473168064391754023249005560073925837084945346
6	155	42705	42706	0	1	0	118522170660955965278752552551562303413561187036280177827022805292709816687824554902887799824380391203676051958774510986802203554149920973427471897456472487725025096738735126784435632876789928054901268906706897317213478659504443440065543470732371700245700358777108958297607631040306376655002421569039196572213408183959499397043342449800292120682657421010983447657516412964183935414156281804669920	-326250856902757004521729708817120221219996819728531114940535620798988324642289243698445862884787854052739342352886945464959013913409982318379943589160884434643032037106483273987239268999325237561335380149555280772558726662216875762972246436108726811685795826959421362868351801081322699437361612392618749979412885936680711878253140809707507496625735084701533016862077236751466420660248902581588667
6	156	43258	43259	0	1	0	8006897485598284431981059047974596067861666983852296379528091729433190087745624307237427379726951958368975569039396630809252346775971835562362423786659396946806268616256692003235116173362804075166067075093129847157783545957653507896203381098158758107818088608332719197191894218601197198317966253022625417050406054794053486652489514199594856659613269175654492937055766785434837507638727314770176441	-168870513538184334414392790108660193274213021130697831033151313122023869981450292441397050422606141492907771527603697797204449569629708311558452894307094924630249867129737491970400433011242182977330367602881686925440829567008488773531885101538200338859419285908258930478035236017078100008479662332342867829343431548161339254312971395786242543337563443818748699105074594259624630114947567156127643824
6	157	43814	43815	0	1	0	26293960350622017617293611896026743827993892598377582782199595287220734105821390736091173757800568688737430523338392213675811071655285144854730075896094367748586213419101923762753715790842917620340402484581111492945411370084180225637157660600774742169631069920455306498312793027311524613183205443302169951502425701515067057722231874050981290857291247480432525839039015317221611355202687074887048021265	-43557805869592580457736770043755891550096381217579065488233984097287022283729012279668148201240784420739561465099444735008437060429692672232820321188366745066942086526656344862210798978339251341691456435713977946303236045378811150148667912231226483281760918757008740201009067470990353532385100578089500055744414537774166179873399604557541558933792979775875978264635443706562394982627237787312950212164
6	158	44374	44375	0	1	0	7315598909980397969774952994303908256805922900799312472415910350644311184581881950551703644145689389164256206641631563668346079182076179161007715747995235254527246068633456686356681717737291038836638119826926103677872683454947255380064009046531687439997371832133197591460731648353448157551388821693731213386722733574975206528351083500030953206089012761287171977961032714182764988973877473386466167419988	-20431832177647766805226454200457824758007949583034268970139278981987436856209904161174399463176197322734494668020847871002797813646173112522337633480661492556649460928179882279924662174345027096251583727255403320092323860414407968365326095759393204057451328551041692040815658660709577108057056408635213753619387181492506252825069718602979226714210984671026321202405544193957740598267062657105553309216226
6	159	44937	44938	0	1	0	7718596197636641111927133072801353011494423057011700669881814466869612369563348379472001038153153474740124863040902891270397509178200998987658254574611294025119902180180769471423399871176394986748762102876161736740945950344319809138666509875374968741730634050930898682498322094380745898318682196594302813664398472901499877764757268022810502672394233360084495237378999420267552620933797600932754387735951838	-3228062979593531502627984800306281698846118120371939229638417927018259149539434909505481454873740663049377995662951951491680249660915939869537111697914053910772175513268901720867607819728238898318576187140853499968208439383244580592976710623226503887361054974038560264031895281580576386187015442572568782322089231427193291014185278781004339445908817942160254442138864584468374938256086963823511959074950291
6	160	45504	45505	0	1	0	3045880924833288096482522112775292609261640203195872369885649421918259359787143750700146544369091210319658899755609514655828348693593785421429350852013211940721829381460877773051512241250735358367424252969172534024062105111064935667839195452366317393669927399833814887242109815619270216288900803330404961667486158055660982943086438136939689323025098432592941063993218294088030089041113005692332716625286586013	-1297794522890940615082921029071640960913351494643078373793982660749659116828249184308220252440904169971064789603988299695206261320348341407528898947709327362910304733809947108932007700278890709529021815112108519770386327792132585110960786640701089517694131518985741133928530272232777366729508658874447310805523784412015083978894649484442276634220236992618183016840114218520000089653793259039315620361991357302
6	161	46075	46076	0	1	0	436907707317502414998509490257124503108977493019309123978925892176450569213915521183184144311783859129678299479923174207036351644143343792648767430397371416394430983602973248141877376078845693682434263021469298630394818705590701031181403030014327622455997288897896092063535959285866136410451324602042252076004649730951345751752364217534626608559205203001739033982653485871944504955361038878071729741022021712940	-1296511278944307026486059223559699063996329515608617965088406847346659355143190259857150800989005009758572402993276268924448726480752158360876374459897536437820368988619629706890378491484254495480679893928708825646362232615059169437370351901854745745729194150640618810649226162940589514554651742785547239474718419499644558212860779982398543171806084966276328997086551195954047242056107794429308622201860404641784
6	162	46649	46650	0	1	0	245330970311828612734476220946215626152588644519815060241075831718442163802129860573175382628836482972632293217291101496028395568618923550225564428164094558455132019521224666163455187791088781337341469276431563888647118066473879134736514222959893634574719527441199579813193986901260066689690419513477548176638950336105046222001717344474186340491509776897293156608794501900536321458940069072566185930195825313770842	-441729355752332697036208498653753971239560038194328247661582268728143193233290922876873873184409917201468343360513185296038714415259764620955796627155999407008843401432041084680454528780467759913656179796659573432238387700699764768505712876285666211955483827887238658164212421732415646722178826574492697511634305509403200131616134631182877244449814620186945406327344720581225250068129801936003385460496078096001639
6	163	47227	47228	0	1	0	4993745007406014167598763802827099102058049482351850971743915119170134310578107307219696661267028153114174656298625647161577303253981233761118103160119952978043954526482143658116722049881650440746670010713914297150702144314534246996454726681823664505322416690330593134356225977216867408885744360219112956789610414736944377325879540773957792750830842925056460610238188502579068375142876929150460562621863733710037490	-268867798002084934272819270125185056682779501923489881232103077255859433377420125761730402044967224009540397616418166868064930770064709188718011128673872584022101967826843602379931831871062658449267969816937018300695936514357126827494608321892618869562627442442824453172181889442487786123689571086239323959269439625389207124916780119183062776258757601163676694439981668058749214193953796719792154543456605218243791351
6	164	47808	47809	0	1	0	25121600287501037379287446480776216517765235624023104031173956146802622381406651166398602688882263501008074112918214932512255453173498089262803744781404518987569212893388435570392720355893594208028221047588465737556785762691076546520678752971575905838845146245335185169646989582976490465611857038872402749506453940911367162511513183654217570486482300915566518043445638853080626937787519885047937726049970710144704036681	-83310496135413353013044439508614062169126115821406242099418741284110085501851801934844092763220173759009740543388104962242686940188803387188665171635408322727652445897895420366935069436305933511922559606705106408361444873285118501856917814381017347919246393499043708542706993469872864264210920785869063684375782558669206034866422719694134998075762520635572874361727617072333209634292182160592529584043995547857705059388
6	165	48393	48394	0	1	0	76211091926232859628049787247277858603453151590232916832242060434849325480740696714848252332389476635210857724278384209639251289471718253583839840000708625702743209616708787319731725978987708980891820871198523558861051809022860495328352686456223367080187141784957266044288198054045287619619724438196900614853135356711253741805068519896375908652150887044076824662431303661451001907545058195061451124329517438097190827760	-43096126296881939478987600329458947635365301088685506915722982449982452079182793705175579309401704141975582370654816649060507638250457174696592542293998939705253370411417351932815982018725247071083100547309012713711785198163456445990837263857981305848317359553692127360133133090929001271972511083835012193790550858347903017752711574688657650183872619185805705964443002376451681909273758843935134249094728387434441872163806
6	166	48981	48982	0	1	0	5533180603506607606115679046173612643643634260403424233716818109147279733724152754251821472785821703340812253842855810597478869420604828591334453581410898530674645417774496478498195239588004745323085371380576809225295540768373910804619214678867877464481524707452937313610906165536256272279643909472122150509215237494134820579552409678669121877089255124952630444046790806062958246874085780469010782930256638054576716174916696	-11542797365285157513910085536945525992335690233891064579913459154285066691391050524480758627179158487144641779685104442895688853556904438038239774969607115813998343020822021271726347899148085775827905264899176575482909360714283434462464086822228467439192726632910786916581858652278333330363134550610778821548679203497617418506511448547178129198205882066481983397815511209161842276568336330753290908866156659708820079081009673
6	167	49573	49574	0	1	0	1375592366071530382017697862924219971551176482787612764256777972705602521625736532730468025342216067462744621575169687968808791776180296628820215247071105219025952468490761453874821900498170068152874667668465542455656248710920840270170582065444245970408852123146288864333998716670371542831650467944736384598265066792294715501210424256900167750094268912884416300608780335951131951794457937853668941920355630153205517195355810714	-5415882445950486471783085759273398336877160718278723368878085890628007091540612765208895580882908326762227466605584026254171998020141709497486952808897908246455508137269918986891851923477713074501750709500455128619258848659095592024310440439388543668788692417549439790271294887316816589139077541309640242679452280357013759159851745562155674631381438922966279754463142750552200883426006036722107312072264522016723104378925783944
6	168	50168	50169	0	1	0	1703730611922678358013814497735588278889453941277631832772558759252226142695891127189003217603330999867572922864245220460155055823122544645958225368980459348250811405035184665602115998079289956555457414119342148657290453303109548028749107597647797690721912529100068513403778581034544330564337265849559035270599376459155353476888413391709583154096783175773684058682968262338562584627246701989087090691775845101972704130369856780457	-979840347861190432046438850714651092331865624702869736457556107046499234398147699193395992099627826024992052795376056839371314073661527285607513666794884332417710675599236314240223067394938359022972933689373079940868948787280076524158853908834743902169621993087910283495063288415975273215700016373226962492987333001675586136994258470142180930145703751913539890850478593223307065792956034447902493724242008366620443774117502775174
6	169	50767	50768	0	1	0	663369770842350016441983257485412767577930149192162032903307150630169204416280802748691308429138530041461827774235055990686150403531745675154564400895948310180509725162688344962898536502994198909981733540181389178310881767354317892109459486567436130772465823269741385349132561944449805052217668742501278837215310957794564340267734238625139792566797280770925869560479710000761867944477536002281578332971730309133031676524369800973052	-402832532197399731189006902225012697600353658424972552633872816000275403482425871557991662448838286395578020709285704063649348420556568792157804275264722945315586841945067376236222766601019165172121162503906368399343314981513811696479994672540186209803693626323611178896662184088581331734150759686489136840118747964420475531499905192633888975922686989608803461422928717024588670674973389359648383780073945219022952750443596254490366
6	170	51370	51371	0	1	0	70126203756838134545187652045603354481565644252879856841428155399214923975628690105982486603711464485044584310327048741308599223626968745242667328121994196165630278512785755804879724505012892877805212323428847778278073729036152485924720866977775452641189026364816318951338916158345686049876470651786983791535826852336777620758399333929591798951370173933660487309186050591213046707347325038308660565001082544938361393759853901880306686	-355768126322883802161249117313263071295024007368785128352941579138114180164348133104667242315841761371574691706171201304961285230739437585610243886023644876386357711086313117068961116524822820996485747992952554815243212049101822727461597209268361407813251569675527081459267225187955136977438970344201961973659869498050165509611601572867381845138219711153354191997556985527380855392705647749245665864598305569014148013071524182483644956
6	171	51976	51977	0	1	0	44084649925587450152869546708035551810794063808558498547401556996676479336456275182923132264988140150497467020625355855337440810436782200073242025509583915267520116937930884029915090951724684521299250089674841925987879633507172624298792653962452129619936277476891395810885360234623792509990560004949543721342497713008663185737520946906406259268462432136007188281347725415308232306200017377840355480946382590156833643462069979368802180529	-124945144188934487222100113218243597936203927855534922937749791148006095739429323646185638271569109291491989920037966538228269120127820772086080081482145540626282574351718790949947385068936619062895902743398035175240192856858737852527342118436821165660402840681407528408990804008341088970993225874946815125629960628711740514598074182772804009101294297197320089961987815385687595379472070909855340113684154048647718900660366631810531431528
6	172	52585	52586	0	1	0	60829942608547963572222060617230095982717304351692968343019992612543426529040877354354820430128521422687148972173937515177697983103036817706054935973079556160245437937832518315489679475318122657139272985745302948436729090509416562592274023193522411374689142547333315017332277428547640510048423912675735859508352870862587671278026774457518774145019552476809566957850843861926091047844222536556141749507093681203272898050070401773710983464412	-5830850987786892880776298924639620489249059796748599459029521582575018114879391702842078536436613366700972456356902937937019499036195941007289717131065406184413867509448202772008755526759377757732145739425649587178933566127371697824111698401894673363018249881297842555351383656250558393049268288457278526733056774804734253389112968144545508121852429382741320033107835837789228517500450688885360656748981870173225971978228678163038941821121
6	173	53199	53200	0	1	0	3155737522793078627648996955042677200679089778046622593255853854903482198122943768420506973951198487874610139650234187575862355746267191314060672693425464699550164485556459770433597297962038635160588287175514533217156127256283962558209399339797048360635431951480342654388412356949969935385120275075454745918872828010305659933453800707540031110397657922237850560757078438072218875633135688516138665650871574467966279000404224388260580403120700	-23583673882195412163764423704112660368082383266790841741336865192279021046614573010426094422200136293352148509591192986808358140483697829083890909547014053094440335651523515050740001607290607013129413688985940267507636630422067403858608226649543177360322802319310184309632978674227325295625967693837115037612604370464446395772859737278173153716642219342564373021437773880641079888992848379031519219454385151655400940650528600732117922908733612
6	174	53815	53816	0	1	0	9252308729687013479898592054819537588778653820935119350290186162238793369049694061925781591774746793951713975288059701647759178992684232111964302747881638134866492241859842486059723325933204303608308203843648044845321720510659462455970095637906400244271009231844740091626445664529770080757578306391111107224493357542065408683810935401913621305481279932803933851317620870031542020152228064634137372393480919860132713727213198239854921841464681054	-1283046529674720880094533121314134190299952765001368455871627806907089978581539319946884504932787674782514359098086679327574077312322520065896220502225413054325661422674879408677745060646609417264326814926252523246716112132328718532619703742070807022895733960707347779235215302679564050887922475956050074285882331443966305650149401213417994078731186074301253784862948792046305094436079071481449991588677110600842004455951092733350913797732926763
6	175	54436	54437	0	1	0	813529106343226613756071125042763198842256931281053267240225237394007905283233494646635500906905822521775220179345225232323658106802663356305489127227113815712714220221809204555600851524131677443989588919267097899878680317661842543642730105434787061269875148600455005156791216457538084592911083073886727130760683189092084690673728423709105615574006337266499380528947652523286142999392809442301023551790216125195436933452438922397173179869851790073	-3407721001810238032326861951396317937021908482296157026839552652911693392838843093555188244779385184457180811685288134662778297486739145019183860231345405017964449439642797758432600917375011965559493293126577304054003225892925565359403147122717363823895244086153625881616568474988298192841551250414377741124355174858603378999866478087139527507082018538058737288345144342610164041162619577605411703349926838746066080490348753346229420985653974225224
6	176	55060	55061	0	1	0	105287097382205481842417387747832740800216175482550539036723108069852697993455869271444399632902259745526756783914368135351536585150382945706820652814400729617729127085201557603654796336007854813667961401881767135286178369196007889567933205993177325625566837357577440346022298587654974591724386477915668761856984977030092369600510943595303828889110086823578213279501481916649569281104636139486460483412484362613375239578872798089341974111186096494706	-1575434473957156080684260373279249298920111239187720937439983658698337410121861595743422694440002521402198799345851185569121317140174892291348375839599902558668136227972392735290772175387003392379111882929271030011036794765805819605146579286168383173912831939024352484058779889580651019265088722883347363910096505748367575873979518027905078413192172021485422870865302257018744243426410471767165868551415880513032373811494051736848638802104593317303846
6	177	55687	55688	0	1	0	322891366631158387490080094460127860000942159677319093157594507617663992805494052225114005228341416400142735487019119254942891802706335013707390088194456254608454236159540993374257490372623353532315365237162752697710656133616347579140118011233560250749383727648508353744825345989821902505365947110044839422362319969736165905078242580045434977571733235202052985239684651013367650865786464376461115529967085554753025643117841486508827497492140370782135138	-342171899029331703181569140743586341826918856688572131602310954726883785338140562881317082516682302589719296707932465981890478481707180438532247416147222358698243626852644169392377308511472064363541367671863717433134788229853107737426488716471519894003896288882434042652815530707365445768275667572875440108819172405653284127191408165644193770783199696229948882359347620040940448577421659165003189827991917646230166938617900075822929868422777766999547922
6	178	56318	56319	0	1	0	122754169821284485462820000803857635230298488406852288098186237245523456216839509765982505188902481365622790989390094687870912941133392898612849482877368158075389799740227215540656262126071023569933303914340134989519040408306509550458219790071931330795327572802911025902409805771467497013845012918974682905736195042937895963218702483790502250647404080501307399544810394743323085407877679729387078738189259927184687111610747663913062292022208273759346262297	-141780387641981624394434530722044875342928312211402485151234593208192675985849620021260013548364663708586190759684208508147659014464100283627991268027393487338859690684795792112529612334290600150075950189807861708329362525637277769238304002621703067216985587703919827623955861480789625298910203538895228699166707576949828489290384085479591816309214550571738341344124816520520006402613890403369054285349227736161354813437526928519067426584866533004328959960
6	179	56952	56953	0	1	0	104425691597681243131023491463033683557243250871689009811107825664665390892875195947980656631710868058441594504694935687024277771541829850882237884534381440180640942179052862553396043224433445550165649383653112385960805642556905016108641982587883149684747900755444202870720507352749616954867252016105314779748175144318497300280292524284336253732824875833684002674955329815391058563770598859504519773716104052448261437158475729247379482903617771396887721313835	-153675845149247227521960152989628376957696177038088723709164951892171972158140479124168971568484816148546756578169842009966173103946167339951161145021275185173798745593287544170606710796791420707228197475968133494783615643990925264687762498494563412963067501918064749917136960122517620861660632649029486345080028307280139908682229695747288495099644073758231428549809551388322151329068775336386969149561991565358367958749987874157318891817309079228471848010
6	180	57591	57592	0	1	0	3604593180239444024650266084635414344019899140443290541611585656241724758624086442927445989390985345323813325126393072575736359489930440405553627800110096860621148735138310556188918009170965683376836485418779240698566636203459143068216800196837589660325674783162983604966400127338943638659810515136018718332002776678776385343320129916858831239987351307610263511875955794772082682969721584846092653820096435477948090366629007247021049737554812138593029208487566	-38418576542849519369790853557199468656120182364643466532107758057059875879165826848991482342641377419734507340459475832610060594391038611622928861486965422090459011059383636389332995474106187697274233009374361784831343914254963530249689053110825593227235277309892919120444810674519730019376963227883721590277516660697089162291972513973619941140885192111229927368591854542674068490517484234102234467636614010656319048299461230775779190186202773074055114185625314
6	181	58232	58233	0	1	0	12072513215818129018781455613908048239856159940269089644403910545556512658703047841483551459154335890361142415784211604910515832911483212715152112183002941236019535929435858882186444906540375660824747169359405712537999755094694255169068926894373419649319250389482631772205205351498568692771588665488327806017998968730881499731120139077003351623527907201325443837257307709015065987948141812741611242514860306367431120149657042904961862173059972213839008346637877954	-4524966077988125504195340702964234914203990957030946782420046717751849144909341991682443491974970375580626431314187254390285290295323931958044153267616644322134955743282531966215920982926727009437751103705207796186960794988233515279389602707782755748581693004827285615810142135471490437784697407095148383725565557620116245387642272303105321002490221211192503783377291726449985824789221243100481540518511321496801105188006100941171122459610269025226457324768497724
6	182	58877	58878	0	1	0	6094125526541050771844442526621661559828324924175046589242307123098070788015774746628889312388102032602523253128309693273677498792968981222974966471804012152549947509062679284866105559727768451194143541271187744605296695524918859380478319749054786116076759167102777401293128124143470859511429641716323386914450201697445335347624206565499639987412942217040292041020235430871561730559973891175451997259502608411322839611785690585114977020284648587671467574065214166926	-494698760575153171378670010166342403972399242098469817392415092035147064237825588287098362892583518190498864262270575408069124631529803760904980850018790017653263988976162234200852732177489093098580337002203552144409951517888799940782603167470312195713449966018829933583428915546465177811203525423009423784942344470948731187657186585262961877583482172411526217142996723794471111353630715644904004484289522997858704734091190154518220220648168097245836831939407558478
6	183	59526	59527	0	1	0	1775764099549449710410715471820791974557522899565782123587201764850932622371235134802534576821424606672539842562448601244199077237246786691810315232362987400985109473133088419603740312896205547000375078960957091295910428304869359015248609727170749911724631739877152327387571637578211445082525009997580163431269234226831005724049657383202450127259252701999658419296822157704236809073051480070528823143506273965637754995586712786277393890127154935807721441903668877088626	-853012799609252394828670705950047311658284366852218858777127013635543570129795930831177706046223403669746706632877477094357135838384455284947397022341790427161504414665364355007229234474722905198502743825854327881145575780718102798183296207632997082909625365978450982424453743872111159105462063280826534334936569187224979866335059370064181413924212718686425004408800756926649801461572999237051292124920533692126853376415170741333106651424412915381032263605487400475064
6	184	60178	60179	0	1	0	1024427775454581183472580169994735973970783156571336016110596438385563269111910742633524902369991224675902532856513951931859455402131608793996765468477415549542279690865554334507825708133267322899699855069446989818556854338300354265337070375076655860195617255293373787478472674902320703972336492023779080098836024793731198546487592858933922186310468690406141514425806542725858805975550153234092130832093456772153927915315475370190959931903033734850737611340558717689715181	-18134388247013591032511946208935042196272252096884698681953258578071482796768298925415833757639579315885475874190126093052087630145123894583802146206706645228434606468093870596619086507230284563136350102528602681905279858013027893573448281860218489177405704443294554815844884433471042731290717571813298011245275421765845958537789053357119198717640210619247471375027964519032337887029125410898012444085207770027314080708979584791747865998841525171517064489719948734382816
6	185	60834	60835	0	1	0	350111140725764044235695884830080269529295221876650640967269125678091716264435373336349019132239016739385380092731535946277671154883074443098006504179997381097629517195762970780648918728519931533446850982672306447121869931032012362377968488827896139729634404270100767490342924533263632258777522298517255737758032736122647577321853079258942590242374933306400315914852031642039286695378251136218858620466190722304571802003150330695208216459577836112674870351357287648275511182	-65427964320686716616137817895705594053762162521424833905478584728553000016818736288802781330079231296906619682027368858655491409529944906279304544663273992851713331044824344102262817628148219246527393187810416677744938725007487653122587106861441979793789784794830283725520044656439928678250594479456299301800559557048316296425761721309739662878748901904418637306400415841608684616665956568974528263016649708075029353501868361100186472073797652838122207266486887597730048968
6	186	61494	61495	0	1	0	42836697553900025313358852201843978068505031135836287820514602051561314853743949249503085022585050015121612782335159131193632942207900336830056210589931107765115857311195295813029108941236821340455739529906367697726698758385462759517378616081313423598174228585641503177731950872484002928939978272925733840556739307344987170070213862843756086958984473360727256267998388174298363526021715110587057407028706308556578214817738827815396448873507759838587644992817564153843018443751	-123599021887235601264500770654133566838607213371242300378865104410426657813552374322499738267822146905252460606825286945766423599506411911979761542306618102784024304729373717943549137216348724346291261640986718455392953712408180575975502060406711144811242302642762320887780821921951081777481135018357830105626163238677904292633786974814973714886816607302699742700826028287469928375848592843732128968486566144749398795147902625182669618297857045171452001157890647630706776858834
6	187	62157	62158	0	1	0	15055516373859006051594236585924035031934795323311553226179601977576567123755616391614117324735883513340702417729502003677807201891385146763228457921151907711115425251055936737803731556841477257292318746877401443466381163805895117515050929588457507992197504788161468980838449099707909255381347677285519524774682833344331490482238617650792921720088956663119822664280359355754675881279693104922092719466144268836574994772768615664104763309990084615334634106979567680081297675076268	-51213373755960680164309541512369786413313778254726558252647381434522292248507538130468711796408402409380722440081129076090981926378216422671132017507370221626473614858373668377826084910034947897705109598170476180491543031342516428620981829042019522043633595019665784922728985256887850493245580737755024143527299806826768496046326684748486730507871090609970228619130532193251064865711518796052804273832586552382252412352384825253158193462543312012713689142775735747273846008020568
6	188	62823	62824	0	1	0	19712225338907591692312517525789444603640894244228190106030804149635141097184414061526102227311621745812798505640584860404431792662326104358755200145597911604971117955907551744259191028896261487866185327351852179503252891170751962924027334923917668909860589388075955647296508306540172815349379575814566910992328097403450987974565732159209827599511497183203066145889814972228313461704268724520330426783668122056190811841416119479373750262258104335532023726743977048298011650479533664	-6520489133105759648909137616401235590592176680134852256423371751058658800163720086940481602763048089112235807897858653879447208412866981587121359996764381799906291248023466300158205064990201782072759865032122571891936485266636686026714309642518887467170223801758901589369320604858443197049546625982287108102523557727481365337033929116085557835811283816254418606348070315037166477866926994889138970789288051054267997313959346147268709524717721643572901854769449264344347583921847680
6	189	63493	63494	0	1	0	8667097273436369814537410473554932706169254167624031495531919088316436443592999775269698881499257437212204700985008141864550505643429222184559764806398861391217374049473502901366079585537814612179657125878345177098006098713096849004567906550260062891968056913495794798930586949401596454474267290990605317302400551871075438965398276117084904389784993772270510248114978511890725328677279351471490683145436123022932656460783013285642861915400436897637384428010379837657684981296940980664	-1768082608266896362673498661057618847953464045764556090354257257808153738031076127322902372537454280559917732822364617395736877812845016854272649231026331747159170454349327679045213362417141226110127518147390677153248437707391917561031179523911792642237584678713042437739564484050961253618983792073881510907759675303015030770939298498209634608471548074809957154143158249207629638199068663440226331934470947943042418177912002246222738222305222139552374618731835508702637538636758198477
6	190	64167	64168	0	1	0	1933101089309338356411253522773774365470665018995785283480873049756977375109123542872525545359423099227224801775472320853116496099974920813750371357946698357173656729168627972229064318866154772794042658176068695758769990365891496160565085479458871797743771066745856736796009926243806359875057624070687959570239437199314537836805947590851033811238429354719161574333195167580273288476811190442016625838253735237205823081622523142196750119877863388123693206966766267950453371914249823418986	-2237972645837401646685583745172276402910188272230193651864117707977021732025677497417536777461802618421995134545143252144014545122051274348180628005244528749396350552944095262194474163907855648256993229627925210035765627928161801510822201278870990159778854377786639316581224800258858069487641081969627465420261295169416894349222102741441964131138936213261199430022889003047284597318890112709165364578350559141321774520982610267459105097040943863287467922906025456482539313921527495219740
6	191	64844	64845	0	1	0	1080130332458438054564043146094897831812733271174089662330639709911467059334941990378486401524877665877666375048589903427612516936423316440445970183479875525679040148500993137539787330303776814920629314841915962815882379875334046208774690616022142231322264353977663056039702142170510994505813670594464894275885104903081848586691510626300012530046022686680708637621743274068468873943987185019327768547190291080906185363218041714902493106855012960436923218744471529255334330709123215869327005	-577500970720388107352854849841983875846580181998893754772804923000693725458014229770213962798284696313561850308839235768750561171940041079157009912360003715473010328055542388299169316857337051615043603642752804872006389366096746956237825266714509011514255393771222466236084974612813861913675456038769400014819241286810871858936235535510423653814737219623036297228016411516417904410922067041244041365995462907814355404685542362758185339562361215559746951063774524207212318317704751558677916
6	192	65525	65526	0	1	0	260904342902085076967158393123617778345411058581563202590990135510637361879985223206998245823658360988333114713364987193123381705936524431298588086434167151701002199599408331828422633507675965941200541336455921246054459947521828710013302430920211160498004907016193532314813904879029738269304031050947194730746553186985060010342908669038587566855981671999708584272456074103379601223955409056167828297803580200718401576571816805263751668560200243228715140778548742149213677628065144680994068796	-401009572057928086300410926014832065678562943764487981969033066939397600072860619129984455708391156771781736185273269782763936956205705805309944998811489393959091966489466452295860889580786221758795595110082206444225036100188109418438965159324930859912894740934763588216486451739799883823964213325199726002120468593565566008363996308813247515275441971041981575925410325168410031415717629665698883186966421617079675454913617172419790266495486410964465275493100242872501760591422324409509919387
6	193	66209	66210	0	1	0	181731316932676414838194086770998946337490621406431183746983162051996948686502941111721119498847419220128542829657453236087175626601448220460393332402500708487939325260395518642852655035502526979824158689251975093519368373177862769258820238340884064651131149791169310589194720733648702496322592429447472288393554324581970819200342144009324790045717786377728345820130996699617600871958276077920035934331516014721906739341443962564573971531721101989976454589746984330223844629417456960914425476854	-81076738206899780931521068020220967817119879062193476451257557732688608452154582814074468073594251670994524838461245935847413340726464920347990104267773694392922309654428756579827350099073500890650975406773774069798365341277297359672831533506589121362728813537804274547724138910552800267211675244128253086285593152371675813201279860747095287750929516732396941463244007076493795491430243156148488865670932757466956884949279394051394061995561693417544613532536612794727544299780025933469982185799
6	194	66897	66898	0	1	0	56938522849894697620175275001811702319815491314315290639040336516445923687616831904299867100007917329245687904642440055661824518324496478367110709667521831896488549965292294637059921280670965410789336736580951929551718470455951041227648572132065900601415435141021092414357701119959524477739772881893133711937506820176953358149627908130023221305910175417180972355353195484294500677753781869093361030993674508428779358540499902711192204692951974017684842739789813548984647096763475500966152815105536	-47902853026835934315757802466264925876806910447802584100302827501574321702829820980959364176698164388292136851027805477879955730030610205126688589061838319801296257819517735000082776703098025731668281512074293896047371230519974797626012001933813489665654390706381239282155596035854588069730996597206848536008901068743841470191437740142489007244923929762854174411466257240477500866611338923656373802200641591635204305261370576865151292930100376919079382079633176533633950064611311077628949032983022
6	195	67588	67589	0	1	0	39529633151867518597653444372020911365118601831075406839402609031910721485173009221998242022554184025019936108016536042168103725495102774810725643666270159758852992030139799056677969020599893746519340552585437841377118544829701777973104679044151192472908593178407356147614871271600604644430237298528139055016819541690192598273589275876213172881366498462355144056136907242437848446527996651817098736171129654393087498490682406548185670812491619848307771926758832056068688365661472993334188081743658197	-2059442404977055728051026665383876470509685461596841823036150122463189267245806247986446158373348372738364194898352622759387660502029839000381120150667616440183071188393274039653896724227967534413734594821428197122098525457063305735841485902603380809769305284393093867389276837262057829218831394738956815537496283286974056823742238433722058579510394946398313240081385060769380740509155068130504167215135727007192515806948407233017376707443403536410631003179426568469654583039463510377519872732789834
6	196	68283	68284	0	1	0	15104188909507567307265844608864132960391625175788928780848756097262131190293908666450816091739085040521444655448593445381910576077627360861114304286433438705130090233344922852545331853351409533054726646830758114803308429626221918619126971179651892096141059274354696521859101127824719341168933497481723835066437337343895703684341746956496166647934536949323653918164689554601594428965877571258344059873275865778639307807267661405426230057821283611179139431989747910020552081575144857094587494923156082214	-1471330317550789602320126652964921710527706321885488062287346172166899220965372976153135428218672979339046034347482697739470344681717243058616684406931110178000455228014512092562515092623527939302086864091010532936818313930716168874820639707555067190548562068175968859450226415724122884542224926164300734971852058489221562553040736644950271324539137031914786809124674834943577875547748820704016121262604395026150599091318054735665207984970642431136462090160264709188782155078908736676330408236606080507
6	197	68982	68983	0	1	0	2826686738702924975025058119433492843057962144998970362041305136584895899805726245505838870394147255393575847918234073161537486882434099573550878773497093325191393549430915672026740904778087774972108849315818784276315478736191626943359171083690704029117679746897684517878923757739199753649231780089713714826858423932445478814535113373422121009298267498723661835362302979233905944407393967483642473001464284247815491703181872585771577793906740524357379864723792802728548826332045746875039840930967323940661	-3810207072704964820776857937701973363353700785284941224929445261868576533973062928755880271322581082700718678087286386642268738513108412870652908203990494150724237236542618797730832106815020424269955181977254616161183191546882456620546670114680491257654893551686292911378068522321654574619979210020426170014223477578629766008406977931041992041301373611702324560284354277010413280952470228856657088816886676506691943020959046241560886995183070132909060146534445037712936964719344718697596808266308365701222
6	198	69684	69685	0	1	0	1310655160235144862623590537064211102912460249354409502436938298127263280368920994063735846957490268749559210384611129976374455508208352864884360182205066485370119736672539325726085532950207152278357153937226036812863487405468303351586389340966757511263315014118180271200434053476062849027214934209560469773942791411747522174286672409001176650984658386668175582718020189499256153545368429068925358858860148242336078243565248552366979132647255123292570197267034765166171762137311129559472731466491583636842415	-1331978874644368867898662220067599685052618930199034548959096313374325487040750073871540315073211615406345886349076382970473518079281270163531927670464153278237813546596306157635838301690929705786061178040474971282776958379198654949284430980540840866929388736769361451053583612217616384669681901635648643307429787914856444520637157751268761385720077036011551355556036797559660217345039736596639721488180259352285696668189060747212528751821652426676278897521853611715551763588848601640385003693255545084951906
6	199	70390	70391	0	1	0	128278503358307980187390904485764703016512820806795325156029937561292581839543361649384367709598288768532158965111062241563971707186479325960369660603682557507940580703481219673562391274459524758347634551674456629401706849151324699624925793049916336744518054931108534954188513567300510636671046449220581676609268858334027470427248875795637503138053116122795436527366345794377169577342628370423460087199566541764302409182877240634294458111143514226483517251143129850851227110183354841135359151144064816578998913	-928786887653710754023383757118570141244014957831372271826240529764555961460627953136117935339910385148799163995647181342694689764051793678585921071255049569349305322821653232354124232311971581852022927241712317573158436728153924161531770669459394659422000564096727228708018914792679573406594531315273104860077310446812756030481682137097977476879304662541034377506553157993032836558169106581641543411064170597829646598052393925384499137321084540676376869219410986948202323517529681891548003188299995148611809896
6	200	71099	71100	0	1	0	126183224955593426354009057679313456478903768800448452073436767274404707560839553475565505876484702373325162739801987993681211727591241435336779393669200182874208783005579038342519427459078450368329405169003306738507605603444632812644068372631880978194103817192191922564965934573872332577020017837213955003232421807062407679651802424842596927838104767087979429326199039126261882031715742598006890198100030491392899087320072396223269744098983819510453432534567471048531674496064107700279938280106090999763022330984	-294322896909267208322114769191986916293018445047518660384422421480954473658825608028988281056584030951586912926565376594200022402513285660529993315086528004735847039620708914189884302126170247921631430939844546227992687652033199795075923729232262112000685674858079607723050054559487459555416979560750867727724813453607608192796690996595645646547122717509268840854281703977154975564661050966358888180656690937990318156936673991190360086764648296488802837312740343553453953699587485745726531553022384256608388431406
6	201	71812	71813	0	1	0	5844096337984658331470833886751942206525639341140420220412707636250399596522911374590265986275341521587223834640352960016734977105170634367756567646235691872454877626602178775281743087296093623909708730962459813350463008919851573248215499940807370882248238084982596616989204539608859132824801676351845468860588725342728124352214326291972193642137032594438466966330722407493448994090068018943435361433094711296399403442919857939229217714497402272143891199434101220901076116618395889850276957943757438183096869517082	-162198473781810738020316194511686513327018351744309926363511428324224638686822525021373407650108140337332941462669474289079917805015049012251317461237328234731066450820979087775437303957382089859276868578715779048098677636705533845185553048230398254200641188128653272416048921580603525284053740937376753342709942571545621425187481218918292132133540485917828500905251850935717731631405982994644768209483621292237101597939503340703743222128796111018206102604622640810598625007037333338974665686321284264447169878243446
6	202	72528	72529	0	1	0	21522741566327000977036488204718971456775827619461432599264401515010943589721705586370600926484515945581437715946347029753472703625433210598129864962018344716669814561853390033195014025571107256193174605925957148898496568133897449655331386158134378006547982291899968709204299348058791404843438565191518918414659467054686412302013191277915802363904169754390640622326544802840408048674152979692925510478104828197573578263693189398554897418318602866694928136423322613921734268658702106013221558622530762911069919058795836	-45265613262882056941860337154191822242670927052490782588067749397446655558014487053549420037535088892723633649506921470380282470525024821084947159362002329893403885754972331056296131316310886389175157939471566847888766446900435328644802293429550187098976503963980328288336933784294787071178931076641188935341585544213227787152000539636033236593776591279584006127417856381691201993858569947688494602550978307296559813933516443652343920851196851907581879269228870885201667307586601634000808418620266165614697415273655302
6	203	73248	73249	0	1	0	4416451341769677501276859616047159996657797423730579095229311896186498259065221426064180386495892732569511805400572487976654590863858933154514159155727277099650141830624660909260613395998747346988624935622186324208153699951163386529716290359180881051338549937346688699273866185891427585159906673335534740454513762650097698803570045349910887388540206476905235572033272440977875001265907952221523938730456751316522781338960029225810211129194936871126801875814786779121765200777929414949739097276864469876033481724976794474	-22248668445984163892652843891879518794752298912126199433443582362681815035816574093463783901648729108343273127022169684995390529779485559224027118141531822050829704104974950807451726167733830840594382018789577761592529505191693873987510307482640316211921191177186113855416118164296229543174242740499763499611938794362961245483965671108263402176258809614007307297283876719591203656336744479852877319405725752591174594894031461702062926337272395336372644192921128918203138415262683685031567607125590360230971211210913510502
6	204	73971	73972	0	1	0	5957800215096173126741298910612705644583636906258825114510967671361600591547297616668496540295571372045270845624663591883457779471928447379091380967435266517066280667900343124822957148206876447661372670455981973113202051931171118368343801734454466298495196986645947668047373397935308942911856142834923623250029316226891149208788039820853242252503144710388251546309586191152990037130358419835705587530838441093154434371548871048385828341644376786014070651564274325378677673886938373468618149985411696536227062532936306118586	-4631013394298862449672508368771911902515834885118175683203759209609382489708701326916305559079260988818370615830436791006332840608569164157559070811580106212371931517760267933599367913861977387539634914618165784086644297730090657531898849969649581225068834436539031348947430934600250755350129437370291556089760563056295132130278832180861420605250264018838476572137828884039214781364354546920449482076556439324491710921555001642684142042868001867789434265910142423765989731395897209960218379133306661634239913812368905194035
6	205	74698	74699	0	1	0	2174242300133411982387204401607984931599283371260862648677900822550302498158199068588906531340036624200294064541153234624503248655758296499922421211071875498180278226236009814810548753419626199491594700005993503910851535974173254124773498246511038926271077619471719941809536184771977979955904973018032492485858977095758962543291094059566651292483994224961198805770108853378908261558432644729552332540620021471162032565476001384374987135463531995632293097773440870225235834517140201927448656155574214302622353686426782041066219	-2049507928034991610914072392853325741879722991047914663627388207914394044037595599391418496392311350658013013692166358682027793665186186563749714992880753675921695799220372113864820420799355719717048937277144034372243951148088235169722567656719935061630677291026215775394733569107688629061927635775748882063765242878287148183785667123940720184289847605292911597009060515984072193436671390446208787556377816988334539746898592950284044202715469929112825904599778586008990616575490110821387354333007459910793254311861880123177372
6	206	75429	75430	0	1	0	38223298577204502756134587058179223545221067746888415182688095069840753814305615175883864095237132416000390525628970210964013988621072273535365135198067324680808300892916288022619855267680728607781380794755015065314979216879315163601463153918785844639416310333049108681585872333315623030767626215167314356492366303376616323376359456868528554758819404521641909464516164817400037885356193259278403194309433834572950214438000422163178717542631973040914417054642746566643152846212907270210985924320440755805987107340614351073404452	-1654038324164560058502716734000984027038868990988866001042003458774543479510710137797414944262825472285537962821890941573036100792570617357497591822475825179452411317767716330808842748322230346739786338428709680061677535414685618382933577955180018383230460166672610032733709564343586526961421786879436174606371099480647695608345157786403099868262287425614034247584245718065321985110330881333614057932137546060213100554398332041577396908003300992223084202236683963591868319627615648127765329579916059586689427520249303645029109103
6	207	76163	76164	0	1	0	56384444159211791115845508042827943575479895067050549112592413138723668423727085359485731042385449606747184255342680992652283217244466179716395547368785659483797411997190882404494584470374504149860572769107860110004688349183190789548978256499063735362170035185277903859185034698602697681982229298382167441727582467782111651036712068248882684487260387053336239888806855570094830579821325225636973994108508615546560109869665390187614185382691920032225745739804011286590168819239467639004695043659615486536769992470214173515308758210	-618016066171318524437879041832436589552620033082327105032029205218679676422162591852544330226464698049198828883175761203375324567597490477189915929346544483511348501435801657095251308900448392440119688697461412332179782177544472073819741186407590853597926258681335393321737081183078565128965502134834034777073090333963220945643143938664870704417392302206193539444895662118432537571722179673815638955095458027797554253981422038300100145134068015172589554936065216812166212104984762497321255393110252770201270946393880826955784656587
6	208	76900	76901	0	1	0	186831989430510446930181103288221205683085902474147135000843221418638776515977674683542454611215360865938566713493738405407511627847890077635048027749557191162769652006191772436847007830997490693966260418741681955082343811904792532785148477240323898998249498743746477904669995928775314085441173893837316112871722853996837067867430623555738296244380364916258990556740452763001274838183955381234144700756771084726683087498378013388599131077583048963001556133629439510301648428557618386576054347203843938209774566127816562992816873530033	-80519060315502178107369986477360469134511153587862512799395054222636767566719325223254355772547078450445012986936413461341025576986563786891562145677989830315370400633855682270483383328934494786645070597177950287513920487436322743567278320737067614963416482958373049647456768081433623295741235322948339018897259868959409147422434868717562353222038384194433514262611901841572391674719275120591138394087086213922367280085320618905219107762343003180560392188079814962571981121392712544417274426991890262560367362370759779645753776863960
6	209	77641	77642	0	1	0	92587333611916450911881374385706170894331961106510329765565723748156640261519099764203504896542413306609029545110636293412941348599804318334566049838441338126937603240461414126163105166005450785923793032840527318535056092620498906869561342471175047232262901254356342900529035880746989090111050758669798982372189494968316049626273014113832780223392641625381558845592150610088970664559465021278334342110856103751310433669715407082064473482675627300254551167672500043777610802070797886061707259147091832835919466631501387154149142095109614	-13866903769915729827342555675235413670542519070366480638715116603364992810680389646419915648774839965177990520003026032998334373059581014628547786299259356008774893060652685683714894269140550076486682895654514484000723388980153162447821006997471819828267898342630023497252779607006061970375311445144435342620938582320373701234382033716604267128002634349927918895601241713155891744603685624501632274071617900268902354964268276811034787640617699557906889955364549507183849199752835099325263137642037393372598277613463451697236130395462330
6	210	78386	78387	0	1	0	25294764142828295380310655619634323454392759790864457432451170023353021460358640538604607321606008142162803455370089182556904541373864603083706141782684190721434317399192766376416936090897409940390741362994101990463213851961176825068089979190193985314893867279468935617007079236405743938034921110388818436338121004757014641549669580772951068496773176708136185473004154047284537434526089872513522871697522091579908915076190915221784312485475311937983954234652182042419942833839855999016193656568688266299146039910214735188920355758870531344	-17278425512203109709470616739965339314002963330700815119325302163931045774756606974362648168201796045442792189533176582289563513018529347590879193443859355912186930265314101996360843679469879776107002841291041669700911248421572207121543247420366753216343830218953700395255419531962048104632532261144903997751074873161092396193889155172174732911978856650538733787700258334428480826971089325907936066814100153993815328406932886999452068913522872108820668480608884987193579415480227349186670559117638776753389821670896357633125145047911675090
6	211	79134	79135	0	1	0	14809400823659407587759451038385288203725462968571882193200943996130030036484086789801148591968739588173907481617806103691362645646015742761833909595549186525930196721676279697123877210305637347508025642323809867380749615071788690900311392742989487513347184095734703150676005496381495682289286557707806625678689814114721908655146257762826193844030955745309179911793548878062891543339776903442228877491309692142657743210221714998646695510031566628661333173533398661517483874296136132047948447283285640120394494986343629907001258142747965050903	-2127732194001085765507797662802170695796935067684996214397582498525746850844617386665788179598555044533663619528705566897173313128144598641187398244279654938946817619213581083886830863870553955652173113470762220391620770927597416164230745072323509143233323573012412173242941016629975152433705937921894295091455738033340570654711660245911339648500771834621929344416578563680112599695054742196454387483686432483236422818204566234805013675982124391046759648757267302237479381292038825258978999155243894266861969759233887276854880209398026507652
6	212	79886	79887	0	1	0	4791949195374476371217220656175357916005136512306205260348985200721824760770482288597106269885097317706351185350502933496124092883584373107747330614798412438969414456219862824092085091681058693549675309149977518408264529930209324426297697932912487748113442516563053374591524623324927545754417038817912540927693780333232168910899855976330114748498253611042005380730573905447505160751559380931481582393047963078274079839807769183253431806019501711175516191907638545436312269225351981411705043851636339678027707656358540942031110033936605563903589	-1975450694548049897189925980448234213066541984627525268831636935374150770030264313126251562217192000633731993376092970017257490723077809227424356711973540960798877370762601542304658410762303120756917092742586037754185388074020839434538647165393641157492652121792628979106589188799271324149891421981309928701946161012538479630951820207211151266449470584078142865553354855557555893252231699489328668530026570716355950759261829338268158183411391839534357345072647417651326383703918657264633976810201912940775360263692164771718991276739812548103942
6	213	80642	80643	0	1	0	264514742909625681513236932030781995030088178320169603730775694976997440456414192262968404683634663465833539542069846947313213871828983502828323502119370277702586972183562404226069996827986439885278923978508677202248484472549692686403853761199814708888404695126966600902187815774459110364169572225716153409413814757619929276811631960878076795987874049410901730677665242437807755442316985770141065077404008551494228398924535671812649236464360841081979058610662259358239103772113112866721150627003674126563415319227265655727963472352026352491851339	-2451008756575946719639699735468355471497166149533560372639800010035075589231146608281378043838238593503659486659799814927258258989231873833331531299395256812266358609987646912774519118804458023474643370564416056824661890288835731820485579162221769871255560260624163189810331841875211921570744554647545723280208234582872797797241124525976414616543664865354163526628369582500130193018742213112418283419126238546362797921553383159381920305908622560307461251215398161273847494553855890991204660939523047935329391587569564470847905258870798520075238704
6	214	81401	81402	0	1	0	44411648889615314094950957264489570315381151554918765493869358293849644161958013776635015646473416908472078661411305146629181245288864852085406711074987804277765444031172182295656467634642172638440249439095391836141668104560624170038488098247773149435529015616858237684244848655158516089884771523229605443758978042542960559624875891859056990989230533139949444013412018823016791622693131916813618155987706242503821386626718942912963000105695770564604288721476153630160456851432145206321070136786987417989672148019783337092210514580600888535197051380	-1039605182443814454898249775762077137444084858685537161259924521963207572395069553909242236448088009479249035743517187615178498803202747588460808239605495627895873072104282150279996306022528597619436605638763334144973655633548413845850827689944804994660175711279680236045009220518487725889533710534481817439217475524282044513242312167533656380739173068709177621211652138000829314545307442979353099854774022948687964233910165702251109790007648611434319618638233109132170448174492681130768860698432186212351496324684796053421683566970801321817220187430
6	215	82163	82164	0	1	0	231582239275391966211928236632879292707383782823718404021721968921121246852567833792863330171107048284756724614482341351380829511445119599673748688926754355569535708174334412315991983691217963355041616057252780625030428739062075718118243033974129746393736733224101086826063433305943638879849944427993721913362410018167219819863294663521018660707534430111408491716942217787040111119266907537781933047143466470805424557147157618933803234710474545605203430414703428273236581224649139637420014947918127610265316499304451980111419007466396178203336482903432	-198945980194451986109913772752291298409889461563816793858506454640232702831519581407117607213805353233408746644038100029571253140343275534882044172212373550169339711300263273104645949420629727575712868463675096176684298976149394225510885560382339821299399043723300169494759197170835111138918705006194177417911309433684923626843481832331067935925756732635406273031634691158580778099714376010822901379747549388237279144950166300490559601033171766492771976072134034183938232181669702018892136399839693281393771852399257287966325503495093183801422144872037
6	216	82929	82930	0	1	0	101386882117620253917431593707458346903766553307082736839185232261115470569203800984923353285872930197049238870637637151465487549156620434117778536045831883996790677805199259756964453426379093621371738413654729404846154531834667936200776129582685806440427540518190577356930990538407293841427387424497133700903558640235907953248462899435778740086759350016390161718842169059048664004172292948171699684032763223668657355943190407902739968200345856898335006979749791889851608182975723373177751397940568415584280217053799967265877660115997383425922965553454134	-70331191407289395321924987811074383825342736596683860853040086243708834682442504344261896907509720874913153895116797705006528792496890540659238508629713760853181405006325952835099428332657207265308661298667821178403625757024869970880011768156872066641013692613692274811825946732513356355721805548600752833419787875929457181717567474451448213080654828506633081312236800745701637683477972437146565474278137217722172161117398000941496905600294010618711347482994133751050468145131278467969470830329688837074227536717799214510201010406624995905676228589135862
6	217	83699	83700	0	1	0	13609907386054603463688191918560944633582700148754293373407376522685130118501661462217754195370602526338642982919095126469246614923636258550215138840671870479627135697886043325492898364435976360442941295529848615478829846390955551163576706425058475728821981235833213126901181894005339273565085996183985903611882041798318593262614623444926118660600419786559971037248880602598547925941299533478156233085108494027631460369033801538670167432676224091777952424348700050395570031897670981551794718097639390560141022279375857458134310889090399719660191634098847740	-55168873391990845979200788588845282423902461184112704050622924590137518392602445355799328028505018552113947747200399730958266734189586086380244300385673547696565823814068623077750542788472503848055529973946414372625634619974736164339440234363678718466794902964760488727421226835255461014529449543556518947043684619714818021595950581773966457429508211881468261811558917726043916873781590763567086577934180505205253312384083465575328473270954278118717461598129002015951998965611831971691311188331905040638450432341657146737842838952875749029886302688912021712
6	218	84472	84473	0	1	0	9845232953829181012770380990802143118175585602460641047406643369932002496117244499472095499305564259797432799788858104728500758290058149233075147800986565234592963909857452592717589356351384032432337974389983202768431860280002282859676671786723724923534815897641285243260949813690277586431258025557068142651454854555146900300388263563887570428438689344441098894735002973940493352863499208137566302616170747306213722981267137724798666158008619186399745582262290730480502967817319702275384936248202464793314661864204124544891589773414821041861240425063529758304	-17563764781583672224432544366252193043269643038586409780971841899955799736132434672629066321085318840312339926437484524567204159046861189324235248204948570383170841539498311307783095566177071956017489815830457649213849507997702900975402806075809200250739272026002671011106985613279037952292395084798485022892742550158966411359325531598347412719180522999343698130648661968001070717972328719818513689649564500412050151552585327704931575344886300157998544975823866375242303087835676349339294347178182553057449923331326075488678118186653451592941388356545891085280
6	219	85249	85250	0	1	0	835304640117681850014814900455716089173328940146389989608811012534765472539299657718891074013196552810014100511845489388356094230814225354199003831233210973964294152848525310205229357267209082566347103626159847809871346884183870886483212798657874879140517821670767415783076994416132837906070762174696740368218538921517554634067308096182441106114943128236160411525322964342284785666408263029960618190821152281524808269551621499283947054808101116656613755550278819424408446645316520098573832844034647298990761172760923217152392139494147110978771327309389096256348	-10133070121293135833480686099729940665045298240922585786965683400420258317897363065406466046027860525730311277354486111027422102286219952054619745785421241178004624375637623262678659497701655123574417015404650512145602308077009290789492685624159655996921736619064192839477542934192962920684227675753308082143380265424186857551834696537353611529827214411334112548065465823504105458892061636193662433094831610172137878111734980824323003579149179800078125538495089065260027339611696502830037922666290828297712387270529105155870132292550164931364184423238965246443772
6	220	86029	86030	0	1	0	1512163959068973177512759530703689944627231409556436773155442812292193625005016410863789148197962620801075515563521296384896738299361739821704382983152071318674771026999816185895785019475198666111590742130287877364685633338629345535424294139459464957980537565439532114342145348439961892646971929499421776124905654231950525752906772495119052420436944256316279860120199993108794516479087998682065226079256505958312199638393474900469880514376954217261256015355955065403628581127799787638597293886976135543331984925065902742136737123345212023806199759841024473004360334	-2855167587679370662950019609131667980955530755011856291876677428901173425778184303208418299324064553903933798326561312364409840641045704855534708610623430019513538337352986993948678697609951131657630635277523510614518990578234520753603975847408167510409910995874917548872722013708938202291250861640846575895204157118861670873575298760513152071775654669958259616046454540924262192679616771677020192365714927096075283723165903364813334154594441014514371433256587425977019152179703523782625277115772159575603404163979461520849303197250033665107995326079213957458182629
6	221	86813	86814	0	1	0	300354877605037143874497869047401994585326577120119329190159988766577518127001344658223483055660275256232610226340417446570984403911372915904461825111111916840692676175491481134560217569632895744503363862146091634729980309399432745970123404825635605170086105147996067177851588326917796790527189438098972250624987933483058593403535771154474222727672259021009706033125440739160886071796095617171925583721687468856921181097647181911709586878862928242127635582661908146979118517719402467794950020010539567799509266529806029467803681471625350891847898830184125998564669764	-1445819746270235615411185120252070674361400476776413435921469524083144342308031825094810584679364808637829498283981148525571572631175654824556804412541237293726252304421949818150646768135458768893046129433283568577585789822746102796559056840479688691939451010305375831175242318897285441199007596634595481344402659265671856001269910983481076129761125972033939327133986219573339020940085981628353593545007850529305558040623934422773539356525848607772769955731154004600343913405553653856613463336204632369356736686097208978354179407593685502428260294640662743537953159350
6	222	87600	87601	0	1	0	383129906730324104938160260047236892794747232680929329902060122254039371840976115603493503141178190930793843590414261690417384556046286814344621188405835322243910210596010870152656079297759485954239953804095564493124054947951386566871325904918446624376019584629776668490173133134408779914594808733816970744271252560023893493477924918382340422227262516415083639275158049343438246617394046653176022296080749460707713434419469166010971966231903145929938942075385982071297309268559231980556094557190061146261367779557667869945752338255438425858396429661075241932441002799070	-311584978600495299671933269396071713804778775032679877117424494193610811424151556821416781628367978116560689743972741660909991611090168419223985932458274027251268109540210669795894615214019043865127707474186388344994696846612674564246128184430120024737411438873502878304034406218043907026103060649403727092917492337625583034753084251595825850931644808441782631210220851000396953912171440627883359318315248964841445068999737329925590228754980916757902612593915717410887571963996096684680228739095818493731940664490295261594355363980534543738423842703016140012041926504130
6	223	88391	88392	0	1	0	134885317601713048458046441263737370325997054274259971282572044284661189850178887884854394662986066551644988762088678514939334748848676041241658094684783589761377998063776535963293917322630028245856146376191014009170214826932975430652438022747391432435421925862396914468331512225499147775548063590678385450671326587778414605355937285640752691918811906447690025078764483084969556113366706888035354407709050360956229405685990139164957471330688122677132823747665702935074177712566751568738049343426522999390508301704594707038664911973786111980734748022567125387243695100186232	-142645454900315281502171073686278386832314203533074459149657167371028132983686346695496172878648364976738099905281903392578783998366372276304055163278267770968166742801607978987940492619094196592034454397531925211185132202883553232904623494107953699760082329468739394938057687006339786856196182914233000484039307973655431361434526630429548387625607489669223295022671662252637433353377531465141101919104489839300509895275233005959771484918363147401114248595507791589156448286479219493224186657420834644201740813453351833156015894266225700930714926514351976702521152686902213
6	224	89185	89186	0	1	0	107696395946671806288724332781856169052450603806247310916532767989935161442144939257025803196004252065376634858581115847413779338454949207896627579504007425530716985818857031769333607805401271953875515279009558705765016892241000114593712332200963380649988677077745137547329048833910997612487169179492890730090307945422466803866288161021209157760238694853105439701919035245038121117045256796911967068755031710571495987103895547116960363592370646238011412223573990490459299101579950406570881972395611637040545924399220996216614749618300117710419968973435250943109642936182984992	-2631159627218015425072675680098343672578593258139277298354936075403836311056135939493973636262302660307741594234717426982747994405177151677420220652878597832463992480522471412268070827445488516986322726424139912398891986590265300878278084231785529998609264974695576545474625709899472635522838418453986380885171550830012682786704402630218901552254785168044366977279729642298472508088362840182962016436778690203911289801795297580934812494260378633383222785595845832521264698663471765381140215439069202051581688708365435302916310036866950874725746380216960342393250676741432172
6	225	89984	89985	0	1	0	882354590585376912650243082001501319600599376830025635127686805836329510342122455694501056147382620952044932526197170487457870894383435018185237578550316965574784816959319843493372875110553099599770912727781985111039344897900342723529377943357546840812047136648258474127357184061477374384425883652219788690292640875233610513962635289144013116337644978082019439051963823063456389913318173329957970332800859113732804147618824319301017868424990474666685115145984910535070325441801237707524199832129919408027915096867605765075813461971522809717594985328739261245242359587919109661	-43550794213266784881359080856502322636049231182256415100138861910271487415938358013335718708729612701776613329441749158530939149074551261439248797643047783278375654885620968146214148360600701625854769582396936649707553619640000307919093273983295077485649752534123666490140603228840565923340368528830027834593247231649078177912444124427380339628612618334514181220061503589249180584682378689336544547532749849285368957276311939780605532883104742394188347189483657797688678921417390722347782899002146756926066014905275477835362589142323336539936754288312521335239551353596427289042
6	226	90785	90786	0	1	0	10892566441364340643470509707186625058193537948183213501592247786669361883537063747082328064582735403227515202618686566782234236645581404634360935498859719758889065213404336055762017723230179688818099947056353926552035994124235824185006600554557445316595539728956031915301523645152620835748138534105878440321709045372416875394383221474608905168169212565962536373056303577420579340689411475392141694835227817544375178744511242396471687033607410730549810988924362911912229817834889441004132968665356498060756152183281502572303140979704597539255149057174086804708162414524881390257528	-6756831272747006188526421503628143972374751382478019720728204585831216581734596091591184497718073812423520261261500319758070876916157020587713051882471784803448628376117363837955999341867799838492849462356550360121543750863446448723891945520690834110606337321332891305806664055551748950079297183578983898124990733016527685711697058356665171369549089303210515359287870241599539085281534578752096523822215622147748058345287754872658006748755920413409888258182423906654881026528249918475678710546156848429276115257021163339120335307877084555507587993358793229108678296468652603554857
6	227	91590	91591	0	1	0	5422000511391410065639656031581845645799032971185059757225861995498353066221294399576104835157496474131630006671717416677018814189012573790902823325354046477335495036782053580153718489684671817820196392233080506577071303380590358040479948408871000484197900965558905258866600917579635521319751620747521571639909969136380268783197445757506498271734273945114952534032040478705711532130101943527960122950124464899891215876764718140718428800777984050556607004856345660558611896337834283697006871874352425687935684273320899117266381749558837972589879607531016487409667658257227020638927595	-1617028899614789144602136493075564827450537191225267757600050121421086190547420013696704052236986313788533884945230279577303964567894172635589331184959011321218708110417982620887846008072442079622937675318245869284040571812612982071022933014092587870593468612708074504476305892327778862896663325655579391675418394370179055610510431194932591980251540356248478882254173246951401928848493708363737252787602479671035935644395967416045419448710296397229618419309929470157494816964975066085589543498991666873798619359410636579074793223062438795763254721482646918600477572148542958562806898
6	228	92399	92400	0	1	0	1345556406454498798672136567088114794459111990441255578093566092653182714498670011964602170857834827538430760470275026984724641932520617169677174976674241162855022048793458432906581854141196165072141430696341791268455260583032643412533362765843033885186157521049000553395837765249093647028889312236764464374321221154071844165357745301758661645009651052859512952535102430118703152497294209361902826776103247929286277284084389953995968177154465573240162697799162166539555279999458878476448331823060549679967157931111978704379348715696850646962794789557384414395672286425219113902006130074	-1473050513825041615555117802818313969731179911441050054985741175968355539423979523279073691409654698038939123754072250172279575940910567375141318179157029367701246931260839735276722052444887825888530458025581219954512048815609216207286395895324212277677114046055581793842937153909150743476450954158001023281445844051624974033485462296243016730833574850926139414476243059819957440634774695725439744931574057212695217790818014169607544801033129050865176862900350605413256144167404019012206279856558380494334530116970357621640052509828494506549515699088970513598742978209267984383652483041
6	229	93211	93212	0	1	0	830776212935682746368367083914519491317072182423989944481798060513522042736297601595061049000573035738801681195066499206562328020741244316296259678205067336686985740931094711974244199357058811958918963468713641612405061938764693745513353165203015458496487127596239788683590466719979821002050737350124858721626706043655426890992498603562263850658639836998810979899256947397432357485349395970775446431058919708429739408638230388021598581806980216606062866924015080660061977512962561495634850048376330014719937305866641671627808004497641379482985663294487278124901613195486053738324248198892	-292439751919069675552836222751543852653712715061748984194091752734692040592536579460744202809131041388088481393638122281470086336849118781670557615185361326349186909957180053277988437196922549137559107544165730037555405969619044926112429431371952166261926768856057731659871248529953117498901031834646390249040078352317089524240139631453195961478182308047063313911986357593661294566773199355919423323325865016205113121326597013984661616852754207773034964990663452999647547343282202973592330528547321884687715871521980898089681607120365478963433755048093814151380099437415403018276673900547
6	230	94027	94028	0	1	0	249852314598678806741001178272583935966825159650373120637844535878354499607444750440780351688774243105252483151325945317347256273429334870945093639047043163742696517484569890843895866134252350110293558560623131864051099997883381782682055801746855343158135663822469124889995302775292241885698526974602500215906186322200768011915102962283213956112052856646447679307865398515688956363463326761611436744823068001931520626847438190110497094880828339654756233125323522544619644923233256605471694776354033561396072806035533086533795649600683023697799552396890148130908421543692920273805290776786526	-199533127581512443099317808603804953004581035279019125466065938345474726661301739114703544946644468415330929988168491275804373345454224653657331792956288850446820094139164979564247945936781492663968277792260568375813583089700521644388021881139724376499650683826182944196249323392944508360356163548577783551328928031631713036948128456584597717287121848839778313752933696216945516602763083835908902638975915918989415610482692560264910583298922725970568741964043777616488730290238950715421991350885575792117733072986046875018404497448411855791928270813393295102370648790101552177910103102479536
6	231	94846	94847	0	1	0	166042381705773188236107439930657185089594578141637188398950074297900327887627916062476715884725603451373402410580152137399936467685884375051773306345791191201930611680405695643652565862780512119980107285014141046759612802375245759481637350439156691079850457267007778948117569516110888420881860850424780770092535207975366074841322614266231222325666992503321863949027292934372386909348196067875071534120891246329968318200646632407000204202475619753387620023230725530151505159197975291630055806260622801180485749414887488481593123827584620754456849027215846410693103034173551935442999193224745773	-12895725806518727853479602381032146568046717709627475423127998351502184284693374213008951474307099247480819067313857678918704767201472103216603238270928110566563768433522451764261040589920051953620299002489514821363959704727880711570106250183396264257854902730814813031417438225947501117951101778255362611046629779086976543599828301046727406618327955311453330207493643103265259434395168069943815565871798636182831571645460446587296495242477207484904838021196179682983047531469173608084892551775232508409930778262595326191504142747148800351949077289050926912308815676440387728298147735492029754
6	232	95669	95670	0	1	0	61046970867335653341448881731550502020642304416424017794877715126447429994473486226228764034712429728235247353603802970964732706944638420283216750324487977816316426583787244938500143155019753604909278123264906272237323955540449821635952285849716490973937016400737309292688368713315449265484653929501645791894860059438018862464724359472047585724006390251492921201610742901530277774773513049651994779261036269863272147494188434485764004278968283892514238424796802545358275075461272066423261259903478980056598044612903016585022318378934030003829238844831850564707565693123898032820781397253359300688	-10485384364206126775114284928888922222620945518755246777435495250798383587222081936387468753760196993621503257310319301617044977335858982468854962147644622801596250804266973600708424713682188791266776796093225218348584344780265663544873852120693969823154519038821074298365191659895140825519629641109408480911638476243122918498678907659490382147481796251528872606162310668528832217169244154224126646893942998840146411117935421640300747454009399770342611964293994494206285980818856691483411079587074237814982273820932532029975674481500107994247602150729805934817607935397699698721543098421288926348
6	233	96496	96497	0	1	0	9568612432500882639402173338880517947150000749180256547490514410859484029197192816217017088244722332607584502201996347994984104731847691281428571667049309324486395135609998171286401681043344195605803131393093556663562677955659432779256398014163326860864163403012984644139841742576003266348443571894941900878588907540313058863694128714873337546766374687680779989642514739486458862299129884769372666764763353716802789509584016857079566728537687765488088327907186987791373511087986668487038178795671206582761968296259453081093928602408325011319283461959043710847048687840031459149649886463086683045730	-19138881480102282497739779576654050319127717738564609116401467111555991663579959680690886700856705334431703004076078953846678121827412087602318536004526981192652855250961664107675507300524940601240514409567135736380771907710579814044430418367216436921947966100059995908602092484649995540360168805370536303434518729971778931337520813215250416358117464002004670244874553966407000678543080653539291654764472802492307758740991722048551952956286816074762741981455527943823710998620760049073691339784043858834244957446201651390995205211145949939030779347218617489000584308994931107160467799938745354550316
6	234	97326	97327	0	1	0	4221587786058004942808216529171525643449098520300627243517637553643342410282746159491522464866971518238945376876638126340664233855393423715649509279078450485527536325025300513447591260571650777204121076415529081808555442453750281996449656939691045358311543062334398619520103793229310845489963758658308135172348680282275275482077774036879130685827382826883283071482083316270847074684914998846982105662391528484163069995498737539620411580501571227283657781103447024939404403299732600426719200491051527677282747564263599833872337651992620990844120266070091234320375667056575304680705871014881696642722350	-7244948145024801783832916830946678873690817141983918970582431047465178173977967433066302670592947799985376028607030746515950699580063656885913908494025653071458012122680578406145499379538152048524304742447517455148572061746768001603800118082998265645067889401902147841885553031792938498738264966669012513789971130784295514052317690738600248440398999706121009753592510846331143237595633933021865753585020065040299259172518416190233310586180465083201329976083965567836570182488594489992611928274024509343844198462962065306940938918621159352445230052616344549405213269545918578974626128671698723199199872
6	235	98159	98160	0	1	0	4369337468448312467509789289564383513723564878625480208992398008662182604484405520075085753738812293920061086284231743445704317851123914146199062937522422345514237155450036968286680325073925003299066980836344117571302407401462249895487725496970636631505710295904467461855396488462466636395354049324970919086278197901342240588773009371740977540794624941213356414646875287080074319011920285544149099759226030214058689394587925849952117380703918196402615307568698958703211563031010284799160946165881641117296789461984820495614621740954472983155579251543028196505029524147461658609654238491490704625105616632	-189344158974221093219151356853011815252924661712844810553732770253278362436288811468830863831775274778726434704542170629207158592200356905887452615484581798248554054156615796770464306034401778227224926853900840560070622794258653246557454377992536682883953165584674251074664148166267917864635588035984893827244686965698613815916910731489443220540575062821857818100822109694502705636468504754278499088206345526297615682154510309527234378336820826150112117863858582133576850556141361631966275386988383512014420039175557065611660712363448487742372891506442962889865538477215664599027554215526537870047842364
6	236	98997	98998	0	1	0	187705130567493638080756125137419000821874969964651135226775533271867851961585895512215539555149463379517099563731690013043893363515273872875282231092215525832804611300039049187556412254143489831319735444855188138588963112337350582271587812084024343098750080746857735707326785996477184408579297618276137521029923471780909585583998758266038773140369203314570089548886634445464082428682927326800146605633521574430020820235583598734058244079522027544359942290392948637005360980774621193829901401004775315071274402707977932318034934033035121707970585590533073137159978985744556599814450897537747823372088185600	-1647288417720768189916587332868340859268480757836288053908026040129066231770041247099709184871008940767440741778567110603788430301005318515113858819654552760659921891085076416305694632204242810237588409079601740970690661755579905479545273396800656079591597305647801735818993591327810954750916336669214486411196727538242360021359149538632023615231997830804915798024202813762199247574713512013376356557063964534735606001118680399059822622426520331485267394790932608524786171687686170985790622511509449954329354730551449525476400345479665685182777890494604789510998951675032123536078916519596565825967165225037
6	237	99837	99838	0	1	0	583639119220914631404483773948003064729112555885415785529883683510278395191139377301157252933144884836832220134895100909930873950009690030678972789511268543178808893941810510429563097812883343255462516786893430123504795755308179563979585622301087698883812400212957874322131131031156276883478509784842566789530294330816904260206135074380641839184822575364145426939346414006905969895498644373095799801883432645986670772731016747126415861570943503008202051415997226120005816380684132939633275443364815050801438285454656058198345732071729633636703670516882047879838093461049802268489065709201057161310823949940388	-145331665162441595986531784491641851609650272090480543369089824425859669939635053607381403012893779586075131781653030948927232740338234355813202176769517043684928260077850543683764988044502785256467118572598097092646305358551174271710976622938312579664873484112513418693042726789079744702907231924937254334106530636690532031185872029823672841272978854191397982562302690329081281430412425168642191268616319169025449169202137792062677132542907621585963606128295776615170257282623101372839161641560083872845817122580436245171012382688016305234405763402489757501060108778867774088410980945498016372480814735932938
6	238	100682	100683	0	1	0	15918733738405855092623413175781056205969135159796739030972551831979857972788898012251046584066196279167907853365118171223800929281190923541581399754666058856564413292878149611233080485246858340592775546881893908879692618636409840840998702934028034695095326939739598248285538833330108172792801739624299688467136901377017441688025261926500372972083514259612564447606581638329018053233769178418555274177294827684841573691277083150925066714388362471298484242637334617985532426012025581252792885113010470553382230589732993715494066369966593936986910835921055022713430318535671093355393650337770126831194853109929752	-277258385043288657445567990305692807454188501668840123378630282450514604421689069639940691165643327478836781824228309254561327441099894938264084876663735416024132153006590330489551642542420748894719934431532821096447985693632399042927620558560343167010434947762148436476795621848167551016282446896204521060878866870792416821423837664284963489480349505154740141775898149823536420103200735797312121678960586412486770558040995524539300115163040241107575036290460894275739770558526536932983764088791975257546660231433614549002033228324051669533144836885148216784168836208514006406387492322972791294534106864772796578
6	239	101529	101530	0	1	0	100296853746732022984713746927071954398975682324475533778455471060250752610931165669103190386593747409951755767322659308587858956962926360642642618273636391164532079650038188826151072735668027931306461184897331094173654205057558577824598769253375257135774887280289183185286527480805141453940507401887615133644232689605503190561558907307104378310496338145711319711522428702761741904824140893989957922208687422847918513081436733751450060551114213768732547415707808103417220020556746580480726767459706161448008009253794122464682105084385153150736500886171036917659645278453553516595349456480033904568182201453122310666	-16084158200252194337962134274006475876059631553391668140435852609617579677330865866949655296736006150423838009858119340605383334028668853049800617002730353585552376590362388675609093253546350437228569657072552210312627782891904426835961045869112780136119703183705471425039052546289065260938270808928885061517115360887598297769921678352217883607320041705549655758468275399841579714328061517399032562973118778594237547192308180732984445697804069965323689012127172634157602258188922595658114159805182914016207058780410265723226372493175170142061406091855464528558056708305396144081007702623826050111309310570803217712
6	240	102381	102382	0	1	0	10472481073585388373479498990941991077212840489879758885554742811887558207694238170889982943191745619878644955085076962927202040797879538145055119696525887095053926171633009675611744505303693535795830078570595586406140033565264374501630688364179329959116588872850134853144046839303560185894281161086812171147452016240042851068554083234110205633935989394406987143012255407740704029643780486229291652436711959483843723163025750787730454200726699053939444226292075138631349838864013485989493293205509089836679027901634591898186567143546572633176068314066241454290500870454695606354678154664073261166869135196935937292480	-36294314301507579328040076702086061871568451402587219291016679874718428882497334530055145436750317458760969481191799338516055370045953134439987599875334800048524820242046439020934449075443929887238338121806861818860367672213572345436996889813930656372022340663579157017305282642263494889001264021659087333545362770413643754131407166854627403162645315438668486130133194933017586240105626018477619075082312460510977153393709888697108708320223379899757541087286062936054110053933466750057151619525537609495566700545316538327300226742849257014982453290418844508324909025970000797228077963343670500165376883379280269590472
6	241	103236	103237	0	1	0	2639319181895881056087063851370437392205419452678512295022145009132322820172177963738665706482637672534172345756426731331555517091952123799445485248732359335742307238576569619248738108766710827559388669167160380500016767670473413262126375266266648142748200624866612031897011167921095418499464507223576167860287510472206117573649288057541954980945780952628570678167642764609034182062704636128261143884247787879632106181751016902894827312077535045641494199303314303410644510953164716569524299866034556473427558665476868384726203962508444781884917213106246881678742140085124577614752393178443856977696312938265989437053378	-16067200651879671429487985969484131381057210091068960190399458134351350624964428436197192279198909526618005883475222489722992270318654491664912330949809595447644867324300927432103389103256417200244318074747892634644575831851319944859865361318710183470189541364029840418527349458621561447581683675311579263858778286047030231489815954485612753354230411138478038080428016326696864145780109395679264679565955933717034311762480476714539977393112932450552866370948108386109374074458576232126528043961991112204978189979527094741976387672214434518485612310884370537378992086176173139180979964752161133643305533173625037342240216
6	242	104094	104095	0	1	0	4559497626936490613384560435186913046124422576458912610812898260767108013175902847806542873628766953078478991838776085728522217447006500290386712499528897223186445898919372016282482927791874658220881038893580856830853559402111080463625019330582270730120049995648279820817349561427086316924478452631704369665723722083293597972469702041400797656622305755617406393016887006295128292484024695282099270383650085824383209365968487930861018976986382765138967718285418018790278125539105990608112343720231284614306395570947288025165087637676357727122750776820133749010329557793045959664367555937974829786005707072676309972113666888	-2889094935802266051791467284080385075667620975976033577087436212730648818779117282078510701008936189865071117608209801596243012527453276629246250925516097583958547264050706951723762662841677399202559556060571077302397786950052981256863524531175286881567489580599657209980369285320795744504943862974583957046193572171272290076265405422806617766122286167433709382314480900608378003917304764350478154807330938624210841532156734007561509202881134724129233171145062719929255728528085750098845849637369698268771384415663590740980485233200522281013413143181161641472240095066398649714402300794274358315059547296257793332725453476
6	243	104956	104957	0	1	0	1900149000581270716134022374156276456638583996787293324934169844276402467181425336146524141509527114054525343800323366798184705576400806697583114166202375454683468828421420696547066577415679916877280009357985182978528062028769118400257099555565137808055159560568345214351783343467490988996397432473786885076333549410593482801610524855098591234383121257966634352575604452145200322007756156312456719931756365419536917944725281400631401109702129580156974882986861622344354450715577596472666256125728230995781736315194087428294242199666750069497416343587711587604707787568763498943462722893204658379006358500747687188196484423019	-1076951750978747651244137822827849869650308003021139525725729424184463873779003278716140844524044113785173642919831846758621894283099500720965503312323403593170463082305502366172347005821012214344036412953569468376999516743201652769061291432589040826017361056140535768799423736096388372450895066338455145719052643989733853270408272828429402670547304195112580857702374946341151018075425288181109487022138971324345651433122891838210822706398810037437624246522594580043863508689993941142756720137382267135110647206878693143781688279487697490158185442399846263654424188540783754846169847857444850171171754233411428527905603018084
6	244	105822	105823	0	1	0	261772933782109971006964732799439749317024298656635278780276605312185734363304553182913900150781748636443843380242093493161253857015398512187987528068289202429353150672904488370505166132978835020399832515768127707205530360416166035987092777577482541664116058140469060110519077130757536725577292803508854795013829560618857970224723934122092211607819777545617759321409543186392131326798208397826392176041726769238233203119262235098041933600058378494695732653787583386974852489070671248444469724615621915919664043377706651977986142400825663375375527507218774844310144877886465823620413165544146191938780147594083377779083610327368	-932575897539046138196789971581984399889387034625150195972602339114843716481602267808744588305396162011150411532389863756423194724443383357512125452971180470805230682468300608740840182330818390235095159018412341464317816221820345055937797059300220796143569599852671381574786883913257095567796691175071570455725203673255266855189517986547028271637602617473477549289708960674354650518586379018492465898357164371945631228657855439860689711445348739786151076899632309733502785407827940094891805637073451660522524912645878936540781448220707465996063805003399675629101937166960084513638954255574169190480271406442141234546456142336754
6	245	106691	106692	0	1	0	168946896070098315889025317367456692017706135398863821280969190154316801693106610250188395720912820787509337960739466931630243903650983111313630725089661243502681419017588722526988862611929939774884231908434194248142423919932305324427553017739778607161894011010693563677378775086677604189179389679722323760486663251915944503048637253374447300007303514479021119623808892494980654710605038261476283155705659157211854940300112649841215855632199658629803700917309882239133214697211572832526466933384344461239626339210389687326596332376332114394041112189804084155730167697128736802270436165722013889420395412023050775323421797319086574	-308042240696904015073452338493083468864177281243750638188277761723531222869390075470101332067778062184593207738919956089094810592142761423421782981059851647539581926961866297795066466746917324608402238502561812861926562018405384881296939656243686102941722414890189525917083421517227773033538355335376351231942813240210603508925974797902233442035320105381331824215630234896742491929197108850480145687002739974853148631495323581090330138258904028814243172337413381513182646235416446080082025457683235328777642967550887726123132012313111077758493040497585577466984370483260514431517852548003626959750022919105408076797841689897532861
6	246	107564	107565	0	1	0	8563312313517590393966779445088989577756711378987549215356528575433662750154670447317541425522603947515676818296582905437604544817941811036606755484619076736533042797097989011955092845101177749883361249238385003859832097023783814952816978571064314694636989718517641065486932055140234774013400480609082858450968037520157966630006129152521293880316353986574262487953017711582626650849714805799247832214863695079875422398626305174069835056737187847926301406286458769922242490614398762609477878454271152434647462152661571272798458342624676008237380768128104943213130759448603442395776887567313064297722489627140297658952326920108414554	-182639058313147123027426770871232885691397101410703067440364839819926055828544568793757648938918235545250127739166784796246582074885022407390606187191819380620109504911162451318952890511071266192118186295165926382043352318875633744957047880263888949288034245431277921227998470242052296322752278041318441874985951440954496290830768649302128130574021767648718012473465086651082261723700796565439431396649145078496463481115836262375204875250702055258405669176038382698047825039129486472132156154872216868487616880188334168244655133818571738081266021913252492376345970549852438863405769498576765494866430498194894712297522156893229386264
6	247	108440	108441	0	1	0	22015770947471941065730267970383852705277420217878589995559026666756283467884607567876899219697336718064672827005687471523100616893748752655844443012942826973857811796486964888552080658425728933037538631224049229876107958949899272659454815444692049090259993260466000042628103026093809500376201818027716384526336587294373266628960078711050514603739867827794166096670332459422922477324945906465335188446292813278908146934509748122301242627950794538787500596813391182937326248136861293978994224683521997967335744822878068726998237003349546915611296039635281527179765259435032007707511768508509193348658672759461181058874354226938769283649	-54286499020836096885322996692318532754902597253082447497773394682866670927633219140897778087010674941474989358338723413700771400552721601901556158199040737115766020984315155000797719566814863474236582616825779901616706836964846784145689381896836449718002419221567367249176447309792580719562719119364781344188576672137807877983684878131072976909746309416054611842899858121120243989297330986156280381283995166442377212071005957398780265265302283768354926211485474616304185950824862214615060446559644699970226574580165280769932616952333023694161850274351897804135706466578114912501725758854170318307777711466848258422127163818003823358184
6	248	109320	109321	0	1	0	2690311623110616627562037355567656894369019757153875040010286502666353822068913416652712343095832814434022091195191113277231615970265338743614103659109504759713233554406548084409670312259157401845443784068142801200492950629510752969832552757390420228043936348707875336843573720371241234895334540752371019451402051501727530350914196376752299843529852322097760682498393423082449532989684604443690896567334782534365511778245091233311734018733023149153913283036677393585790682823331889121736124579110202704651315707776922826256944045817819184064626871020536239487727645222280403078015737062505254068771838518608824329667412048369551507522803	-27871486944887818489112968442805084282268054344694671445731924612009468188435736196072306136799877815751333494597741956692018092770581707742093464736504268325205557623670428463707879989514639331428504284266194470777133616178788562654722222027016750652626594377120590079250657434769817967913987989854913456294344300762012311993953961244374640134496949907200665864996660344274075045454810576437549485547623706352249346515646049667865107684838960958047790533786519687629450400390659063059472314742328608791138734101422216381152814101452842130969725233092508747781185191885768778320113549388169099905198104495169632420145701692211519556003030
6	249	110203	110204	0	1	0	5373547486385191139557909114394704241248990625216998198770243520834050544942307916083595738819681808109042640898678591958620725332237828228897339460552940696700550519015496987897659994007045246722215511018480288607049923694927154268871109197625125899002028384503420722626018521972575075122909656997962294840157277740066462831489868608611830611321944494730437811067519950577157696210681153117937640293331980770566815865956586854397265721568938361020839889072838737168946881549595122024684366351329513049924887652119498152018875151478434289178506233245414901105008190076120480217246486603882040149173709113621969511509414986460099248271332820	-6813487841952147402176885700704772511218371211435028161943151167001467698410532389617870020542474072377094101752053965152101938113479197283723472158016632017394135993270490158959580508310569651265461260337981530941982384386145607031280283224099617171616690655953758136618837219387066596446334031254026141894721032087221232852000668871495725325947140020260728336403595242806188978421256241260408529082563650924895589519059461932967352085649027607259610809367886067420507341432380078435391126779230497279225145095869216826368571325180873996236244677916906896062735829052766887041607766549968442708482075629249728679789709313453947917774662331
6	250	111090	111091	0	1	0	1702988415970890923186002842896701645115493213232917986097300998893286227213514792106751087349634296457598966987950558339497600538841657979107103721460429205451155738533859578273687910996676180375469429098188786428767696418942544684930454847477674278040275373421285827626531548864163291732718880962835976381789959945845016780386558289450755221423801629173590090022385551048755595559635181686631260924227785964492238737596206768840813033432481654064240080825620487343281004389680645859160017873613112122710785805767928376565450840275997506847087676536268907615163152293813233207441171893850562296592219054250049646980736311517022462084631429648	-3174597146476513744466612029013062540549237136778721506496348537866117503613047495488045455794437728706680163212527295143688258778775880942647068164191399134110321413592190468465643626013972328775675568848223852668976045770063153685854369566207756065507026113835531297296373808802768904969190255390429880480014727625515067702569078157324949355273384155767524891100324492734693300251042745770692467059446071648575367971486319212973209629485227529054843498787125206379025509691979086937467680065023449220072456414159025819552332939440985665185512029205706007108906510349147833655844242502975714852509911194765888539872558929518759018292999881374
6	251	111980	111981	0	1	0	1578529865635973015924612564160529353076525868864490330149202292071587570530764599577477980407922033954287935158349641519848229990368116635932237468980421107046601620218151256815883506422740994031269528882298022265533707224057555688830226809306690746576410140738896895742932019705681589210677910246007042062782554201327913056101523605419389600394956376816709899220349869322856633220747386958556742301995343931169498607906112060925425978584201047545711365853739834193252798546739014984139585873129377761008480307178450643382736430928149916845256545524260594199860057216828129545234142151823942219464688671189909408102175549440634360852889948990749	-365067770800916058614848390365912297927099201794081069187998762217618490228307316836770026964417351889648466446924918539368196567106140775104134368079377196647499464686583083175161491945369643230434686720677244545139783040610072067110238383462936733178004086720581087030355678342413831032922522787379256866237822568587891646926683087718979367889800458614638633502287578040765995595905850355552313998635098616206058469145569651067714902075425358777956931309389915917195704682374228067498179218541385189534424809288157450255757590501342204198495810512674143569310897002006132784244078880182523513983270834312672712187981909983630726700249550196962
6	252	112874	112875	0	1	0	644777561961148726416566163446852777436490233957955065451202454451405630933232592776180405738304090509763804938371804710891510473472206152188098807262853307809442618314353219545756512879549152606493454486025552073258964806975327813642002700015263445714370714217338901536659696041117793105773943998078307554858050146090629097681868997869827121360052908869130507582079718338710439980123119487534424199588256508338037479854320294373820414844415969470662537660069124911075785019424410085710813849551146180772486724054936621186751621399935093935272047913755347490304910671473560276794101554113389016557837611048843801954882241201632061209209666443935614	-132518554554210657501933259939869500128504540774046176637219731661280601225362104191923622187000302954163314650873059232206214995766126224856583869665508717969185676733801465168212032161046661364554316522095165245455001741672944155766780977799581037866032716351290600567754968715432355750159842309056489904088915938289620183840410123863073696017112292642566556489450080620036239861208442879470861056827203790348606331608367489592946504512072664689983045986927899441173100396906028296852627558860560319887987830712530398611208216271179010134583601627871590732995144797039806016332332768828943000556758165729578253745378611393181893207394493552888682
6	253	113772	113773	0	1	0	125103451349807698951267005104843638484675049228655831523938804411473243702393900152149327809084667302829580159311091947792958882962870210002369896430516116983085796654882444657875588900228842374308065521694374102737354668479390955727375396923727562693337346144608876027711357276887979200178825645434684220889905838170267241399185053385762330796612629510107970664294017213472180863616479869319924443913622135170924786649935797234761535678790985141527733121411599935026348803522518599810139164871613462088400666784409341122508443110090877824604772850769811752811452592422602436327325766142384998168035204004340587204940138499424572791648833588700638672	-186876620812377023566821002930078277360471883537512516207632591986115172395231472829341196879490039363343601138872801983270783392250021748145877923390960593269711255402337216391460908681937683625677434321528892057124777806928132755071364012294095830102954442339109817874252951567180481807191144861534233945929746310104131825094373733498159066269840211441484922636200703835861530375296245077479210623665194383241486968784772787899763342625132073505722553986856248832872731375450996925407854977514979209937015031922577524410742036810459076736878647501943044700376265704752298974173021132461176544289660906561040979278229098565713038906522341870139877420
6	254	114673	114674	0	1	0	65755449154510727274766889411572107017708917158861273666288417548086274263468716959461196098726730910514236601944002993875421074404091852184731265775710630063073832695448585500273368436731546201281222151447726937457721390538270412959094753387399311141535373892039478364214336798206586328390958528464625426412751527177978296045789523394361067410091371973744864456008687482634702174555934719485424413171432195294364109052354780719384121647054918413135548329746896398285513579184450150765073737760920242806470593072140495540861524585069031357491598179701566896252241547897824610568909076405681035370536156235358552755767934174832695988588003044342578005540	-58918235020333730094657316252050324055621434108763123042023706544128437275607438761758344972095607104284868099205327658474360893355351593661574377901813110667031013141530330660059335638728984682134759998592775120652980034844007004797392000771646467620973080549433372348867331192718485175205620823817102757040746754822565632335751136921613424405489617241068991537457972101204906143681644093127572086928503138055205411288592557484488866139185712195706945440203636868341694181285003197489048932505119748085536088722498079543517071154199506617969826115743966910769034030431189493140233669071718585393936356302891235992863971296147482379814583164608467536471
6	255	115578	115579	0	1	0	10439380921006042959935179984328623871318750790018238445373203966748980085759846469842846899121792529395663824468347590405308999306461679778491827599426377606155072469399303713032769681814982102402351568302704201311539620332648832482438493276106371831469698136016003961965860903838713589391478135901652967660184639192395610141513978766710915137437350960965411467120453361585207767396679636299885388428012860048449294600464623250599890789305258229369146990019207628174300482791228829956198643211115493596593551494759147262546419894488254283687488641902410473828254582656390869981230574909215591457620687142472254081237641158934215071501360983496317524309258	-39560943449878476650979009315294450397886814928077084152115570403177475717269540452659920530343637503975752877556449371714106636326304984510943767979627052605750707357533580091589367773259666223217977249171527556905021822460776273464017058117461589100942210854663856269750367955010255107851832249507009183295313259386131161223895089492357169642471691213634076611796063940084332122027454939339048737508878120695980667058364248460289455974637715897848068236360840730449533254117577863914881661826343643044331664035033931305494313747842422465249546826620646041181909390715305958574089563130350174217564132671261248734736394730298720726972321060217531146644808
6	256	116486	116487	0	1	0	8866598846072126407159029167493063315256257530442306010274654149135745293296131474472413194716907050266692916985115962406054068670454323560605765997459601563361769319641676607018922468769481043384081849336993852828225236113973570214728104721720542999570180402129880626496081501513861775681745246073983803755284727581881355122076398889689332988085543930284608466890923360853231624967082140581382281026572445417904623492464798525346340737815125380089424327198054567947581217241937587093797200046893419241998496811087269703001754923072240217174777843050868645990553846318884402092371283679634242715152297549171935655615244640958315032906736784161076129206024782	-11099670696099263255151105945490976939561491422693918859721318059519118206878498930105070395089688284212535605815384751179840747084838421090185491366243344782359272107774352398771070334875285418317732696017376117723647361181099574387052893254387187581058154046517733203187756050814249822971106767518669443400766444306026600254248183582095520898905312318152885076560486774075809556094686342224253156260817242899273508331526569644243178087930885816079831555720850421963317689030670991262157673688385842559639690771289160102977167914667530216889972081655518171116735522287409011971753025663395975730903908238530734336090653734738360936077853924092278175996897152
6	257	117398	117399	0	1	0	1876575396615629524844211347361782593567168141768079571026635191938963551005054986158306552778306518486947505536908699240292007445693292458418422943092450803393868628541497943640650458145096465034967594339415898858680540251901547512756739885545350433847989546169483636292024519159336372305822316454138128392386151646046748582980101789825252932174812495337874519885920582972138987516107776843348147342547239093927060805408790188153291713513276776242963686140725685388924908647513036506254437511352049303667044270086160884296374280168202937305086622723855790634524662017204675399121045550088263044062595905672952637533716267066762890584495914413470666855395815014	-6124743639972972927059371616063137653041418909046046329274819849448198874918435034841543864906890474695116140857355174705530810041782372462008251826517664328702239021642839552323963822992276080015380643602198783389037665954728258400319842072934917622281487704193219211441394472878810695644021030816292433639148211359713248111403529796411115541797187006479669635943400538330527075635091979421118226507242446721941712712991840413828998355798430661540005609922580591476272490070644337848593727920395698902363300659747076980261603869509429889233640820896361714944239804567085869488891813211904559396414379171219767402282502741780127447660215470805557364605638018770
6	258	118313	118314	0	1	0	1848791246234702053134718649414015332190535932892372315671662972463885350445225493653300160316775337774743168017231770889938883967874686313856672402859132646711797049166278601763210252026930851334662898000007713493890437028849569526565091277610831616057619891918469419226970913779069630994745922801480086444210540462947394063558962571203418198843960062559486746599674999883326691352800858692246252918200326305317298695349669335875199883920703815201722728141059070377384634453048937513330268971164379415971341099300774988112504343355944013948392598716025835480206265567079959934611994525482227160015598987535600112417249049936037920668367100432912835230431372624442	-1343992322946737549750243612499238739879148343564644575809386920998363982578466926430785417133124389444532794354262947705806804572481055078528746146813079566591483382659054479797607624722629134429520664775256562375216325925209768678264129302618160768623925780452273458084771129545528855078937426505375025678486928955354772671763511567891452161416828583955540078586803168278674246586294705623423894271936234784568158112311223709051809450363250530932269180504194093991435868984677284351774680432048934285448877692696734051896556436447104023688145125811811166423488983165835496645367562313566616946423488399313788617568672888101649900846083278441550311101652477371729
6	259	119232	119233	0	1	0	611618013059552235388051577370065418407360432390617133817772497472192126963497540244112782360717395854733101412993038715201873958127214908081077046803941374122464631933937519985648920423313867339687579276342627369765260666750291319963789770174526674204685296917770098408510610558588809858624502703929592373007598714327450856337256864538209194951335833651647192867883177179997043141021700837403049171985550387130329127679318162505045077172977969002559482692411763348261427484532503975236184846399156289022486414402849814754476910592014868292988008479023899523946091439502315874046724194011364851726085544613779853710794084282586950472304168049641807302553658620604586	-666906200511004391093195712340569549387184502344353789303150934899760273624113237266343828978466178608070445162035305935986181561075629586949170000646984357985951983900916449262384122785531219404360455610769566485348071919270535210414242558418593383983220128350312403197209079994327425947325202469354514373059656808332444396617304985352936066869230696206179081537136357615420875419265273307493770233790084569489479131977317891294899489577487821162279429471124652134693420981507736991220828924869509678363697782119586630222766125604688380220934734201430559477868234904617190331545518079219189769537677466619785506388443519552765588759035441249919362338020894849495412
6	260	120154	120155	0	1	0	475665564041497319971191982708197906477577242276061437900698228040211991790829931394413716114772530256164896497959352907806374881145789626381275948552535412170638857626729756296165846119231044637468731678324389861923506868224380186657843388790988244859578228576594395155103713944693659164077745936449801673800061729194865895085572136399739587871691407653081635951031888578346246673639937859121060748078073409156487884683271722611730717433936334402671777028044562175949271957389528391339091249067851165741976965878370832039374641490711794355059614178265150891077331613223638262686254660943303974264587627392041898871649332339956882379676159777326462084187882286779341631	-34143492739505297000586195536186022006870580162101434670731914777760880238510613249152351905688117868150599548479248432898888628583810431428940947780054067237203458761969658874388516308109287481046765546190902028655968130735509338292879693950655652902081825697572035244840524511879112810849985626636910283525545209812758086978609751463914069835470120741052627401789733266233993782814431402543577342817323523973375891981162630794803793332623377313055697958918486391224216591250940017275866219915843234424098034478003227695653093816634900615817397264104603179761555512824220182911192932171968552495985847691605411974542449325171523504442329977708991358738031658788099356
6	261	121080	121081	0	1	0	192077205497431011789200059083856046650010855074593638304617057459610697015917964415859812834426358430360049967066675477041973822911384416863801192437703873634634115661415656665624376112011480257652959595048611949737250125989325874658689329956857111915559161675978283760970495368520577656799198769726922820604703281264384117376666742870552149149166349591792804348142391209020880922993243704578485193170351454914473485291261407758782852823959192081232495645205488628243598340217139891892552998919882307438925612235792133624901458960313107010914341476946091838953885278990270369925653766482654989262199769141101615370600309127792135836632586327384481598398963316163212387716	-11922395005618946500667410559218613292499022006424119405331928339383294315730086392219866446237594251744403104550942059433521344959539556754982699212499262105886503519428953273861501858792631994842086801776746281034644750459116771468825086134952535124216749944489630854475030988527888599159658678400337169724858836172822689678482351790098153682922504508849471238730888565691547002989465288554896020122171128188952862491750550649910610412687104659025969208099824820074380801268956082223160710617725575052237458048965634964247217310113842232829795993773932826386382873761149906453191541349045795668086303685886071182178293867755965828600989470131609451511902737806062229836
6	262	122010	122011	0	1	0	41275408440240825993452809143037422820404819462808616586770561810767378137753603841601866412337195989744426249976658058585905117075969964072923196417421857170217897628540200317103560728748147913227481946263230240426323302214198325332554901696940498552281311780560529140864096312721401999516444769655666773923111820356753147473963423275562955762299725137337987901366383855181799182766582667669456873489878749463600444978543202828229650636476180944495594751494314482853015376000985358722912560607187983721387041888988948712791523988773108914318771491750232628576855575637706238812208849982672371846023190359044869631655981065283199661993814891947725879054453163701828623188930	-40638376936826156425733503995370224076010211604391154474317370483581981702173047490544570500123367750001891284150723698147091460728332963619649512922463993232554211778124297529100446723372491423149600426743462480028434433786620058910733881652398966127216257234165945163905554627518591012459342883951833374390379804106366929450076506417186269252921639397087690485971506792545707272468011095397358843167617901462051369153284231743667308100756133869836340765170204947725701578023772913141998794254638701481007439968334444992791698899926054929168846107654591397664162174846954777831576632872222320229852085398426735662878967524628190232049399233404383108397934594357214202205564
6	263	122943	122944	0	1	0	20359666356580976332987591085509936972329146703729092012370195657715250226470480641261759632364108005948162132772376701194901404280767033763719307713906163668637199803808057406107971560623824145803168532819517582904708673001343853207990824991381664978645017053108195676375201683654691848999927039819716598685121928091092081346233099124757794297628399298941586736614703923578790626877003610610823724503453123132594620914073694295013644114570721973643958536409118253962319329732875693080417931849193005553778065854756231417912930920252739027485925678942859026902067707199425285562865506597153680507673851023837211170383018367627261680675909440484043426317264252035500354689523620	-12393699892686818763898830576689571481365756260629661977399039073903673544296444488001491664116698321490225263336033415736214433850503615373122383710016232752046733515845681111691697637588051412892665125679731996719127016659621719319631504126609801811447183786047395699685853358122705453113591633766209580721055564210888851097176085633168269605880290983185811562598635497605851516806520117460932735762034323272066552571174211641717852635020931774027707362014276363061032686838208612555142061262317877069835863582908660030971352797570862354459534034861250856426581388350256275829410458870976750950454951792292321944371694992844935333411253784748295938964695615205418232015753534
6	264	123880	123881	0	1	0	3862966948199675950323746741122803877449921162120110399277208505650405973064204274378467871320340835837424063555045190919206372484664570916095408949022247217859702799616989407131883795024145312782597935222212718835420109164290880588887301745852454354913521426872245639114155129814847444321687112595303540016536768827304406338851285587718287893995422334331470305822441918088965850711427073114954911970714491896814204282164890642013693608160865882080914454273268603968608496972887012212252337813859318737397355849235086160741210689704143962933693240449606380851604818258958570862105331938674240653935334485417925205400580730527760063794068782096928321812670405706225572306198873695	-9278726158442686443320565329999244025649121292462599091182924308238787937603031794086564423877167100935435213650392122726806237971042280167755955414526671158887813214748424365860530895875225862582695464558994256687058659275714030519939202815748208593389597457226823876647812944732541214765618594595418435559151779904124825548241939571737838672164220779559584941005171178089944795587047687254793153431768465151399160681009498177558022126426100891173684081267892418752068493831442202069640214054232843348811431595366021989256529748858714886651631722671485152507877966727709651664621794277827723198465636593236355207499751636276400337988835221851573080361351203585201953409503771498
6	265	124820	124821	0	1	0	2733651617662163610319641382255060659461134899868904964957971232591782812944401780770783573591335843945307458729997657447735680889877025292093456175865774189577720906401933064524951789346264239651539273220953671703782779511240132796295643639119770302565323671645592021133882380351172683111128324283087449815511221546446508944142623542920867443562813883208088841965828347089697698056660700387070372964464527837719006564082058968936357478389277770443255842701186836022206168174493293691740839644162811144828266283584259356421462624267192346844489852186316289492982123161184888356496669477331367302933602823107052650723527337806063074600155872587395843041967091799620555370264313881574	-2517267366227582332479066836323797262727902778231834985643430407082737318951619714353074183981242026734039362463499821962637549645831833005431285614336836711846564124730566170018466597440631534489579470292662673353963256773242929864242170881900599950906119537791775562947739073148923967819537193289557874907680261039530854569915200892221169658180412152874834515667057662212914766758250285241028652511516868277559885918326744682728741976461645845020003491876409090693176241886688681224555539464790640082260053334183856810287124006644518414019580279539544859850344233938974828746004570681677736114865526120164310593589689188797992651612642060192249296029786710719211403920874223925240
6	266	125764	125765	0	1	0	636093559973508512992345046439926563569248134644084507320546292598909970332723666896700740785536078486035659811572505199090953346817877080719290445611920173716008273603330756172652456287012035240108851123926469000403521881891745977003687791052667193838217917874636345860907704650291597977265089501125526350352701030793760734018033014006937551417235235191116945471098421636945562944371096000340041523289897969364343429507937726842884370519184480167006647035312710217875391631022091526713898608104264661445851663474579752524977399967893335035340296561693914530723471817684784547493008098629020521733859000516765287043715863801123447156055942785202154079075440578826143303041042619198928	-1469171695022311814308885510255661194764675057497909618135255007650987240650244429384966127680034825407537644724295749467388384234689607465609197506355898682920713870036163442325081370697280174867194746188102675445208319948083582816281276358781636027287382677775226622344447569113611594375373039697441826660272553294591353120481197672440636510261953034028198468593083992013419778534338378525910615882167814904654396011615455346473100561487556703713190103268311142629236595547610895739103710702005540059185265338669600631189062750269493217068646363311598428970729148453179644911370364561673886890303147741585044017013052683557215408195276703827965442005308352721424918455709976929611174
6	267	126711	126712	0	1	0	536329725221263817092813410447318559163022488171922708109738706054192350104370467251985128316566082132422342633646987933491483789375025642626455510318847911504209207004476956382619826387484741041429835417801425499835396533941356168148579364652225118927693642820408710519944101992616333533784947174781754626964361653381951132486282796247113154203026849009546749433637309053345893553951646456645427894742866181365471962425853443213808798948217268900101097319763511978919555329266997069225902963058729414288545016370779455707059042401670969078550182076762219142162289181111229132701361496046446987938315785521214013790338102429374712787720508112365851332385814991139059195889834258190579448	-304258015251159304464794938266236473988582780010693832205852546953574532136004859603277873798674318493976168494923707793915059606009856270461088124602554714317739641373241844173314124051484266629441965683317284524382475374220640761675025926581363618610884728320950537049525629108971683007811708945089762431013374966798264957984319020494208653908247134477511172631351139714734486457510360984363766436451573711790439423418389843489355615203689134427066897626742716445555708662193945704903187121419541213935387614559120146629371572218783067338142166734578871989012465429427275034879805759479997568033562885270943520742035632187284035576894176349188158256748286999868162473409020983205658132
6	268	127662	127663	0	1	0	177992635107735032642282375142050162751915736037647387373831539370553423190549257259664196890646173791349804035113608068453010743468245796394442339016855205875506392954887505734010812679417363515049403895893442903136533553447730069453405663717346248777360850454899317137679718156561166438334504663168446373911957051275348965828588523911976578225052639923932406865775930675751413491118101514916443015691548949710551999223862858044880654992477041493297319336121287884576232549796093777922561930362970200778912084725221421631965025772844525798603996313426850117978293676981444915471776823910104174552133760695898563861586092605217727284042070260785897085524336677490569935977526614792039471618	-158781243553945258390363069255762340621026955764332444375063991141200086596281952810785435730841638936633342530606135031550075676937149395753529489135798998272613996463519888709888676010197491933343519203150762083353336269568534638193268516200433298977920628109192016673556155509943994089114238075278386423880625081154980005297373986084132123971553579739316284722606354019326268173041326993188434295877574288281865908361534843348725675911827806583544358659243574529818774814979179532053741843242112256503998480507158779291981804736373318700857391471053891175727747726812062949904652742249312164950160752433625283746789708828227819696612297799000466773826253530176355216486956322090459390036
6	269	128616	128617	0	1	0	130945355376194622213084714514052114830329245496507927964222561747890803650890705781932544280049769470713184511352963403459383104239745706693257632627658030996997972373848683771845744436260918937048565732795018778322974893957620774128969630017307796407393852287871297329037222729373625667958951895547763476318018765165826317064923357736185728458068779063291841001042436553829322403713896992224032356143429171874349531482134407862453778578088589021504513822670930217291268474650695493223104072322938022945616127858832328756528275888913430290424673105368850286687634769273920421393539023476946830230918759870232687278889683019234845532850606089501287292132760123419203962661946368545600924332536	-3428070072821228631831756710810512237989809591300595549561484278267948006784655510770982135203136565296738730157189340254117150511453085945730919160337856167633407588051033738699642886890548862454318716800877592491882974947739481354157397968467254045794962755226419706602442726792992528929515494405005966320060530547591977913024131752880437479431251243926135812308094373978057843903404315667880994731782975836349122269476119164687238576874993706367619601514190919200418809757246095830262052090271756130263876301647256807342111332032295790641656454385788250564688741091987158679325650093684437899350254656361428732551167839395566665427373538247183283080428381888535551276741925559608879983054
6	270	129574	129575	0	1	0	52408728241710279185590741022486160477294837661538631773584669561218182605193021185682392336993254791988443918990138767219432433482833666511037411532563267449643049224649654585450518230273712758789567740862286466013232107953782721718067495708210751599454369842327626018707475620775735131992571215809106746193222212073084041716475542668766449736142758730637765788235279903884764844801933024478612822638018788988197745606527769297187666743453125796516530218883179522912020298330393559632163671969633271063074035373956168634114940919951524924059306957533207511140337035228618034366324058124664136535920332355957084495243251169838695446374775352818388217917020655305307407418333074972685510107358906	-1388466142157331859524815118507497436721136002439406835399531584699966576019568610833234168814174611531230742861135080110842735504899526617471916375384932844006465670161130742151729804523635296325839763015979359280654632803032813086546878944412627560962548663226236976636576262409551907432583892186723541279063852888588957632003680515411204082727881684220343444721218179789706073981758762973040612393477164361937961296520698070064322946852950999818121470989746114211561334969206973447798260344599047268738839914553212560431596771178813489066464419338214278821931412171177668021088726554638483857443291271380754484777851280734190275133608836646977653979393114939287334930789853224360839278629832
6	271	130536	130537	0	1	0	11402498368302521163581277992043311424797355576177685889036071429988005296019393230219025862547879235596592011500539488892904330051521013619341557352935899084747880199345075707465767693806192356252951538342957382121356064046495957926071695846315338257007438558743094761706273155812117960145001446785318365989119158385418947828593016803816885660059683815586526440956297382261580225891941519153587411635768847325629077784151016692904521973668254630319292695977067414931795309063485635821811279921242671637695768169112632263858289967444991905975682147181661446952508683706561152086061058204313974201299600374073409471247249067993873986146435757915189869789838795997445630607691558186623610579227005619	-10207807288210927396955665334816145897752770054687162615831428106381140674658214135475403788044516177231524961604952124982286309692738517040052491395891059293794122921427705351259727437779245166485537832862976758123812979694089491119112490528891458719135802423601190966838447942714978768767213237587279673330419309568690343025503626720840966013517355878270341659391965084603759278741185946436931451205435981063534921667283277474602873836846231557432902952638989553558191312386706103327520017519212734784619899201680130464340789972316178309755042780849961412782872152399839155489601383962588807223924136252462140096342812315333366656575546198108541332504935050592695063917097358637515324985038453552
6	272	131501	131502	0	1	0	5503510810848271970329825382684417860558873439535743959170979783591729821262661188733180450047395390620321724320662145631678532883050126858061310379201522785130636559535159550382043015856241099879641164784890326300157646158379506095439356267265456375509162266804953178662992416167276269328933723118300651569381919473259644351820565670271511957538651369710541140909637178686389309181759631642817602039812234090489093664386796441729096489288632092754243869907891717225878775168267002255703777893058009777372968729147076936849980051495185839004222827177827348071954315992694323159717643974984320387640370189435401800610429820662096060106182800850731800950327321727738829053064622974098869558417525221130	-3142052004023677995812991228855256942024688915650794190021742198464702373815538002214037022612659524787885446328932631636704938819619068093770379012140621786244384456065981716254588194262404124989133315674714126572060756117818818693219311327667725840744629822718667276395528988838990353399761475651664889916968676558114077244932855943267374320064844407337807094118676525467274254598785666592532800746067164386738767717477159236316619924195720995042691618961335331603464937865639210432172892125745615292137946484707661740147955439754343905467084169553196589692617779427244082189798352686910897851684141025765164138648531053432942546306939416434206923850085296972485332690059483164156065695733476481888
6	273	132470	132471	0	1	0	1041407772508134085698637134023062791016117146089970936062877676766750348180344639209210294622728510260774471096964338554221434967799992176543839771908753585495250822735534177213138385970821131626911202086950341902011783263833165648492002984441971021511656197525551655221583675149776065655977788119584254756015056401657635573623260266921482140564290596950911355085657737063862904549080919264593854272423959221460052895780234740878394021167965832049562251414408655183491087930364507747570388728573660006510648643464558889452422739062810778572886889371171373398460724884375845380379544760905993994636588045736589962713703717221494688425993092125802649279069459955807188558563188814798301374431964134264755	-2428930388067239716264774686153324651477418905506764649829917440609729774618315214357966413908094159791645257843037159669393681635147344622286546370773787508305957681269060524447039169461577473849102465982920403839899555529886851557245040503048770778191391744591454989806956885222212612518596099623902838313868756007873177765228122782058166781721631174774393990759619459840471654978309567312991526578196883342448580783343496424605537654252816210109146699574312279024927213067571170372680398103597785663206734710510165895049060952928370485844852600085549528250923398343672787531449471379394157679008428979902912414658940031166460705170636858537989034027192375555510927124954477510498725740703282767537224
6	274	133442	133443	0	1	0	718613447410727711599911442803895763420391975518694824773356303242874904745574220034302702105745424713434315028268998614282394737160974008927663807508464996098851683617154546788588351423154310983543848955423572146906644393652228476483167535319109374724673598801105104005924312696319121465528260821088090665837315708147678895583412635780026372689867551362663864582063952434481944920061231532723425814358459085625998893517435780835100074243863842232094036621734115498359843961945050821077386386670430399305969147409374402440454956233437271966272508585635827330732418523671076309485211494088040559585023855474996030123923209618479214129231816750535356197655839097185849933981075963317540862954011184023635939	-668773823877101701212991591293524467333135564197603877888866063631978310076689027926539098917495497308762985189559971330209780406731685139544376169285839539216845405812500060817145971418681261352744201928772862538334878186934431646787132293424727206306368045101725997867763104229952812908082057825536414523394664398560631426565555540321630914884214767791210159946608773410787213322293263632824436363667246475827823317707679182857488219671353987574676024079416328224451818134972191213909931091270991657394922235868758912473372869101956741164194841505294305503147159670889122067766544358476743919339084738219286846584487598744218458783771082427426070849933628519874183251041094596004213060536550281559727712
6	275	134418	134419	0	1	0	161782308456048732628609357487180134491991485865390452911492213172064038569829862297465665443149047847632062955423918102680621584080557005964772708679686745944086985863372437888721125558557266644412056970253508889034132230719385818666038810328802151700548564431311857626824847170291390682986416905717371838450646074365061149551575118936225324868510863064275434216491051384931156566034904924231833403813872732620236542528879424841225457025733769773922906356447856392276146142675159449602759284686321589741887344491082771474635852432419638328341162434107987702504026452648035434492485077489315915727063341623451794013910855727306432807400334278520074061300131317852368621976564620618065200450646402738481291551	-394712877730460667113739560532220585001375448434311900713297519482914822146998315541530562086193925183024807869816384390418820830865357166306779644980405006105390113231195855629240304227945577975377548359188791190957092011621544134980331802116553779500205800840800623009814994192132022213445063400128771073646590391851942417229094513275873798276297642890035052174505068826615371477741479624747095662830056013197545795347743643733890908281665071059051431163001220349867988238017007937132958083289712749034586344121051921730719690712548840562545095164051832846390082916207950463631308591337508963859311518016205603112850651733274443784162971373879083949638206533772938369053017260544088548599708365905749236856
6	276	135397	135398	0	1	0	137348320120485230827634356276543897038720779548087608202782250356141333723369865113024079355220949774878457461062648153931952305113083162859921793230331494808004806177360552614115192270202145561091143091649463492265678758974506775333108258672151459336568766903163039353679340090952191982082607679097268365263676405299750926840861277891710333761529633371330225833617430154085664638562803553771097411300068548565434847323489168001495935787258045093077203261981082674123422340883495254250818880440237089512329673058704920194967465258156590910325135246931833313077939937318497352447343435886523285195836614366602975618828578010442423569746315351069022032413122127785310664004010572480953466885806171797003838667878	-84976347947986417355121124188132227854373317913628926815026554197306026365589564475932851092373645501222731490527229359508018529609907398280915449360332014818007565344072800357863086669181561684058331595817025497494647404909101055480705044121155252848653330937633345290333568715721642642779105767731644593482616313658495639625389647360960006574280084224011847283355159658391521089933611450853903566505007254610077187565376990775012949617480150875756516564378283838430687022098018810680979813605775304545051888678370839366725353941530405064224576419237766740642646106624039121414370418189354588282270335798323034007581295672885776448753082575655302317278167279061117458686756522733667230472681958312038230311503
6	277	136380	136381	0	1	0	44510849178452667628652824463075281921678923866338345623180974372132053662240900956626030093055293688617450251831696243145379218042119120972857354603503189775394654904687607203486726715510463705033469749647812318459332797965904131692780167624252763271302137139070604509137813108036421695036677379628540173892027658328938496176180259833257687443774760057827954484288415318506447531282152212474674559852542916710345828905210658075034259113396931257473401930576343377451227381095557123285600743503999394426252092726074390047807786988072837545769850825108792953925321139380489453560626208793501990296429229748295274728536177880954388467349386204017550605619150707114443647920154377904530983918110537124681457643091253	-44602716123151471493094989025293399977560542927342292521011432769167485860180945503710934030559995720509762082371896738485423959331573433734713201795086662057680301264113870376745650180526108249291511749076692518721393227139956915008211486035138909172220256723258089844127609705565086653172366661343551215795248992302164767934654295455142344520228113022638266787735058723716289388056141516065707803140118571786878866056798507524052293462540284728580606369057698262438094986402651068528499973637281708276948399453818099182098700256052607049432546815576082483913244067848626518453663626355963015731699921995603690050108959692007571663821300720070204309131077638298591451561889890556943977244749067471033913590212180
6	278	137366	137367	0	1	0	33318555975908959762569874845727719647215909778564947636739775654463138849518323858604559929246587398771762447947602150612193070168245350862879921893771508722259172733008169552873399949747535842488961270039750563442139006351635759737925378071036761663292127752629314051805112476589186637678071759107046268839120330997111572601763556695127588309012784531639789879066719073348143108902383002521333401501487046061158822698272593187100377455080906075533527034489475429991690306348591152601691136613120209755483597666703987228423697479444645674878409975022862508686996475836286444318490683663371323450531281659682228258910158217919581524884768206284548753929755148440988839250588266148082429720353904365413306030166558521	-2259037316334247262542124197922452841284613840966093153648617259514726639310771582745232375919016448278988340426786996987334438932033843806001010272587923152856388543999574791242624449808067199945748230299599867918858768948118731301226824353593897183648645886662314019055427159359631906784886131884362478704048792282022125924294246580136283656683243673098678352252190409870592557596873062716700013062283140528402291190357303525723811390276072593163771921804901479278777970964192081902237732102103248028375399838218700139730203554056509847079478388354493298642299174723137772538055598968846480954610547706384210476954995391285441579372336542113798723593976630660180577495388179801177688965234070025882714180187625066
6	279	138356	138357	0	1	0	13215710371130495448709029798549566090166779498878054394342509280828997818540987075240493269673581716377398884210466976004372069563618602767108645292802769548628531552913914288208878250384221770353657307699935667696062418906414374338932954016713102286487423362722742705056312726835940225284208772703579018532032825966789687015827517689160046624366938883092954828609236912196412092041860261649502842739127596938776468117197894770036439526327759263507959744410607600949099274314056804930348991485371077133074045171846625747472055423505311913708136370137174823978165159122022709624333406697968810547158686762909189013627575307545836580485241479811879651857736586255938350590643774217289357342434387347780816266528745135167	-1034847128012029768546221335868696641499897408452688363344485420311358956553636131284923667879242922262222763095114769721305416052050131398481130634860202654530453190268439911405487165556534421870312241835757346884483157128135107779921237022542866303783226874249137866939895795812533587572370489371244490107265738592508894309248477386746496524537105472946501369713377827474133489474545679680933741840464856884390667335636422130737272476269540617537217565640346380638820353658421377624703228489788574063241028480103710388009516171024398074110786957647249687603153783798360505606866325929096205877234481861467455706347032934739685975682007887500861074085353434991553711232018406828717188345782485805684905890180138262320
6	280	139350	139351	0	1	0	2704164561896756003186927744998847940548968158042869083026621743229232586027738484631805860656359229956158124165713750519515142745513142432299691483528083720192230127706352521914128906828258142750656714820619655225527225947975751146786629677681465598116245706705180564880169783354302030787066160652543368626392629778619450487639442253323815812067615939578730676103066096796677372636735615946152395657418823438934588715708012447013463322651233391702256309231580234618140835939743091945429505796539611046809798020114317155383605700482280518841266148375190545714129076529639062165325599960547530884815663266821924730485687922621393488293912317882265049453728356213410978499967487822510278368645553823066530352097418490436158	-3022403834996431109087339437971959232636945397674241339549631121608075430980920300576136126317559756927172316038128830789776156720831693719283595688863849700328102093851292219459085774099166629114228428207631858939230237206387751646142333466443732031450724693782131459250629972412585386386869041672757427050757240612714345805640630341565521368817059156169200285137823801579936129486101205210538851171582064654387448341125030452276127423354457970816237554533993421808024370878237380537497201244789310643563244177388130012744472988932775126917945539561238265312411797146450794420952319730914165140564262756315742189250192144122634471757081920819849716505048452169867702141438739386772597755443510133473607637377521624260212
6	281	140347	140348	0	1	0	1311790046945088508502612307711817060776751034388633254002540211204364479915062910669506726410541378446321333207839159108279391027558990846735638227410032343062811308029296404939643879032810916865014359939691192550157899038931547119493957790851188116873573120199040564589914683999441263446521326278121784571313289851120206006112150751319481641002088904197343954324813601964627891342430172581786194559549227892078632978653462000694218600521094964878612105500312475479505021698760305812506202556006910374871313678519872640450053483263585455488324548183041233274369046465609822978977747850844553474502115513171344557256247531568451729411853933770448045314736891575223058940640213955867515347954807459575151468001876891099130442	-980367194776926831432186130278474656207730612365038840230313166942537539825601229627540114080893338077263371088656808940558036684242785387760145066761142751251351087708595986286680812380230841853686253649920667726487049311106688047004502910504676743300434652093631399036982367238904175371184940166067054531082729665408094865384058153353645722598110156721457571662812587369870926222803566466834120446975561995021647558485547565810459032466549057599871192170944804808394126191114274506663684761028847034373860609935643830787941832225468551196797252426736464547503775580452614868965462348753221214304854942048961397086375603587721269694652279233003474885186511403068535676235775698269522120682780999915141384401706353758472820
6	282	141348	141349	0	1	0	209107740227929404830901129577112444261878742637486034368183837617353252257315148599177076664330778547084273053806451672607944327772292344781762026554978825253847095162343860238060484341975853994385869695269259025236986122185476179568138465892298510156697086418098278404496891725351564404396318904539620031935288639546280165293574365665599265455993606220379442561691604751301087082697276208522778643687192616149187347321577646930743551353424641846959334242679710036060977851792479224337701833949477090328365762389569233842841593391284217257309310931751477728732752232504177345993061170119716598369252195171010577801290234629039972416282144501037737571730721238183578981641421970273398228558218421561430546854368205704555637345	-711327699292521250033267325065411568077095063977472225712634880738635086992531104305270750623430459683676056202308170479825744760412556837334284213253026120824172220513818321377547968143034459424129261051395150137683490291877512771577942531437393336294861955153995313587134694675771504293987329070129152862906145132684474413048957361246159002485168045509716740993545466717977917629710079551956160650173638265493430473642730154081291905515441226023221888371837637965094301385510403861979220779047150185258640977527831279300859482518383944095727166823112568747413067484574828887910304305654397213324143166489367019059048399354860593463687649647810864982960178954494918159741258584905398038725134983861259878961192050312646590850
6	283	142352	142353	0	1	0	160577691295295997662559628631576352802666479276835064623823013095645883381035052182375727970137891723009713809344325530602447401919283384883236418398934916527477359967517635681667763726515500638527787616732574180590736683666870548833787254180018103188391133156293160161507612260108593737433551490774269018903020533474194955769949741478099757907951447470930043919759982993032002883282929276144752903227566063141245047978126102802449735173641313924817115701418499327137419319062904016599702807107151426655074061916623808114879045775767584124319843403580715591870289046621459621581422447447656716071712377607217951303557634650446251020696970463018384771106937872822108713427597293480436019408959183271150535932851107555762992656555	-207589400034951460506609542472572408127237256473161975843925767196373202930393614935715284037071412254600319538571626914021296046174085044791864038836901604433903099276448328457288059683979047500914330479356601909754734368130510151616824986275894299136133974344262624418174208376737561564940418523964901108410980507659419827525214675735230398318516332026589929882116540155430543548121547519856903716911333304673232860784697675403753921552504835234195148883004555686789514855857030632775754883818739995962039996463936490631999679501302694098093062384400739327981256064780599347399779367248816363699102256812507351526064633089810103507445471885668362266498842838465292292126896684667635541026581296865596889188241748208028395764532
6	284	143360	143361	0	1	0	29585159715029655897802337021233969128897380390338461545339695725003802111548044734525593154390634335284137640552083596559141098547825782733151866576437718698400246039009529390611998229731868680487079002217136739240983926596265863185404148789323725012248341350156935828172298387953258963402154473964246439148523516342199131106259085640749936218037924371697016225878176506182646746517071530407317838982143441209328031475718409727649993309374409152218279174360007014771683558905054004914035749752015559399288462859180653766453274168368894091236617370663304458852427760678272432855603641425424608308078044076042177505571055538726748307577747247026065802355691405054207954669563593578109199232719542527743660098356796680262992903717942	-118151307620296495403723243288725089244391434882744278319943620352902249708821374449319179843021143191368715787615001899074224468104296881690275511405744481456561867729547015156957366971119021723278679175682257412128808056167072068716065384587939977401028262720714779337212859390915712306569309043719151778074597150985917273962875368590833530031678160371025695483391204346077623491284189861054445592623964884822431818306662529733560288824879169297798711681417854999389703563088435453378780678443023993060190611518237596491847736871397783725131520437629799635597561154280745745648703351978410349324631518172569712978599800613731343937564978883879648357982763780329329958237881627323440037848493455636367909684279751228002828497286756
6	285	144371	144372	0	1	0	30608595911221538612892369425344676188577808307438836620986878292621117467980951350254101735720772306675814419957563604589474186112636376620873734884449850462748733497873089821953390387946656749283037804954574507159989907366661761197316657918200290653657753144202490792412451659055765798364722807921390964220267544057749343799235609191605978982234738208830523861389886701323866343106297020633361768370067004974922778320783361166807842252863595620658386787534695431453157337049176359773563465128230341777036366671972436678084601208554376014842940932143221258940035510404795317253009055864445969171312017941840120207665175818965503411453588945861632597616336925628205803372032395470580518496164366971200956002586584154622646317270995088	-28445148261134701200995052430069775919249680764712694615474773260430235303340443142780943105050124296047956440695880500128268262202345352486725882057911781532380039671277658447696191362086463413658372029157057102753885556632769581842948813069362818979933589986899218331063069804119377601318233519658400670273749746030472752385861459339660162949274285595181810775988696394739312532106655015850418649284592693573387357313488287700259824131055968931738684704968796479635814111313169784296563624819282757102606583629070151093659927884591549291469930364556308805740653206612724286690008490673387841602505004734085145626802707590103933025488538640343380068015236721811710434110015695724922589313411984926459547051744841596802133844680777867
6	286	145386	145387	0	1	0	9266481640248593816698073669805726029376585544030566046801775650660784229219868451019033714810381792527395419658991114128041348348603259281457825397165339926188301631374797955831623524506721590292312625900780550652430839943261191332789807583248658127213447006447502743884947669544221962931756605089809182449993289601279074632026827274143883863920451878579467559969214952009547541924384957499134855564718158136659537527637743991461588331931534917398982441172967431481565740517747958078956163751531196732901429265302255960239728467322963458135603535359169986621869380486362378407984343315106049621255673045928202897379644119905757766576733917738860670003395812249407501765841143854493883150606937575997167356899946135764370747869750686374	-14414018956551933319316024947074395411709639231890616039691384923902114727623095456599184786916046098716838436389374971080360627185316279314725717316429103202029358458912067435373020875284494838657726752074914829514441946569620341990635483699266827966917751326567982373415803863944057731119518399097205351295279751915606464543644366755422991066719266110520567814765813146423476954368286378878821239361601893311164006268767896595359609375913410991778412499783844255111168954653803962989529375322709413119971443290699160514794132275587569600935018106704871965932378373897254479440323730296306091055838189425357532838405258868252729248745918441542584524285938675143279253996624626037492928764038885248867493827930707674860686199824507463964
6	287	146404	146405	0	1	0	7748796593714561368796084557594467183784015185289642296357821004501841670689502422856659563499652414227742300858151594224696442753758043845310083960721393894393091418725102654980583968641842168275980600553554988290089504546317079811832554041861367362032748205943060180158452236910587201784702319063930031031499749099307433779631980170399759071987291103688580208011746817392875338571329847850457304197906097782801756620120771492900674870807399749327539415631832247664660770610101053687285445384336799515943632467829496300722969510234208355112653200342722176113187304338508476052063112937668399057764620477696390118558703495680874281274620193685370211400461057460539450358273496324403416770383705187739096103426578897456442896548497217549511	-1710624308386603697579786791814365524665771993341685612165305567684878035756755917544809605200564677521719155469153997286470208973410882210188315366832365309627101911453216435234103633100019005997492381586262241576885408472826069098619030497218584329225241025474795936878771741557540401330524697642133831767109431334942061283167463133828261514675430567191141289344304117682322347451031111442728710171829111167203824325542832664470653417011516012401175551112019744380534216333937853652072147771225361204471018371169534897938859929691407574299526995447062227578435383704358143590018770828447057400809915364792624206030409318078466434770387711638961656602349420796767583266552461538942502530709874668892907636058182235839922589956111825664154
6	288	147426	147427	0	1	0	3037203479227052986184040522237961776614434195617254163242694763660503156569682959055293550023209376768983253480750769912571635675310229241209288406156948512741806656046485315438583552788942461159825728222509410596150980115394023414279007392379819091674508932711165690171755344567159296526898605875440035981860850879645474151872653891605386551012772750501048680734305099862358362364276087462147096765450839857185628541249133893860432613695211447589301472720271831333183864569484866907868894799761340312675609997697628279716877722412745403809374631942707098260653425413005402786124848852633308094484175895908568637290970990500153704922006409260417714768824897712532102223839332382297572706767068164201331767917440693309999679107547069449352020	-753457898799915802221324343528938403148709022041306161115236794790306114849202661547093586247332705940157547633880673944283220910348020591691470113801748460540704471308462520958910662277368447886294584009755198853351322754042648169419476660326541700693085846770745444974437293553900029573179347593975150223416135456325139953072467861778135215500703483310449367872185333681443948964253816918502239760849474044791001254058036826077615915600636570082277604886797512463742535881878750143446074158066987269761020517242355998447319500680129291315817795351160856679817486749547569454073251111122967575722549654097988358997405214164051833420056826299529550294966234970210676005749269245121334365127424884651051993506314958630989777373151025869142290
6	289	148452	148453	0	1	0	514581954331388065427355632567120825674028371005883738257053030591924747986418436245737858359246121328695163679572620860234558824718130998711239737614728566336157146309423417028711075933120034717481579460694968918731070679915594765891708726841741299993905422536276254625677068309723898224199190131858228164739580947238118287812952663652335098889312723057099835748578992008350756602367290638909387551872096178644827249828239716136716571602452254806955646972269083456543508826004210891291629252663476318095768152228953031857693471937754613498934079154762548416489009711033245763951499229536322263582116228773903141350583000815121858788680143915896261978605473055022338195673614892552397135272143336873834061598846980990588847212354864247006829250	-1009217641844077274409289265184073052264963101738819430560046074397873997865658876508646556591761246327853927161314609025916601375936068674413481319331320458817192932491091116076267429497342024869680867493094150010947298466527255057354621785288152707994652898944709342047889644011899528097860893925736074542200513836394671117770037521869287495783075069061819644033144461691828238342723101329197617152758525994098831858690622291449241475722992568185032964643173558966365829108332820141151935385576443615527375189449607245276943371149748584381653468822966228663392733408053826511548102298057446775087367860850174055585288764277934479936869199281826719705806297226433155207504017436682414024044670319872050963261037391448472106989562037721939635522
6	290	149481	149482	0	1	0	261714190093054810036492576487862221078136189646840675050577997736370349234158671751428266239395826478461185565097262320112817014112414218157114856813847614619480988811822797072404678960025303294905229318314935781243449195699843443459939886886311593081006543749506931066904916462120219714434618596920820824854566086295339566873349002501717467730311928177027571459554288833224942862644259029151563097999921187150784857040064697073245867340712360724824750939476292631483719180066656407566491520187822468650074268045987410904957693214496798594970397906969761042154238464957612085330810759952009193846323920169688172572803485637967236569146230883023839762089774491286399947424694086676078582647010437299224726798840513441301024280914292048848761040362	-348498341145276713923037446139607307414623611168211957955257519791099208974107696895640953273838268980269553077399033592383344806769788189078823474503990699635356710440682621130239013540598814464916445097752934237873815652366365624569669227482248057404990177243794002932695114815274394513242188738058486968902916673390626046470270609979495097140419630385920404715560578004783120527720935895884072889916698353910724222211913195193940448667502689368130322583133749395392719592297690971881245237184680750420543433772175400721848838779401668125174018429278427707477297170151810718877950455568611872863560759984749677248812294681814841202235706749310482955448616236152987128374662990335772359749571427590717762551805613688360787184126408591082454226495
6	291	150514	150515	0	1	0	18467862966588894465286767624250535170805731651016803971335514153192100889135603083575014343332588319401086592853018247319697188546971598804006968445998358518717176102822013061347831521660109967154725273989547269848020833603068732580924432187543112025664696791159708417353102754859191367375255033449362389256651754311181589907778671158510384237514746006283519340908854629322668605134506307649901646158259388375469148333036852929253209081283070655197083296192628930520845139343116894151609141856773413216533017699957198900564985029435241968691144630863548491377134828458601134481952270475434819785895687379291827151744372932365341221781400068283373521578549789897440146781314897806401078556249545469293922128041532653631049316851037131394615639558480	-226657905680233717809885457459287858111323965926170961143831068756804222652365289334955465359261013383729455917473031296865493600752953552324323855678312694359896923893012023718519995749839547159147396141627625509794459412548961977818093764912826761531932292798564446360868201710756754132635321732710900598800869820426549399908945046444302526479715314214654430362572083789505164956888849880473187487537757455492439548378235914995751569085425079553638629820341260880825226471085226418337395574272390019633460927132781293786756750553913344185767092179766717454999142376755291922845513138004196421317384748350494101426713304318868450851110662062279260743565407712204106648636863101345763455230503439250977439129968307058610204940402410471853558817023552
6	292	151550	151551	0	1	0	27007324324414128592217481730144060592541973105316318748758050882166892333134004874700405335954269184746003110795513205106481938165673627276481469002413421985715853706398625120066636771201010824408568262778922977034364938502847496017062059364465911858476767380669110524997953392809413212306480840380071184394844562282722074421431629432108238545792100946377648104273095667311572233217593513742570053013756920576774390416725606937525698483792712997618217394684376610828397756132572874024128541472074680685679705151092105961538933658876645726371146665762732470632974039727247148370786488770628691088321173875598805434885729337144928982347352272102598359421006377911875194210687925566015466574300278706926813750945535888545643717139212877661653169850710289	-71088765714055880628375864644867097923527493763544721012069931957089595920313211153046303607716197350701888081362105007551999929359405884104416825093696255523275215484502822514927272210311344025977057231071213053611842542541830170563015195480067994595790586801074605477246971714714346355628727317859694855373138334416799302109166185323180870893077776413656439833647441461513100468672995586903311011214614707525818770236655178736354406750560971271523347139195816014967851328290720430956007196315144202542608796815387373210595353927049749810489711947450293349087028294767976054778406312414692459741942137383010721420974675520290652673544696040479048231503798273910246065409615262276626637213652893100733402080643192806621300951122515580444733973006147032
6	293	152590	152591	0	1	0	1216705000796987518205111028038667606811032040935628935335489428113846312781114516703876913317901537464082481397279878676962557255149033859729726202128482722240508661223623358586936959875492090060157940565893929726575891481751304207283662433461211909679529153719280469675086035054800260551249420685359988966166063122903079262711204862857811592513479813994904390790477766596166933706477141592974966675697729358800598408347513063405499022863253479802904498844706348162015764341757124499985989342546124896674094294679320448863323651918649165205330002866923597320103239328034328534520308716104270504649267459670698667350802423143117522379230905944712251356382759239960788676498846915666370821800090309904894289369573294906199205257169682143957633767425310926	-38162015944695661984563997053014755282777047499305083241196137521823085037420916996791023903425292206407448663112896118990152749293678945171156973405762148312267108647466886181330979653388435396541975574513010103676744756212571874181918419446208762293270583569378581743140517567774783494806023312432987907285015885070891138840526333858987088656926514289652950915402597623898181463236535082313692666142844107112497773946423067964176020246456584270538083722171058000242409082830007792134784505183987403027332480751693745037526747422306279554347974891777850573034238842805444167720189665913141380715014442023638395256497409329409833291257443837461266390348867852384202840417921579614490801994144893252560751111599111200556820663447402475349608288677140630296
6	294	153633	153634	0	1	0	5351511254111481424277741281281329831913040861778985120050839416359052707741126850682220525553485430861452517684652868993964240792128474553790152438155158376632684758187955654282076434155507322751529052802746320554730066466581383556064995874740951357807402516254057581018539157693077454303062372416183250878357654773853750633098819011262398692291328335127401696058027962530285137815920164594316893397288362157080576491016899124017741679831324242364954695320902025116459227611200232084852067661940450282593888718594586509633604752996267311353304968706020228373036971162105124486354237017649258848008419372997121129064888707719725438975628808649470361230757232197710171607468279909650594346952179956631187763528148302147444686434609577521669577320136839718460	-10397013239657157919602462592292762876548271331178428868645873694002818931955549515917150832198060977309247197551921974299645008893741083428983773657331343877614786410505097542936911809140866194762260610659873206449536939742776008713613801381787490449923478538786180650459580946324298126994167347622991374541818280066808943387153142107980825986740093601054306833205220486411981309932210371464402317608574441594163022815241011781455717077068593345397883484458396419569617815831610552067890834486430597860808684001419313750341091184215493740604948103379221905588683700753524469919479764838518884339843975058155394900688895516753146867547170596624912228643370228384629726080700834102452215030890254698059602370962855715069219519393651492958071175564488000877959
6	295	154680	154681	0	1	0	1289934128580745735120521299929966317297065323427883575674628212904482993409042647090032826676033278647472142866274092700084678330136097636848300955517903753747922009172900536219542639133059190016176166416589106851218824649703147315251394932437216313285016422686402654369602575477200971653063552062574510645763947950026985409043327158198530174908968715072472233008196998086619645551102552564995501626175124204781689043487739132107842578204147917986131852717041107045515278668930221538325050870520750364750501188905400914822592873260612907876108871318748680625465544272841924376325145097727490710821718529692003249781482053767375310681133132506727685286280906244399820812484588268158170830007516975498603731786504796061563379588923911728804389004496598911348738	-5027756415976936015978143484367729288177565104468247356958075384499805270135363382044116047120163373871294969608193923694776963359067564901979499225816157757275943755379238892950957283379801387205397051188630267974767475677142097152275590096820671162904230854387233468069031791429247372425799970683333621377316416634675914354894182372142254268139074428419087853998640598786520903561421666731953309883922306215702101994191304727071275838367295389277147743254015156099217299080938772888977954459477550629978737022883479075275408757518046638341243694635972285921640233717083277077949763050383196619662776812190089686055047437184467848342579611383913586679413549515022151431579734477803202569021579086071369630593096506125935462399322723107766886852294485407481474
6	296	155730	155731	0	1	0	1572223045725389767234029809205064112429692578276884405824716229408932643522400104993040887872439465037909121646909400414476255186560667304699978561740407871285860945307847970228733305353683530884076356113263692955058616253836364718040182534443529787363954385686924022900854805713706540004900142151657664224243850809677403482929213301568757264773468502824236050179694663722273700818879114121247512799330074840002780522069744766932319402491169015805404862608756178209398253258366673861882070942547371727924382424455151108869111530292634624006614791027460018852559217304097420918905577273647825278150099086120293857939751752259623609523471796487070704052333471933841232371322989864868508550240513657001581310442876293562130016971170578424467133028188197411591263171	-952755524363370823366121149420497991995155732445545153064291090762284821746313288560805882139107194806176297191106830395259409733443984230252891502271268451069191744749170272059241271844750361487531190195554173744222112211279813764206653447189907241073281870696532146764707727369180537881393047705696631627063280389871770720982202756894149582651501742970639223848593649324798684817817794111159804194902345469822484751670689748122740318634621095785205350166348146262822666304886066899668127879909564321448113956830060729274477354200669964179861154673764346861712685252678402222148625007836254337558266094030145632560143612266961143218583304137784930655965697736182014449222005596188437336520064289462006425254150782599885787197245186405086696862772949268652644490
6	297	156784	156785	0	1	0	603266279108436066740064400507802477247360556113706736886956626394305345728007474770562613382765166596416168406660870866833208690539327046187512267156177714644208291077760700958611214937731655508853435337648132999122964990852058929546752458208063114207965271840434060686214964165025315574097713005406907349311029587869253951042513107608481450750083283952147880267732165897664087966914678702280355257346085143243972088131513313402581218149979816550044747623204312381148062006262055503307533781888256136713657853498310415061202529487266977459455309045904286698609559761387336311268287419037752351185285408914492388027945266776711441935767845743315491052122592698838195637033528825580785682051778134792865079622468343786312808057067311328334255033950836681945986505768	-408990555598176228125841719400296398302661872714302018043797103171439365824023991769090468923522919758988839054344573497115693301488719137629695051112879449097928588383146709416283920334115385744258530481696001741940443903914390231612665027512610150121549373378955136979803280175101703379199367190795748181566503329984690463912988608378340937304158116121063850849390317182593017886051215439461423417111184624381501968623251986631928728912392109691628963504886646647476248552105323913942446016392089592668547857833399622989966410003090054105257345374057289960789761893034252728418402399893097397626228422230108004621739183366217339203134387336113877267337383169759004859956932235390232235335578724327082989438692337401528574225947846521278415311794918528272707299436
6	298	157842	157843	0	1	0	50594770186311306601192325039978659979371489836591214473192471810395885665078289512497169632627546385567807178085180653270523016258759541795844213535478529121346274689336407593377318032470364289439175757716596394588581653944975175684895231962486598090912125675844297769623990858587651663226814258605738474461233981985499419582084497062482990701951311542964473949471587891503536830077596211066995456103568268354859061275017208929452837371417157057799558400894597109988295932176211423652899112628120054593621594076134620816502600980107808705455806202125551756096117139097821183433425287923921930949137683567509682925455664184415632934183301658328267229217597651622786985990116738705842225781155647877769422574460718625479192660916814390410358341081509047425809596148204	-356451593962382593893246859495725462236660486721314262008388457847023125047831937286045974928163905364721392091790315936687049586706885137583161620631862254474672043238538642961356064260986403642133976464439035666755726158714324317392255067646871495845136668292249389872327181438470945991520573987833375777232179144969868396253481020689784547776322370035291591272628325214229092609792240568504228283486020678385654396614520801337092228255317712160033164211015162253619691383139773420555169596566285442275987607180913738525206579100821250143530652342059608448341429964872042302037391793086170984364286730277304714141440338886264895498585229929105760859529246428081986448398466860058303433585596842957720472915840815421928595039461593358892766592064918826894672947827480
6	299	158903	158904	0	1	0	33688144747770944428118433117201735473759963503980058525916119618646921603694745977407478524500473672914058755184721626040478817782049359518498529983884432242204136592353456919984556224280539023176304219841417803819980413796600507243320458789129608423706766756680210743186713109345617280972685488250695840106852328370125898677538663775783939182980294748239621652952191224257921049516729680314976917198520572502913183935875832636049129753427801052068160536816582538284946916037218445902161762428829700321006809446942815737293867419920116671974987398376408837652406014329094237684533674340314482087223189153438332935255973319597788157993627227111174525963856969302834469693823037430068951069832761324182593656962652309179398779966023835495659464429733414160599612082914108	-129386908314408176175401219820900944836831833048550514523863787226914103111231517915467796644717188076142868170942336772619489392806718539301317327380862417452511976072341931015659656875533643843121556772389553034891717031072080968684565583542401095109857207459847200787916593384292046985823961991163195621807425325097209629349497697266785004770008904234031086182520456708100145287550192474552969065019959464085270411398622005945798962106700359404874119095581894682240100735183080146728448891559094053504595850033945128007180764588140379557539538457893169514069949034535088529344428548322674126209513068444331155942042808621195342606885617374792638504970426920652660512443820780161856490687573255287913513083804377116693430454350907174149722030469366143465674094408432737
6	300	159967	159968	0	1	0	54921663228318768228102494003085725149900537180357989090533936066238293957451815090346421500333570321400516287966589721817162308789485662987962293156756394270880274535948362088033913725597428424731872600827661968291083259860342890175713305630110194850452740568548075280245450462883314308792367458485047289102561201820735965831512590095111856770919958118469490275590980772186575481729257854053931530060404822146468298758156037344173411401518790771528841256913721776125214857132461261468959747180551866509226956029290204103494285380856386805231186384240772600769354628454826212398521751495781494256042855856204447756257656161700710494091530394176130414764396413966111279698859743150910477632020203008575811385226911312613254035653244040243120005103107279197415274522508833828	-10171761861954541347434925162710378147404364970144098158782875760671918433326208384584455961826448064844015425599806223458173495052561237256293704290112713936488618743025175372578035823772901255751582959733845090016223166103941262465167218582087914252023330203536234520417935498781893534596485784149740126984484367422939464448016863034348154277483606251480387485495684464782767709762755254090311591054662225298365296374465340492982481283738576286024802630235814023201921538280507777009118367438224165243606505406932861747329725881944983724905135757344097031778992827961221512759530867765040365562870307712635263578313880255914390086969957330456260941105554902116492091437333095313447579021274909029254461838354708361830170488086003431766576526469637800066736407733729313408


==> anc/transitions_p7.tsv <==
power	n	last_positive_m	first_negative_m	zero_count_r2	changes_r2	zero_count_r0	last_positive_coefficient	first_negative_coefficient
7	1	1	2	0	1	0	77	-14
7	2	8	9	0	1	0	11200	-4200
7	3	20	21	0	1	0	1177029	-5485389
7	4	36	37	0	1	0	553521570	-2497475925
7	5	56	57	0	1	0	1116519609037	-383819061696
7	6	81	82	0	1	0	909729362304524	-116341155460950
7	7	111	112	0	1	0	486146823629114137	-381152279758121102
7	8	145	146	0	1	0	568566310342018710183	-118618349554460113309
7	9	184	185	0	1	0	401785334060803724778236	-229501441497576070619846
7	10	228	229	0	1	0	21446783036823204702522848	-623576237069183231685802776
7	11	275	276	0	1	0	518734993314346237658185537574	-12760195644232361461346027580
7	12	328	329	0	1	0	261950829715543048791029704448343	-301069231227126140300516170644013
7	13	385	386	0	1	0	300475064990880704662376794333389036	-262022980224318999990521014512330574
7	14	447	448	0	1	0	103934372618755389359435338876132179924	-500906613998091850046978607825018030619
7	15	513	514	0	1	0	223482340363648362243348432916704738925999	-395685340009715429068597529714648600109995
7	16	584	585	0	1	0	83890984755637338967234000606050484105733514	-591435215997678767838252241574190967667625827
7	17	659	660	0	1	0	308278585974042877696010311806098863257537692289	-397091725933664673040141084163066414069314983992
7	18	739	740	0	1	0	249998193304898178931233871151758809293091701826334	-529028694030905506776880342670719769130222032514409
7	19	823	824	0	1	0	635480890484476004949608767334511230306051481513804613	-191805527901988314533468541320029240920427694019565010
7	20	912	913	0	1	0	717012255414315464244887080693715624356033909919844515441	-206503501990885272700432759689451974091755870555281793617
7	21	1006	1007	0	1	0	371495677726669940997185945935558524389943760146487036761116	-705067984862591407000365282976839686112075414629583336551308
7	22	1104	1105	0	1	0	577784231319841906893522483390964234900743620113305677895321155	-630904267022237093091342764502485063692826967711911925093560896
7	23	1207	1208	0	1	0	251778954354815441959552017047533187348179652517605128550330917988	-1160076758267783895899681446768215321158963045055424288173385780044
7	24	1314	1315	0	1	0	692307556698820651334093060224219781966169321314683101027936810566906	-901924280805974443259106416671494407937055255307044868505200154498926
7	25	1426	1427	0	1	0	482274106596238185747476118420871572426955123745118954514087633194571945	-1384836307435061545581699479058052079337716054036969141405486391117904726
7	26	1542	1543	0	1	0	1361255989131230789169752544771000982332217554956880882036606849527849305583	-758441624278444405352463811444107020802917417023793994663133170358510943760
7	27	1663	1664	0	1	0	1468076805447608774808221812380698259110056123271921268571688938667168752140570	-1021398017159815035493395766365862432634442710324933870822973006861421079877965
7	28	1789	1790	0	1	0	315875026282328637760593531558491820631804600558123383984656126847107884771737708	-2698184918551931870029718950371811168627940239036244079471295485166975674975776025
7	29	1919	1920	0	1	0	626116597395816907528185690575678662639244148123166962660294366511008752246003666076	-2916484309050114705514921909374548137669400335098107843902579966690088629637822180677
7	30	2053	2054	0	1	0	3295853337015306293662529002329179289920716469890518064575424693292548638682670046266844	-758376210267034551254772760643996748330068182311590669849436841591304050925671983982659
7	31	2193	2194	0	1	0	79243725690152822499309586558073071651547462746433323457779925062156420152390070609106581	-4962909711902438108837839189126304711754530495412287234794404555656045420714989944721235635
7	32	2336	2337	0	1	0	4477069515994753722512727643192558416877487144662648222319448831715797225142605600124859744956	-1311134885111934747096771401669540953523946712706992736658431677138774638464092480486877345064
7	33	2485	2486	0	1	0	721430232497851057639932087558700812774695205999675059230809254865819113068478019318645683720076	-6463379533247971260432317028064375496347400374828303702433938873011425746513489066971329531583391
7	34	2637	2638	0	1	0	8189810292939276167534232899780712777497367523224011353491792378998375621772868066809882479361496208	-82556514723063750614666742788941742119263863343107522371587389934364877554319878852581995804833055
7	35	2795	2796	0	1	0	4459047654433126040187041661639838026699086596409445449960953817117554740335964235464741284348909953322	-5796155746728902194804801509475318433116704288443433569655891887800619446212581853734673087982471035303
7	36	2957	2958	0	1	0	5558834392536624602305049188410740762596686668301716537181790223225732772534774172066126815466727414722263	-6844466629361911324464015759603510236627117999134968324002874749332321183653092396745426192160859756406432
7	37	3124	3125	0	1	0	449884971424709837215641594111561203025617061657967443332954196833010000675368808378765701101828094646416209	-14890346931541327299862918829174907518152265886648839493009565793013623709194232092204116375022248780832857734
7	38	3295	3296	0	1	0	3075105289115915123366419082768453892808014980054203491923523258043281510258198761069690181667778824524688684375	-15466583191346155672870580339816101948112931778878299600849981196278118554644928049376555099842422749110210705121
7	39	3470	3471	0	1	0	19048821731405017147450502674161059405522433267522346772349436849967683782529897716097262304382004013742432290055582	-2890683544596928461026530180222746330668232006893429952671566387662388570530580767639273657951573043562555105518833
7	40	3651	3652	0	1	0	3675543312070435626068370724493807944136075757588615538351131741434837737020062007496820213523862796630715500098533757	-23989308767983792673176293753654540982189613870303482212569603790447550035355147088251743001969881685329513088034458727
7	41	3835	3836	0	1	0	31516963012136092692126852891159994874302712848813172526557162158661705070924508862019488924329394044192477680576884827264	-1245295141288408291084068963623444248779968495129040799471076661413244278619150397631467756260730625714445415977160809463
7	42	4025	4026	0	1	0	14367987711973051777693441626648636439242923433947929310863722137480318093418029453853053227436933771736609840827563457186362	-26859211171942163093089166310829864526693526753317297203541558813606048408233582790390933765120872252255204959219149261967393
7	43	4219	4220	0	1	0	15345266259582017724965352504195038999911816403622871334156854054539043527780776768785962290240077118165411077685327743588070567	-35456858454539783087425155410646983218928777117110734704069016983876359439384214694894907650954979214631966890097839786352856579
7	44	4417	4418	0	1	0	50302434192052626746740990245857750788411426240409386765137031139590136434249936236885217974955220611012170077643936982819638964604	-11090708013764528498266533797400478556711603015390682575500953995455430356171188706287807913604631769575134818282569643568110988578
7	45	4620	4621	0	1	0	67990527769651860960351727475627657149025552989227204676498947249751747427690165985160018221913433538907470555532723463916575515520530	-7614198988416092295979943233895462048858771127836280074739995129993562662195153870839855789895538994745972230316827032988458941367626
7	46	4828	4829	0	1	0	50997411728848812899921867902926468315069447195775843566483775385440040867687763975065275352277010913486541522001263768267001841924680972	-43772303686802808969146342049452068710443734948190288012774929189115270117545838388242066152290151712442982830742508746097177280992783654
7	47	5040	5041	0	1	0	86700066130883086227072516289301992898642386996299037205979766299595603378643321173246854873154364456411323224281117569334366514631771960873	-29870539241948511082464203646957603017393707745003028561287237717429768909882358511523066090472843199430270938037770914829438398495231831035
7	48	5257	5258	0	1	0	74405285695926338187857001407109633444113818013939983985807181718936864376347446065143892150635290323538128795508903786715395551833625930161093	-71450677679505810419733751411753372974507643850142882592665298383071588005444196972188770230951932653404193651483363251453496904527279548159724
7	49	5478	5479	0	1	0	150999732817817055905017866039036159633780380913767794606066205654509661623913859877426288977030804903601670064900020032388466701657414136615215594	-28248466323406243779195006754971724466332849945462880821113606146451968426798386133850324708878606877649599429831796893792896260841869568583328907
7	50	5704	5705	0	1	0	164478067856633112028104291612779077119689073857356013042900065266784836258370996797260766737831972715409985001331392695435475785951792972625888870347	-59471881105437072421240785903352225904370102033323593722159884681069511572608417014874092835942118356518735391237962184124896212687459619967206048061
7	51	5935	5936	0	1	0	54280637729194438706465189874101351516503696277591882415771593410319388779683462841744248641697897849972022804632966519719315700505314125266727691120323	-229894976274530150200796781161156814074060689611575297133529392871153810485496394346093345157662749610302462710608289395242207252112552736657979060555479
7	52	6170	6171	0	1	0	74277597635180512572488902399581769050753413188315408162319704014190534443618050736303256913697972198798525681468275316207048712416578189370788087468766750	-280113460162618644476356300075001708607785367911948569733824416795883655195616242012218796152231064841083896006866287887168365800447278638567817909107592889
7	53	6409	6410	0	1	0	344010086631906883457939088520254878107044518312078552656979458621615500608061350269598766329199282989404396522411822410934878966676348986144544204980773492522	-90771211105408008681643643447694217257174663487726712304266977585084948098547928434221746009337591666064365142867634265464441707594728520023722671030702573708
7	54	6653	6654	0	1	0	507725951261448013490955997684944622884964638128833500925133601223567227841256213450421363837045466739300886735892036182117927426957847683283428255942550978488429	-33962094840648129451132097050275858910724543269078002681562390875280380759411250257235743676388376010183189356119847870319858297770427409000794147598221645429666
7	55	6902	6903	0	1	0	439638200685814862930564316280862306767579144712158234555146111030377985433521681285585139388070099451009003566474212324474133574704708410779864625785836192547703514	-245194286395558150160334034820806065073362477299487740022598417792858732429950147316457918526453580687386880227087861946030951503699537916786317540802091824559627579
7	56	7155	7156	0	1	0	779125719955000355154575021573750257761679291695084824281021661998441504005670369214889969800488551184776955359135151961855911964394227445420814274725916377838282347215	-72976702302109696116227608891784278785022425856871331720346751194324518588852198558063424931582515716464393345340640138807786421082505050749548325890940021395881938142
7	57	7413	7414	0	1	0	801893246347671458506756723506734703433397852005459789127039078092216692723287125417478872914303025574292812796214564992247603903156823475029397074627303714322544689027440	-273506573613593018307807058701797588827994652663378793364715247389646003681936663912068209467385456182832934616835733058913685179305953525272150598687100606614072120730783
7	58	7676	7677	0	1	0	195920730492381143590572608575163888910101567634318177410376405894386839476588282627226218927692008835653353765799684077489123919769352785979767486704711735460953771840799750	-1179664047895096136259971516760965967662008203122882027787236054512112631798927168591168040234454872642388254127098823535697926855817662282862626185861623795703364917000791556
7	59	7943	7944	0	1	0	175850784761176990812531084456687036057365763983496262266487834952452457747992993656610837016161077072609371508699021383541669336529571830522738886259774990912276626856426723842	-1556748147854932244289485536580687887579794316028010279468849543254279593096865626411837606104304013544276775656001232862063440997705808586998968434687113665477429914425071656444
7	60	8214	8215	0	1	0	1335422163735670858490215821250389692248755848633877362320005892884543248757464918208929227986442287901788046460282787923942955807653900851558951130111992216591312971813559272085163	-815128125655819147898366324100127291905486603876715085201345144908158227951308893751278815665918409168511491695381045867387022778536394150272451311859297194233465320695880788607123
7	61	8490	8491	0	1	0	1909072942942140389178969930549334177837374613767512961055302701696033852338756778392424599391268950484599874949052304213542919747474739902807091393877919922921199267022695300077223918	-796209449518648823018138341276006044702863562570605444421501953848886707169974996331318174838891989210519693056820150920941240054143761469827160549561614108110578044424061579934082906
7	62	8771	8772	0	1	0	1215228768749397663203641330221772573651479857508673423471794533388975795049713019870591735877043428502323792257044964944768237668028368899758656459672710901635935494195412120698251846434	-2231625479060777645790263346175870455992412285467392610661595602301033176433844071356194882372010921318166322777168949223244357537150837791394908212517568172452207199203489712594859167443
7	63	9056	9057	0	1	0	2434634839451712811678956108332852010989609614690105144437709361415393900826182336077300729018630303333238453536377115368127777521115016454430849397461630733392695668005925414522896377919573	-1894785197499761096743644109017520860987329172963233213644704575883922943063996193843880178526875827075204020322804809234362196416796309700807263405489179615162735450641698991135928261787888
7	64	9346	9347	0	1	0	1847254316500100595437291641584520234681367023559154936493569815850681484725316023921900633214636290937477310120542967436330895911450938471784270922056241757119099505507442791793246956058228303	-3658795491293001365573727060091568755010512732211894129740806261363537564578700109847213162005077221656880859075667402843424019766420210790701679391802900528025470198250198295704950486260381472
7	65	9640	9641	0	1	0	4636005206603149687492078541233554691143237289814698380719826729497717311467159204837460391017163756693131180937001115240793763424447638824820745349379331151671851950051991611637348250637664776599	-2270756578784384608783032033336060598007232127172082188557200681061333515677706596533341963368206081535405830371976655081621821644132301511816200915257042633142506357312481953071956756682229233912
7	66	9939	9940	0	1	0	4993799303497899200096430111088306324362445352079491373102796693026265910305652045207900247737932852454777873117350237050696334928202583357115341333044545631460717086628226262840158311588301236258012	-3775808266866558898248493515121122647216720207119193990066841519298389311088730858554928280830065312568885005109270633051451386897004263195223443742616318773687923349358626603014384422292435120080574
7	67	10243	10244	0	1	0	376927147889820095481675900583510387192671672893073539782318799480761011007701777281222265694893480851433792726117386774130425602269772020646877606280040822795741061118326548871820002377883548945903854	-10887722460535426519486784501156499020901496397217344436286320830001035504753848616777580841726211947578844469867230182513704452465604609738874622071470619561534720936438952352993043747666276017226899060
7	68	10551	10552	0	1	0	819045775069419751001246997087713704613227107648603855809348693759547291797447544435810652975762083331879433745226617083100731761182874736439496352052801286473554383285807782950891414800885641299274719997	-13457993711746700886991171879403146656625479131064889911841505347365328777521530668979443072746074567330920571381054100707123431834471850423447882255210967953432880441745725833909785716638172661224990932755
7	69	10863	10864	0	1	0	11474004621618186719013964899285380068389064289951036753503364882616338538516183917573405581810893443493659621844211193100754224891661943039543577980189008428580819634265677516427577368068211355853901250674696	-6390684624818297627200946890897454828414483443716858085880549703226085590894843671959621042356360475804590442233114539311370311692675942334904687202699676386567217077927210826905187207331245281445674957849509
7	70	11180	11181	0	1	0	17931159603142185986445065382637078334835097789437572890925324821871670044953378779622096215385643654828050176328968593548576928877534367025960285959986726433471183508870250064974122137189658912530338130531955507	-4682181121657841369672862988602713212067157478451548250382333249156208910304044709229534042764085105553444757909813640707272210108339622211761468207665426472524536603734786921745724717863202885894349607524652599
7	71	11502	11503	0	1	0	14606391699810393674987479309107172083066584733650809059479481310580164878233950176861184451295785179012374382929982786664869512357507975532525618679784637355526872507102386870910575821291480193998917341209859522515	-14337161256362766005415813635350846294617895872230320670965027637464763023306930294263318912587318077562910566521351433194234255903777753565723089250834056545373611913081917644766498251147772965411626339501890531798
7	72	11828	11829	0	1	0	28577457029388647228337598994895555091204436215527074074194315679529433017717438963597507318782008111776610858989312922021172259005705275791955249673449582640210237397008188738576054791509774397249841674688050172855132	-8006590881634819060801869347165813751910994603853905637190391628503658001828016762173554013719919832914951410417222985736320508803359075395850994677219088577069037485368905194032266280192665113351233552581965078889783
7	73	12159	12160	0	1	0	28926379734402535260235792735759292584926343376574958736544054520883142037557475940217668222868616586211234428527631714183296092185197849274380864338570590688549252971455075034363035706217538064780473478053882628122330998	-17819457748571521771718629498335926873319129999787692392431740959141196130025540271836226237832624933034738155515722740590835145806691877959611005273257140161612651773954787776349223215943053532762416758976015968560226931
7	74	12495	12496	0	1	0	1355397519979995387262730138792382618975848239509325230721175978653908797548902510769948776737462258831065510358428650219945865948470019230424277992675178605193699752791896886468806184379670437094129574017223566053083081009	-58998652268412743614785910269792370189171197329160328761203772872922004787162900355603744083010739195206356088841437535276039401673387617082274830768203061529314923464423164727265192643720753978657559852991897140604776466269
7	75	12834	12835	0	1	0	74276544697394050225065534715255241565394592441060844562323363756459842275730083252980246668628834455038693704075191109323229869368082090285355164241913399879627481043089324658003748627290585410146274893816928070494272167132699	-1007678524192873273433647013848860482069070657675656163350140870715044052461502103253828902454476186846379521247207923753369505745059604971787089395101712486512579105428983969228657061497721583567714380757287640242286083515330
7	76	13179	13180	0	1	0	49576007862964932925426848365419100434388242964120116228917142558202833691671810987585978162887565511149112174982736178202263483555751285488617581512637495602156857894961905662189504819021807969914520639946624062114884704763002105	-47457725954206960142961159235144970740643420271128390834170066999583185826977032139171670686897610873223122101124784968414703691565451876355828114733941071029697312579263703953700040839609545559522054175788833862357502860258437943
7	77	13528	13529	0	1	0	74252929622356311616423782829724065611344721470817707140109488583954111173707196536963649289602588119431155606068547700848746119932812899324738740723898629900738692968810132910882965700969803862653536981926610866377908570054342992062	-49337478276026576199390163546910075493829037527636436768069594649696223430689240225276365015679817033510466157582738487008525318048901538836183037991833931135660761401759726917166490404172416648343809229178782154027301205825172987996
7	78	13882	13883	0	1	0	40375221368923302489460830570377375059594605845784471197973448691797003261383836473264456061307932808763965179718763616881887218745704690262032094271906169660396305147809657923354694017393840556854343647525275386357080649126521293790112	-118620058036111765143691672593075598270903829705682487467701788096099236502647345817991491551654973319208245129025604009344921063387519591149215914341121975346499843217376218294327575707672041115750501265120102510758663337400756907804374
7	79	14240	14241	0	1	0	94785792388199677907254769670473215696683341715810100462065988658165903511306095066959903286970071023983534107002106258046798375672110439055846546459103705322343928093017802981408177249034267770411970047813420835119653823535987347906811084	-107420018027732782127720392112587516522759534044679337271345833445752864984247156518793941847659001458902785565712393403394712991983450389851273103642096748539273878223723651762392117906804451493539163758172447660274881876915424736627114068
7	80	14603	14604	0	1	0	64324847477700925100599032889217787748179406575064337874748891456446090049799839182609980697327756010916992864044940828330596254563569289210743452502169855626275710036916225384795450754647950117394680811739774324844445937208290450807699955713	-195363669809252300461417485464207518168197288580428671146821631642851781980891198686550883022433748177049891092368391704786996609878728967320206443964969043659066787005104524675273958943212475473965586308161923155706316319678560121427868006399
7	81	14970	14971	0	1	0	194014935945941741717685439276770286829287191562610724124290933982128454985230751175859064252746878442310076767615400294650243901365815918661221165730439186847737881760001697641564744462668316163124982112627110713044476299374061957339630852457489	-135799034575068233019715794897839807829766912879346265230047153796759898268545245930752230840496594514475864782358857065107617779390584990234324801881305621591854357469359181221275946356938538636270085435636048497920794604608338881567545986941686
7	82	15342	15343	0	1	0	208135973672039958804954253862904499307184723852532724977194997497919724532986323407092179038293961257285015939185981556333509990275604021180541298433445453289964382894691544188458858701712174107986962759067331716519975761883418913107739021563108397	-214779587586397999597906163736661623720869250859236152240424774421977914404207141497305849248897056519387213560566805704096472754829149029022383100427356550345481284930281701065781330804681704677138066238035033645428554248623348195902739049557279899
7	83	15718	15719	0	1	0	515575467516993586559605615615898649741610883045374685404605062726649990187095113575544911114829850348914656085571699453755361416696723857569021785727793498571536295878356886612972816043849763081263946881183760313855073563876493372690822602970934572058	-20870281076695753704920657867868570626556835302922622726199020534759746585446204195609413461452898469723960001065882549965437997863355348753797352083385588109036728465670142628646983953917815268953152245909256474064134496930039644898910979433774230676
7	84	16099	16100	0	1	0	680715953478889547478927340241022480750889008365670779239702468716948223507697683482515204418227717968260429512192253581783180159622401868005818241121021501043286029103168251223213864852342010099414645517614006674769088458983358818266646505344105970370903	-6179846099482546322388382786480309899672398405330047379414451704102558782412980599156157846967178940393158514079896233044078676151962939361035864998161232885957610174388126206758530227070429712947389276561605381954609566026039734402295150422110591696099
7	85	16485	16486	0	1	0	515833864710744590227270394951453055729543825822012239545634370743988027439182056973340763006250162934631884946296909700417644642262815996752812897144209573161283914769240494305987358603814336199461940638853143227698866327646695917886263740963819068226569053	-371748790435178280866864209569944072650081821906599337006583365546884312315894097226937722673752927843808915956493470238057737819166916927651322643333105117995732321504268196404977952071648674236721059243674566966193786752113998056310647953279284164437313671
7	86	16875	16876	0	1	0	836303354830183082561928075878356624617967798487510111723082588027059548116432234854401088567139821230049137479791534078564813476530277210724392522402993462650684568347763249434554118282279844460199099025053738734206998603433154892718729638270115131294079865786	-298464972492164386349387362664295421727813353623151337108804360217409379522011062733808302097174618706025195171269154942224810075413119175795834510521342038657369093682705118479026102295541999704596214244804073317142089567659201683319786209470391901046313649309
7	87	17270	17271	0	1	0	665481905336315482605445821624074675929136647588154438636228838902113164152372397946622820811386644849757029587209273266616082234578678474506938480540909384468162446724165718547134589857205235135789372905514445953824955938275191525839769924176042902789407345260966	-798327512299054810685716861859755940410911737177494296046705244541153540871159777998738386917611330626532378232177172098976218948374923550921485157993756706766529112801371416929697403478067410320608549802581429022655410871709184857923429450442066968055003394050395
7	88	17669	17670	0	1	0	1375746091876105119354341225274812734713573186607118009419531214520656789410609863695049974761843351013523228224189326894523963522410259326821635170468329524568022826704506577104951290897229010427230434040558624242072032671030790924379355784269650353326523390577671812	-493094570971630260934681428761548638425744111146020449935032182797486618892358100050215172330563108684319568284532664565504237953816107671752683544693508602363011899679893515446846852139904158980838780986602463154913590131138640394700811124858411670687046606932402134
7	89	18073	18074	0	1	0	1394909375614449952847260730436723366564730338009789223368815066178997768961029226718639884892853939497336391407119770771518389878671703504933729400566305470831616934600384547570368150415352545596328104308919315048095014652451635740064847927013571082215662404029317963054	-1012057384539663861092321518556331736175207899547543410923968030502398573511597641493528227329125117252713309683087325936699752124716968391613784018124239663495536905257539899579072391395277596865907313213783119424571036994323808986878721465926086787044135794059471239869
7	90	18481	18482	0	1	0	3033295857998018374588786434557869974878104816038706683413117577639273362940316370349276796943723688978937589517885437672480734692854841908798875800072312289553327662190511645671976568913803279959307506155836326692531318805116529214533046169921002571458810904161622263995600	-35683530575290562198437284317043558156122804634117006750566254057959138751786687000036908251362748206607389503896337173217116460841965508655045513265981840995831904079678829044241028397633608141932663570444523267205446751581531359083024524113522374001436074269330499121639
7	91	18894	18895	0	1	0	3779680238259324465618045065759839646117005991566405745855748981912626138058278508453887780920871458191768800484357233411978709380404105134710446715533872381324501416897859824912417722728532519681002187331380371300670105527291195810985643825844741728262700583737152417001293948	-167290721989491777296424261585634247491770777089023108337099978873788177524224305716097436584808115682862502095605616412711382618080085729223886356646680064083433301154589765992263584095202835103824312878412618759425024547435693405736387485629451858968319294864755267928262487
7	92	19312	19313	0	1	0	2498264695225394321438624359527760044129440392624195437065381812290158369444087509515443353173586118216529595698189384153822531693718388556601732466864682645366785898169616636638793200523811207373757256908785917223812452426770946639079020591422699316034360470773562483323613118254	-2620420672904391042101464989079840161309254118312540018828257890674787564457911612798486725304835627800092518874060841046443576696341575480484181009724658442694058103197944609615799812248362476990658741784538145785267714176859246533459465867268856413654172549751353185724556037495
7	93	19734	19735	0	1	0	3834307954219350719895009213761986912251320882620721525986272753442330701388097591609105869903978455753982099503588098418615541378394509526646023959484218223879465415743582016208176884378705796550040817754222442987633707390248414703196302327763481207517387134956578538049098846353188	-2738678282283245062335325599074270105364625077012332983252191916614563190407919173860162807126981308263223767517034637889944234233097207157106696286727558092142354753074891038635189620251087114431104736063083032571032256504267171324437422595430184173419468948319421762220221385851812
7	94	20161	20162	0	1	0	2058733514112519692617951884841852704774379721771184805396996673587122030410353976848009566456512842832024784005309802307331532810493085827659711898773362977714453030262541154119471331753163953725411881596413106970109886236116112473713917605837662499756507542919864661146377348650401780	-6451242961315331664414640114779411510921902430155086739383652487693034569294052122429899024195239785635414986034955093605997519387779202010121454848300881339657650277926679898499165079151315993961171394109930544396185256411313548283505685247548352645839839473130332319448113393611905316
7	95	20592	20593	0	1	0	5044105612580122045184830958860807982666713010075799155421256373919202195242240823102530608628980773598027792099912486903968566675032298688052877683599777487850220361755172433112305846605627073758554042648269839159667912372958767528471531869998599895499380091033591362176828173138281090801	-5868261904872898004681873549747457881509920411174488669683025225098335528929813100480428582540996600285443868576963736770602157124746932331669562527062225342739912119046398152095835303062548302223406908764942304260300454295453970013345830299195294338327968469754508378889478887775631012282
7	96	21028	21029	0	1	0	3477392664980250567163662083129351206166841682303601302190682355483592695304186529293752846813472213875695528737603157152404458933947856114153792950782778800588043839519699243786377073850912054360487480164906610447826163353854243429654353240901256847868156087297019390483734337521274579100329	-10628869553416725612794074317388421968685358270493645099224164373311669408307375965773786614254366464068725335675426172250701612997758459988770055882071964340727836639645851740618504241201781637670126175180213857292098046647231580162405510441816213147282820035379734593437402038688814813593934
7	97	21468	21469	0	1	0	10705343397874309995631052506426548202731479959452048300981934080293032063887068040388345894445199276174158106835550029766701198296912035996200716861386841627721537511343725418507505515612051276998150085121082276287706850042404988877003068938022842001060029250620551380443602194544408334609973555	-7359448057234831096099152992524665934998947752010083146889408552635312111755813068808248154411346970657135429639408427379602425230759372078867673690086191536163832234289883979265173612576822623228387234426439705631424827595079688767813514402402576888602964919189803801930584151741864791158950481
7	98	21913	21914	0	1	0	11704662724992021534469084109135322896095871139508448159429464616488804225929712153463891904818400613686316080047683739543367905660298393820184686980513724564341665781822604763070107109706798910881672453688174733118028927402256927874659805426954348700711671135262384637658677701256929599449507322428	-11613873404863138494488571339636272680301594374361898847413321955155468209044102193600539155137345686899470585324650210508486925377060940364249652591391843982021018863207592723297140564560604812524306753334648375656071020346069069612240851429965056604225097813495733861786963120317341105057144290256
7	99	22362	22363	0	1	0	29113180127573170823470321177938509135946489935399845072584512740878150910084139552770998353357428176510016000941316633679696211107859068503332247990626135444043809978807656519512656534506557706084541269541728363905320061392465023725159522776245891244263181045539971235862313870868286362311708793507574	-712467334037431666005986843289928954126432966641058721871230720128920497258894258663336594733118468222227901124829216014360361729329489128690364898048983445429528262726815927152342553113215544559985175283510613384772547840223313365918995185189674188415715644558348612174785518206975626999402417511043
7	100	22817	22818	0	1	0	441300178237338983533054775173606355254393244364750161358837539634742837492302398306154770827980883746643720874087609074604701351323940843875442361575786180772980226913439256923261732908181909041824924984058332316812038124706067348968529354387640311939758306926703799614315452203266923535754892402114500	-38653888751755696283231598276098582077117815914689546427191291390743576188285499982807071083558237935153201796831559555603974872540162474959257845892944207693417464206375422012212624746356982759608614547097484151485048914434151299600973737545774400260361030497641729312527557424831393743051051463997565027
7	101	23275	23276	0	1	0	30330525891383090768432456820995826841141152726365368144439535223521767607332724608417872719464208871456895364077147624575439929281661819364897558546167577615185196991146674539388550893041314886408498697611973587700589753285758419082486825478195037215369902373604324008438960242177048029183597172578740570447	-19610518260470005804730766264935855516190708141116230491848081803084620065066430604452186593091033751916861245354613414770141265091888682986567869619876843430946752575797629653583091946712309835114914132464017602560110572260633713048928294468828070083567222263044313834002425466360172073451549536874179646364
7	102	23738	23739	0	1	0	49411410489164753582947249191015101075631358934253786323002293115692906601023867819057216997150384844788943283859989599307915283606375327429999611906152420503207395885279636446151925569746650511753686853137585904737389253542765007594246806061333323142642055001118865144188915505122611794167875454276336050989331	-14876304783167335954687071089009749585912068448708772629025037715021731517452809275576676358085912381667522788335966477822507182582563140486884805781090433536576908535070812647017927677945507068324474957901192977826162639881960628730522767834869683401562140691626090562403937784205091672181499894371939495031907
7	103	24206	24207	0	1	0	40989716731974372530444633124419123907919238907349217460499191214999240341447921719914780623084669494907118255779067989292285282562747188102515037296660136941374472613177630122984722872428901284690663960064901303765230802938026494306737364646874418527090315640690317592540932430953182860166520644999577731508137864	-42387082401229415833930825786160551008504708452123408982817238128367716592214581061338400810026649296916905993524421605677164109387301085067626421285883861239676393259037247840593689568949659140942815987417188626316053764728968042149955627370718801004637991299342979123423607268991797535695238518372259607272217327
7	104	24678	24679	0	1	0	83466836367627298659160652414074549568291892273579559213957750633787084306204151541098836635043122786602702601643367999941032753156472286308788583823739724963317673515236693967154632424063271849069981722915053685117615931430428584574528263643856360887666426358529842060513185028446680021522163121022761790226515854161	-23720363219670838201095591718514286584448315484796439008409525049607317576599214765183797832898041138588512495649132109395226677562314699913323893598359075825768771072951654691336888134029866841382717156219245463925566236818805698366317127730806845683631692643352959168444384376471920635528934946022987836459615708522
7	105	25155	25156	0	1	0	87107289759632584345585116065439333150054763617057184667130475334843856106219269394476866023116672641987019300720855758868129995978906049161894565142524320180350973675388462694051680447182799187070122236643658943963150954086445254073268095112584334497637881572969363734373792921012014941274286114162742649475988349984971	-51708674648454608632321644621500953018927298341907441344645905146182882787186870547580755610689262277543436623806021521947000479458909540775812309516658358289543991294882960989108731792796649648666576464617303839052330526534504479161650332576052179823200772814671997301339035078872579072146770283557692391377439633257894
7	106	25637	25638	0	1	0	7453346083670764751682084005322616668551080830358290332542703345366538657852050047509275107307777129869140046815670412762167751165453334459610938333121993974576276824586494741482730437964734563184481769450716105174609429209279008814447288362447541711131259903885846840017115448563531765122604288716994513023425408877372033	-173613981354522330017846961135103923784768718980750668128368159925614707778576004257178624951033224121811326424348328588335632348363195528424486702036844875458928959260431720551543369352795332451891804067513312853266440359746012520839666464493798903348298829095031885470305775113298802100547621713061666839495148895016003545
7	107	26123	26124	0	1	0	3818396275362085135061550749464029688153773584214284127340099286338662452287011852595287555789987162841609595263402273807790454908315577408995565673934307493916156450783237656580482948334182711809832469192224261765368883002530448374098076935342458173162877746703647049218901009044364718426811689642039666384642561429890405128	-230329461659663372574370550596265976099043322071740996477223995331154405131183802197574831529440889021733531782857456780344481054024053595375415862200599211607262777110435976259029117114145954291800625105651992968837708988285517462638074822075851799293552709192673167167237480296289524737565366389367358359530175539157834111317
7	108	26613	26614	0	1	0	165839560690066435594897287278081286344223927872717930515130913481628230431072357320515900540324479606672650854143491473501563081129120687885991306963967444677202137285637873101525075763184047426327375714441005863729837414054786042112918342419324146769218602284660235393035101263974290213156895072781821704180898262401739705250101	-134419407275972732947982853422014731135706055273253110295631588302426990563346398536052370297500300305021278701942806240064992984559795847749131836261742956904592387027887621952439699335772571724609015003522179377543880920184079421647963047987338648521480652056277287160392271084464929327195579282911321339551509663402461628076554
7	109	27108	27109	0	1	0	253284281724620538871944610747172915069039721186797256070698895892257610763145588742528520234429998642985526810595887463715363183987167786882452336238933960861327783089667029352384042521970340784705318227475588308444708100825236488613657474109574101488903747409412499317107506557557040273259845849420551079409999905111812127157392056	-134511469324734300217255931992952023749036891528288574682451900025715841096588702087094222974950986750266461631171465448796586949377454133892258516557999271841026468326469566657770609934888692318872367986090145765215764499101520170953872745901885050958901178031005901456847103021992902712746833070654777757561965130467285735948109367
7	110	27608	27609	0	1	0	159730868723893152967075685309384785058854285139476458490859275217293481050920784815906381425028988967259318050420687679268325304239613071906134673149822391536115861084460796324531497148071540891232987799461065567154479294444958017984075868563934674695860797981603462600275884627739578740273660390545891396742361828665449731297001571432	-344618635310282468427145037914641485444463845398949506535380368927931763900128092434212461207196406142943771977721518065436863355124012309220009725367040911347609626211911869450048800101113575960595324944399063979192334010971538495756388395935758496002931071896585769483505438616012374294439341280491691570229145722486499765923474982775
7	111	28112	28113	0	1	0	353113980191011734987849477404573478488810482778787454454874834242852378836376255087409257477640917187694811854130488647642453555025860574798975342246022210121445294365585948839150832887684575616266726593173179344823621368716977348517567657779196868506506051325943258374885099507618735125345610755140376239470140346610387849509057893766123	-297420408465163309060245204552069759199140104749719177268792457296378196931418584342485560332251019605718246550951057521907745490214284087392291264444220451525425956773961983973608350867242100071284936063963655369919061347017230108292292924659136776985781977726781924710158542361051541508167747580904970295591552780855753605923566071764276
7	112	28621	28622	0	1	0	280645551184074656707820733170791668879311607714582079863829351554108854284180267277958119344567340063750629962404006671631895047523282453491937942461906536219757720277938085960045758575248010790458993577700335517385259197829587889579356707828810042528684227869002532140520265896931964038510041180557110815900452139237338432377938765787136948	-564220872927747156187604175367280039506357663780545354571567076507338277622198905987613813564679273129034178977802732288606515228420565076502305992439857191013507733709224620426302977609309294518585530058424744369712441955908398088337345583008475663996825266952820683408818441204177700799866891335894515761260439290948118393632956519022160930
7	113	29134	29135	0	1	0	744733687608123191326420073952609145064779435948447174443205860622302667034540320698589859026747364089799652137636525981889816079301632569763663601404364014656275349576616710188628397607354377711523831046184862702847050638316591951280455575915552347686694375801533110791240121186667091677764299108004991234008141137415261805832026813419773744263	-343675181040759475249224602835528796047374595985237348219829319432051153698657629913437383576821863207158247144535768700616028165629710753515761165010285997386738123995851607759043871261711192949507143031029998164369670878129283838290956070463904718281566426741494178650895940621716896613818206688272250231599687941738070316380541636635518813892
7	114	29652	29653	0	1	0	845481235674737716792218859394709018097046298835853459931050331386724891656230767484783288741528011025076247829775747188383712382759256454126193028291977121293129277690437086951242578722155986389052290045805372843712730495263004898003568723155321715777267793207476188237712986033798885338110919490259827863442683991580473702911259931239280395887702	-566196626551369472947947165349020358361871152492002536477087304900752875485591724821195684537570740018269128627002058369288607512228055083108428067717318933542874088036481912225124472648675922034397430406540277877062361798245916988325402420006332986139927024459232359122088310398911248690827416815119127984412786996467564554625405666609011438118783
7	115	30175	30176	0	1	0	143459463879396117402728810708773122450426314544305694895524710182864745124652197204953537231748440263940008249666329611281652396318328342332698230266171214051967265388782777241375278954890632248913940504929427727222695001730873995322946351475100196119330034388406486939241783525294007225109285610235483644761803982081633733996972318695730042534797738	-1699604828611973345149143304097646512826009338031591171392672139534145410139814027233282470794296814306365439459775288681194233662094436823499733677620486634066713382161354458879183208378563248116829130020958964287694297578963288774033093343075812766089540710086621366517939621763886804149054531642016104250155100217413722408142095429776838561967852969
7	116	30702	30703	0	1	0	282004444833790283147592396159362062052022397334685384192949655714119514565352108364985016996569960208767674758086859736517964236821523308795938842460570956576816189916922279650070087485518673496091204235328120782171011416443726055575377875479840753471749243234321836905728513384488814900981287870120438729123544624486353549176547437245667123864692646985	-2105191671124288144800522513122504560544040799220421421839260737150666716607727771299807305945483260231476917200721304778945120416854721217822088178725061932441162348669573649462229766101213245991138941147239980063652002129724251606027134946327914100686110369225273143233110058414919504929273621574537130897256214658354703797384204983514479432608044543718
7	117	31233	31234	0	1	0	2211514899924810169753004891124307573535017195680113870725962582876881242912766987792084761734066315752683174450855034268211959914178918243477369814189967006191287917888419189021165171367847237282851854369485532142719458016709154871715272924235910876189627392562405724285679381011745743806001177314504908477133582126524644567520086600120697843078944215502323	-856562370695848889610939277542542076281111285030888169509091107475174544066977394349420544213431456562268791120109990058018647679811225351754182958918966529219588537000670080076604810794139114796049170908854852204213038764750414156677183577253853306210221947583652533282250185471057446677353181190096566267010050742284576172821494932025929857355588084426025
7	118	31769	31770	0	1	0	3523659140963063639762085617355064111883460699873818590679892529278476970920700097305892588759378595550089130793509018769856048505918405270537218960614813847522398985150757315785661118212016197944990662744436970792898527953643832895076864681388570696759954883090910925790506349552203173567265550759603317393117159248646733466410301362976211093230747545838780013	-445542589208552366770129924607879783830634339183554180103282261799605810379467675819547296982393524860176929365050107807506963677376582147876480621738036098344372446908810164763235295302117875177822614208982322299337576669762118232080406615378413744732658142341807445372281093525593546859112875415339503344387611400201867153851003878972949022480949570074905381
7	119	32310	32311	0	1	0	3182737268136293654550283634931604064990602876821352230467876987347982932542311086769660569946687948414524688332264989188439765012876537029957257601715816841123571005334137292902432319096289635818957228999459760890806167035916643755945228107942223235589192297696749567399918344146260938129043776043751777606118495604352228034419847923668041379284644565544831474331	-1985382424049026931812477394310525525948507443293025155334673782356758321785509452087937985688793563582381800288609640967889644714143155214144495959525262206558126735780008450030073661085326421274448306125554526549990994330079438281854667401211153606684646817523527592145483423378412338798489200068298711275806908356557933694558107842265457441531523658460031023713
7	120	32855	32856	0	1	0	6068909415597596112804768872538802538835321729512157811809721665847099507481959213306050397463673188142585048347024820206581307806370592663058221451129450560736025184246087544099299107655592533897106705233516294727705046503217604067620738069770489709844716716586053548254727251177916422353842256428755859286877800341419679515829509050837204145244115361336880715479792	-608954013669607800558771179060920945483452150546502636059025464504657438982123654704456739084035582580508496213017434866330882710796379311030224904604887249927374653522606643960492459579786567314243392484317497744098909185460947072056136192261114174668489663760288839657757858436025749758066462016904559202440625778973808757281900495893840010420593282466250173796143
7	121	33405	33406	0	1	0	6624419597159771155679596744505442383986742906140454024886370968223160138147214362066386281494794924327014161119529530721112093321997199907995393745905490398112701066302526573476819439651339171211207719668039749525799431933722607221933343375521856933209672526047517469824842220939247392344151875632699236210379661848928736015055510798719088906888338124840341248488822481	-2059175853110085271672442897563173199971787113416023666208782379146432019512309154533408469348353903037358412840858599791430080129118790907659229150526116623870520064282613077073850964149830376651760958071555616639481094338028660196226695533459745329404005240225403627358152928673430938964190131575255031723485056408977490001791085027238453773264298819230956988813500647
7	122	33960	33961	0	1	0	2052673793803621927978427138256986967054791183503629093271046979470083759683883632852491762359349807307699353932592031339471412291579387487940232932030165782578600709957401446149477849970113716447846867552728730313113151122265678845181079640649210577428786146738086803276167365970473210255976382665300844605250979066570627979399953388146081790907254305107034090954095252962	-9309144194201881673638951279891317562250834342812763262967229739972650115536527788555374372047234011734907468144202153084261695037967968274823035261961914080801593882665709021483405535864303728569593248991701278661243040607206988151296114195426782740041309064732329511133811045916914474244016058583359400558288479952436223076458347779043178458649439255693407363868033565735
7	123	34519	34520	0	1	0	2377946548729810915089565788456830663940602576788404659016341786105367537153530353605188606473753108558484028974457053987970609472857254818753840819846547575623904172293821983416657106463884691345823397773135267165167189087935194804363156761390405451865671881122298846364543892015360022361786564159114464908573639821951311107898991397026089713168240391748694589730887276561233	-12376537862973567202405259854136064534897784718537419535866455431651264093976375970093142735218073780854189080839796564379648618687851917126680871894580375229785511525528397540749787638558068299961632012936915173300535251384256548986063052450858721589940559850857519794235218804628850199849603590985718279414965274448200225624131004309591295558393683964829365163564990351354061
7	124	35082	35083	0	1	0	13388786286700685637406479617159036599433316397779436595747765649914429052373499401078527456488471553236777255121009725405615114952705809202204402635537745855188142638231468884951364449179189137272868361364629985158041228272800371965405885587149430357705722472591245184039627408038498449006328142260846465976984448965057513844345532127650692640712075682688654248788920838862390039	-5631135243012213511410104176449430259984242085939599778331129963468775570864845949480538027153318786273902936621521845434101979749699983295214913974539491038158920851307236404164710803763413651157168117479163782918481435392287750209973349028094881728984007155124019690870278703159040173057411318365204707295469019778895278445812541992886989929650653394302322517943971778879065137
7	125	35650	35651	0	1	0	19993011345858196277263620492734424491284017600045434337581707581212884906519840869952965279269609249164643063939202133429515939271951652134528323612167078520439402132611449142907877172102793554360233693374230542906204261365929601696990604547544873549376754021228252842669467379336894617691747565694264583136738044242045490800933749082733891158439036139236450799960481351141974972100	-4677494769709159429635242046536934892004917177686699671679546562966357717106360764566506130192458879633274508909330367511116989331407460008186161182561456517436099781795256367841362162418412811082878394729782984863172012346214586629305578137094062410229077652992249536476781796761121812456720503131997424763725907913224623464265966338890038142804771624605010724996411386854877857939
7	126	36223	36224	0	1	0	15411210256610792402884960984858064436681096744698371352472271005198635145657395595852482958999398882931827267475470445026219837623208265443664751263045690234429687347244772881409104934816933491108402658915122091219014471669073809611474687365340787673205769538500524302424948644833012853273790448427781221876048954001630542275059440740090032867361955003280186885816613337839892010280551	-16782554479894717575712695117830041358060208476971202361244977820607231247540936705109790249812472809025083639507953515958630858678214648697666772210564003306819032842046575309207948072505903916559766546056214530539844327828264124525908252140258416503686908798420845293675902280059286045728602115680166778775031997455617013660459611190943594546947526131663342250444098827882380562264635
7	127	36800	36801	0	1	0	29644834253901658790270382121278300323709031454906155006929439843014446274518152763234866893499160282023988670943803118238652147706780353505688015642670466164609531716237132001858509029731138099425450059377232336573366100661728942739652051003503738573260766386724422274045701168011869777356418711042774840839744019957996953480858133454935856618224910914395649466816448677296756304697515366	-12062843842873649251774194750942321293187786393898046556302444442378866439685464047798359902830585893017207390017176569377698653953674486970859052617356341717223635841867515688544674448534189931801564475514599131105947704343748956059321998105236489186342863703962021735613279614154945309998977695745970032739483734442850590337298350070286060633117623026121553957492961177514859845879661858
7	128	37382	37383	0	1	0	27455915033033356318031485845955902830316789964814993847135684705466244692232307608616628167837874719374693478861943510401599455277383442179788753531975388149560672367585262141415912398978949940803498743394445695991417195628628401531304742451785740634699291834413676376050231841438948399847311165286701456167031933953746559736396561593674659097249830605859303761864362842550603408616539757314	-26900744005999034455957274992484011930687249551221146039233616731114714270598779723968408938379174459190646648120024717863410576319780924704934592968811947611424889924836180543524610991687223854468210639556765751410000709128020497755048170062961992956945993986406239955499445762576042886909030724607239720878951660409726505019773065302742795301994453630514303774301589854245747432602715003923
7	129	37968	37969	0	1	0	60732958660837433195221656308443025682834564315606673693642621781040089920491804575232743482483833647514443646854059006045596082189684488035362029472529492243339510456446465380356806892812192942409153064525900462824493829470905832135319456659103053351635936484213539412529196446163653535039312515507377350834740665614543373341996033696268093557502640830977634656923987663356594834656142493510435	-9606424425829999634634851527890391968008939979594776787216333521039406711721077369861773267323181023250645832737484490274305149310449769270063361940523046913860530304686878403042894736506446565044062802115146196417541863436573112792215693779528037372567615675656958271741659489353677597224826713192445375127393672410908140075913862886022159109987653965952699949825218013974049087818475160290926
7	130	38559	38560	0	1	0	71727705956927468811763314104042150891049816237847579017459489091621768627579368183239633636258732258951394281347028445512507221111205014826058082178249280495902167240388992026813877610580367156275655765448528524282442100099356388811479143674741851773175661778867112758994859239113551895165947161684862645529291206530922987319546985996292898554009662786237200740432884408183798455171943957832945566	-19832545605137779405495186047266592482594289215840445264639254416847092826331152977990328252085353657369921015415831582649179091887849612030807071895438561368124314147280770587967023308625944719341728998715782213863398614125057739174939638781187630935944164153844906418640931526387768060799997056081076772027300191539576108360388992876379269256592806696504523662204063001105885299104156142050301656
7	131	39155	39156	0	1	0	31929982051020333534853126894403386719851352343805017911597707860977100431518642142792256453732063892934263143724004854954059347453377431511299432275882715247272976767879461250450657789149154993488870996144120560916945222930540047182561691963540851640478468304303295122512019318806623293033652004101473397052249409033047248269608818067182972697811369111071126038531817825380851139303514816798373880071	-87942137006764511960303049990179680957622424097075344180061651270814283080805226014595963396223252301336725214587996805118365666218504038207392185429720149941626160301957789836541347061538789004874138686406951411000029484874005339552063667007179199147655537932656680964991050574692559288901137696156875190789386105247315280802917539838279802677143763488661485036917702637132240558909439971288017230715
7	132	39755	39756	0	1	0	48658003588063040364888449902850256018997389046104663304511038232417506674686009708509767142896523000365231428713005724620749666225435946799062494320287526685351763595523368848419978541080892990597379241707383667917282447058001293334792353139939503382390227068375244201206953440422717849927256202064442420455540205085041738656415720304535105049481590902778163117908728792872494664160364914638106806846661	-107183209478031931497236605879745629958067761865036873908333830775243394948222565862789280333752256743810083497378237934310653653190793275230884591511485781590832741147523003478576315511091198768351548000663873924988981883865569907413791157937827212585598101180557573848628191014278363608279286647686977554089306362047827754083454549984534865342110795988299348661652914952021771882803974202990259905577957
7	133	40359	40360	0	1	0	185513470638589016215203611900447257342429189135785352619606384324076581374407795974305578582031422695132251555934277402823311722790605213653175199767348410661833459151971735758271143650652730942725592273547190368583092894786474961903488987886799811063297829531560791666538093968381837502784827917078471362858912867813799945640761779712498247650420128044726262361295431646095640397049447065363171857534499960	-15704753017063442476173783424266403655034944677439997153804299640781834297382151975382893440822779628986301354531260109179829597028395829658087450869929044251059806109225180496207277579385760841197154529412521948739440976689150320366859975670483251291088831098497372380053176415279522904195357346183560306657023856390018394248397962309430168889518959153635429727128066551689405314842630689858596676581551097
7	134	40969	40970	0	1	0	24746067927658008037884886071133402944437606775768119846511817435254953479672550468855385934131057176470088147448541876456715235994089053928917153640886905678485112331076061732658240475496100894705122645513976778374220185079664144080328374928030959904172440183469309023156253163426448702465891109521861710088140449594863798143246469842768444232081325024847343669340961895708868839525248240799143104737019104534	-239840157949951695211787167082341357975221177991224030646881821734493519213650856640015244251400968185047973911650205129029640839040524932387178757291043548846980697872604565057188196052558098200078640790047092885505761830252721539569112807497960036858992879619528852268351608397037283158444402557615106486340675196377164237255484971398524932859077681830266411096711866722040776796496581589479486332947462193118
7	135	41582	41583	0	1	0	282454447885588761552085424549136140732375670219271261800061524381560169604881253613778578543647543297953452039748298271601494484755207662165253457318791263835766023811080987091650156058485529831061607757710826549324968689460296138511909603030689601442330902550515909867834574778734495422383595519617896439246714287606993205897787465932915472810285771639335607560670110427062243323831971892309476454351747587240587	-58809267646611643922415708073965557089345934844192249679983370482205514462181469979137333777878478654650981098708635604973117282500394233277188404054004256508656634439050482224900177195256401402436126136218881208662938179343385267254456100760516476164655332086795677208820251966567481701846209566783770664827062581220311733955972984612894325284777482869499853741339562407458189889021020433621300019341018565562501
7	136	42201	42202	0	1	0	56114117509309256242571734422196339869374810624724729912553062575897220064345393820958060174887340427486850289809491168341220836228581643084451073722573250882265918950270941277122633749427939198279949214685586833085004354488331382673563304896581632994456838630229594328835345251358738594791990076800688171684091984108670116245694360687509353178958704291976666650081839321004527937787369755586662936695120203207793185	-392029917230639710248373018186128080748135430259409783871047059886145588807960859303547498737089102333857798899208886558744537852794166073601609669272291114276813902906944015518790663829186227226854393159246497749794518431215064524433820085249191130105386713926733497614613469980305463952552258743415060600576120815306090263428751940776228986386735660931235896872471438939372770758182606126522385390258930179859525109
7	137	42823	42824	0	1	0	569334459235502227098351137021792088178558519419539167275190479247927564848108766602774303441836747452402541515657017795759571919009151008160753890581762179027969190864489609953522900466812020550594126134876705939792199532846713042672546103630072158714711085158223583581923294560745389304742082718209899965288901697887998358692653456733947306146831254224831072293421070763784450199555072227675671896827946401176498597862	-8094905367062040426271361627403329700136432936470148088492157966810094241302647188328796443394305031102087488963391775227975149213813493004572360708007434201811416796231551498094743128670202188901974610486122225054357550564295373749155924384282496036792822834394409250324020352459553683657992519879014098387894357447095644116239569095458735782129258865394952085291250329673897561361011186970533865570011436819009511662
7	138	43451	43452	0	1	0	308701592471365442456345114044505560815445878459217942856927734327715605789384972919332340259696448058363019783609570025047222729700507027354356003567941546298442000030546756879863271397204008273380593145923486455739878225580220011022341719683685798699291519414186533669031671595230966805186827405781903611132068167433873171365795819762431226014631063732622443936713816447550423316194854217571435480768065211137671179732077	-448624227986434810669135978026005251168301794403940158033388381446238245429923906227617963866827577324763386985150977053975003941484865530909362240028853170344989988896583061695424802007699641765000076952662453064915482042364396430593471899665323692892279496817183935780022196863249131363087153565765125817309994940737363205907370858518933002729034815374046531444695135529014137342876994478334879838131783466649815029755957
7	139	44083	44084	0	1	0	388253281670632663672362010548433706056272654500150631157985765373367513998934808894812952299960769514038495553016769791053227200356497252351688843228993034412652356140357082678561701394545431741652779493238743904291020916027548322124203108147993602473052416896747815864653481808344620442331429763732017912811172458660046369609562975299930594414022308703158777512533370225398406568538208037540616689663296407020146505604928652	-598398986697263533345445522942042358371530013996698962683693260088160274885150954176410412358972014541227444600557533887542399637058550824134079734143796100470698504685459778655381662208833117283553165520017497310091921741287386913409667150392047693357579570761630378864368417362508087387061927382786687231023001097920266938358773367372830997925802727325761886582398801092859055509535972935840145746407542963017014274312163544
7	140	44719	44720	0	1	0	1204662383584575309100995537846214895636204866433473079884965342111577623021377379397155592386782194398097145692551139825134458518587259199263669065677884590081942801596210807559520086720557737355251901168861304844552844749072017939913767897255909923552595658556721077693987511300846748686325738910216710780166050894662516635454312933683009004916287880380766536316626635583828678575449988527107917038096889938781344663400356044531	-72382082250509423357784835176715576664783228978402130213602131541314184464756315777841622401365430853813272821187050585606640970689964742550907298445505018151004186708524571830283093154458250555965121055256903957797557026709100355492346110440428498486701907579224015632742602239052301018946393775643152569684969754474513695954197425249950261689308095736573924678587503334092549389533081749067409124547136554751749869733042672460
7	141	45361	45362	0	1	0	92276940329468163530113205202623621025809612175413344159087772909312830489908750997101684093251493234221307000054917780823652501667512635282236061996112041193531886021099915322632219615569964758617836518092393852234103290851150173769568331859266928104601733698712740199253635873846867355889205574702383118307463893789825948410612733336675792546474699446932554137938619493235860364238424700950958191590672918879953728680640548890668	-1589466323275120889703548643794012648792882761206092634116940799297752998473128516019016365834095026087614470233345885399236960250267053377770295178771865074366842872497193076768000069884768536483040574492109335992889297984861893201710201400415669625011092622748489662632798934811120718198454166387306607304691064326512778323420475987524114211921905029561802232100350925545761372431416081473540015045130638764391479304593040536342865
7	142	46006	46007	0	1	0	1583840829775802318932440906907994091893683376766522501540720348382411540232308279830741037269440104748054428935536366644167296539015141256697909104912416143134039810967772322550662720757138159292482404790671417372675539535119143509603441170347743342471466079075447761381970463687425357720666303111875178724637752615701321342870039501048864696243338092783110671157337601162430276927195512663507291051262398804188272844079064768794766768	-590583127103591991884646039832281688648922097770177214444161689709687600914225614339197403322401071605757271926050376499365950703502030975047527172081512040448811921750354511441148215440320338211248023222731789546456826733357424248885616159216718431436269571103069180755670280348127968591189348856899641667741231606188781010126978793934029903984575975836106395892747071454486997959601806086947562829339661836259184905556528004103881762
7	143	46656	46657	0	1	0	2732181009201410390882671523198502348850447643943762455778387533802685017813647869272587327123425555058328516995070420025441739783183264946694442549088754174342588663834912054925592498173338155269138539464767371268091458556343175721920571240790240332331470089196652470675107047255415437774509572860559842437207094050017577182923545456121119948492881149484587231523319363587088368361386400322065601598116848690045590333184683395654400839706	-94438618934119167365447605165076928296756959400571939937304380490151672676701143817112931545583383918715714275084768804819127112738337485096541284041298296517205816350975566929766435173055475951388206296127374614877952296435140767871801921564269111938346906685474353932061270258200179904929522834986579055293678928304477281887388034418694106134287254909708040003871131252806769352402500220475096423136115911285717054584401035047559692478
7	144	47311	47312	0	1	0	2828792512869316198093150227237727803205277798593621564249613966062686035577890084533145879701355888004680359894690030912033813216939044763481614355619214663106924818933443811671382507789101140732185315835398665818596222829044742160903573238276219698989122534003317701842919974864746745931654287913172453840160134120896831596215032731241449343877888018537046232481406012468099559359906367159912674561539952653225912379355028475379130470315556	-865112338158302435127458344998841695015063366070050793201036565669030389493080217210363321704243626370494220612233278658064150306294664284870268854858952893710915532848208123929560195170758234091821936884678538635198313321324977698236186270632057882447454592762351255569400010535763070795176020892342697773687258666492638621235935559172540023227600444029684454091319400450045861318670068448430247005081325235234240770142053148089354971867894
7	145	47971	47972	0	1	0	626389763279460473019900476477632236735182885345994427896478622720028134347635202264451018325408531512630995118331926009033189295246435317103853883722517474345301879431850296454457264612096508237444694405713567564201623392394243226080363131255389894580682678598948667160918951518562106904173209410558009822918367676876151437885655025102952147074642835498944999752199327454104250790728859069121224780060246600185023665995700041495672810173195470	-4225918629596539864147262674207960434264362785971218415818725786757046362457722017947246790259771505064930445553460464472612424300833276440322197079836478020514713193087022372285848683729354805650098072640339114157749786841950155771452960947430295099525557594940502099952462988508847232734812538408411353803933758940041058371185813129930485785645004170206390379390347035511293879297506550451218664374382938879794708573872560587740731140797626100
7	146	48635	48636	0	1	0	349501373154822719803315595838139046469070938361370337053320334052482017839721023658857335872111815956266098060316554337814430782558878978009920890729455395076847480476092193813655331159008423546896830338483239935103053890523306354208107269953563728402492954316178202629777111902328417096901196227274993086659755650668555442658877049538607486490249599691449286569515153967883062985946328847401165223507410868197424366129565601421559348691994269797	-5983997371108694756713825989738832490069906411668789241517047883321082058867576644550350341024075021305223681302376771891580000373822098140982684782824723506331939510807781649681359298686657736789499303220691588491850193872374698472509692319037577059337105792423751933787740990445661963138680332841102370779132300537444795947303058635812225157400484522646311900057879302612580569557620449951680870120524724883438882530477838654735357255438957887157
7	147	49303	49304	0	1	0	4458144680210436702571802059127831911495848919613703810652029247478319463902544194789701013401377474738808155593754984408171852889872133428604599278518770292711906905887589722869309467659886099791199505224376921343918145177200567664514038768387801260754124679243194207807158449815669393780658456536960208882905092714937772686333799748341637241862080849962950528983582776583810446269530528403002506676302287936265378258791032635557163264370157858666185	-3757284665003127423264421227300082507105589140984230684973827346206208859494974057324201035078993714735772366574527521005567494517570987483741235572207786096574417982829917348713926081944857636550905365520673478123754964747483569743500462895941164769401536821614773311950158033482266458647731545944456168442846773688211431857867034517344350579755009764881914817399137108944507609980093889382685149200452850125610595344587739404877264042044091914962363
7	148	49976	49977	0	1	0	6364157329221022286358790492158027893814527012538204462760735499848380886129152090552247525218452643548748548126163862068965838161520067031925874208545688323751650206721465550703860969510310906576372373684926677586571561880702790486954316474952682993545235957725223275534956082937136262457841267466746714280381250532239720278069372161590025832132566475792667423901750820528750983837908266909793519741899651779607158422081209438436600927050465398038535051	-4347604984393925055368488734108928500917645427056141252433273640948684277848021236387235256309791963724252264154442542678868307353476759769352546885031730357372878926626195293096597951361461314901229003275871517399477556015488435064868221900034504207560978313787037565770716473803826756496253381749314116979539769304841952394861152345822095980118076086867954285322791881088413428976546105818968644161276861906893982539815871059845979864319960295144571487
7	149	50654	50655	0	1	0	2931384239006668607633748025947271646396961325672391630431449589622627769536218359897993279402888471269205167762244852035074535736730272271878195053115959628655047641874339239746994787531177208472254056280283959867911125268481073543665044504312446754839372479792374135797256635134074329306418729344429022418596640365253015267354862126124906268703390182263741478729911013494864227774699698490056209789579788058905585551475052256906920484230002814482674900661	-11106187568955117048425958024256600428570939077921383832709581522230820164137553408605015367546456121785981125292167239946607665370985674378110462111482881130477100826461893077719063312249190589864480022103334271517535086695115505598017768029207183469316748003093158491973480001798754116403960658965264709178354531240304440536181787504286060360793373426090399371042696709635599822424888253576330016216541827386225633391355164228801655379214018442943398845537
7	150	51336	51337	0	1	0	7048736294839021417109401003249741120193989510425735066906577702760801538078279338667023986860336560327121675696902316468603828611011697634807579658877326210339956960992518475044190444617254589410732285742737304416544332952241717217276506542732583097554940008691390923691213248571120815865453969719504382209758658486610428519650482073911179323199932197956061785080689318117466244534988790129174906826887553947747671020251783336972027501298287513718500540409880	-11234199303901405264585111686195063181128139374532460797720976029904074891722052769404389515964507137040600052827446324961853685701303871973264934732289856543976813836482865166641217925500674229665399273128905774767291392777541950276333605291599451076171026196748728923643160390011181618283420778047178187410832460854457680291497616724446780275051873424028454345365073810566409026462424010662858979422139733647192721641676170815436450336179836041452536460933700
7	151	52023	52024	0	1	0	3019967828652734319705856745466812309330401299722063436672239926636531977106825009210462760532991414075702359114985928037779043898066743668536810252733332801031250066143909697879989329109060830770903496614864598342565378913676038608129552143813571139719452565089983192172206383142499848344594959374028779135400950183092316019507484581832956966795061927668893346052393238783192287344233542029083912308948298066797046255184704741052287975866574181033120373991529585	-20911949326561551602341057169762653526989007875834256210062567377820435626408766762064044010329048827774663426172642974386339349359797631535023729736433509330893141907468427881258074369766715578388965888259593416997796664745858150142533621185778835289068787936991146024924193723531211653208153458777327189112399094974801740191417700231355679778862449666965188987100931989466633768418018435776385829640596968065567755126951441145468002477657138694181542209341733201
7	152	52714	52715	0	1	0	13334091983905440605664725745238957846208339974996402762855540711602779798381821329651868877860290306719252286522166170057266334277035924644668536895536794605433313743948877346662462726711554132617684430689995402152433034543152218900929389642906883044457909581074762841604559245764842118199054810318581965212884063549170242227723428588704064470643028672263146073295669751362110415106894038599880029773263810779721317452119005319387240107761137512234722769973734989785	-17802803514435190465799712650549914068598016300000915455895443122367487783479345500148747428323618557445162930292774924387353145801500811898786574347382809009887120139659333481955471085696663871005352007672912730586479820659220224010158040799121586083462245929401577520458732715561904644709870934836211680508211155814351603784044933234362858359652683258802473466378421059978881802793041517607705487454067345566820842052826465737060675377350554941547486828310725714749
7	153	53410	53411	0	1	0	11972712228325089595124437543273728937201511834805664225154606709891094376196831305445715871773437936749218326475122651239408337928192346589411064262922685796575968602287704681083184259963384694610408717091474866715464608841895713784536131960072453055537020822975381131689621811295228113285824553012491756763409411517070541242664883901031435239338544994657821067475098741297016123648333657099675173089343793124863551657744952197654865647919808679628709946747370430106834	-28739934118729494533227390252144707475664138737892790652637119305886361286565601952809751795346655358492750461524284418657586678839686464131317462745626500659492693348687445936785479010078088960896966497416107948885924172181185795173838429026138711910842496722275953322611198424654189573940018073972106048346348295552438081863551549138025402469375622405091420413677640049616892329962638739546748578303520061806953537105597940506956595555356196003206459088802877925944554
7	154	54110	54111	0	1	0	38236977751166154617082055629797745757981824182380765561002613011374246883126340213629274349961941897833393307016763253492169032376713679614003538902906494388638930255898911157268209383738434164215451615706129839322997815903019763394319014287125162116216902756345890276214990575126480965047559831745212205509620396326515718244486494421109304069027210044310768754265177194355250172490094591703412086574356962735780698166099682207780768173878542712218628085056972192395601909	-14679298464110763881824328981867349538661404060715091778215045707548834568599362678633753991564861266804042989872696402513738109944745053660922876828725279133660970935574733175533542371707002137149106316379371773211064154627673567102012438028734756072397079238757007369235920980607919453074358631107237677651477917175152343087955258619815166453648075877256155930367931913290064930328069818085513583597108532302055454179505138144329822594415400414308877992767811793533906632
7	155	54815	54816	0	1	0	49341828830182088616898532996534498846227843678730058534202732266754611206223073810934595050359810398855405654951989850112533869832962076325415771785703254968788744790458315346747314391184425455726503134887875609370461707504749768152421470650721984126477662721639617174968836417377776936792437293920437544996148734401943054703580752375687763985646333538883944736957924888831307551983871999381237497910454252041442560499397130063093197783451981664595960127995013917649949409786	-19775241277064043255959575636144502517958999764634537188697806219021293231972524265478417501649064235725574803246295526686060348588728182521990599931382279453481941884456801651482306045221081611862098621292062335493295358304787806072196531831173671628667527764336922666615972479963818014007074697533163667464908474748276486249968255659858949754748819711326125043299256590114783994108936159753772184948420928904328203073799044704970316558768545833280130119426313406523712128349
7	156	55525	55526	0	1	0	24319033771348185925491603812990762935476826962582220567157585209995465449409083871359636924549512765467687157025662769082911684630321113615215026566722946642879516835948870567048297119181755512038436987918622748226481174815771813550201134878159568313466743952141205327599255425950831348529954390787397482365475589656329178769415346396863830071687512400076264911556409284434116286734496722716434084092475766698815695559568149861393806752450434881893145857119657664877995101443448	-66395464624228012437727231488381065841719327792221578569864325154051487027364638392824055192895031425609697191574949186631806582697939573693126592786584753527497954463584685616547200839146557715360135079292150436678460645243109072462337624563992340335261868502586514196823310501321701897546579450343546142299770169666043455914224366392506471227904589444977131108722222665346912525541763386488698356636787810992185972209663841911666337824251731258865686603162814344711280028135120
7	157	56239	56240	0	1	0	45552329339711106727496779153061908432884280068763948176757428032447921247639084174713067020289432103841342083796288564798087832824976462765997944652434362251322596276273297430708850795375647992850072133883637717669668041129830712599459149139052984445942810829434463698108498360784735509747939106355046071139870019076407308409466641822297295330973160839736207425518393332058018869703238077172347007497467371732988821663979784809471115192735356372613225148632765949545236643585592545	-72807410105284462459455855593356638798333207239624289090042515020971836207170883992768537165265416247775226044893242860429074066111847932219519076025339507740903871268797433841017354654154028440061635740215320921950000447624453664869538910574180338548175688811220247318708223699566900333920335254074888527438802662503070772446969038358193011284563225566653821148013624726946593855654590018150102750793845478604210760182336500344794491417743897905363722744113589417767074335689953659
7	158	56958	56959	0	1	0	10183400154858930618011795687010219023877577086721730927645009387921370349793460112469150872874725244767425159822283670956671268233502825224211112867970890476277205919412710952190717045987009687939874008778570941282311449359283826972443306159318370107036579396819735742771702889130977164547379256531053717058999018255015092691963477624698592356666668185640128820647170250459390160420206434093564583929366322886453597724389040860061654533074936028582602801243107285555046153267027265674	-144985824591401931236746968263394930459546245672286077365066367084899490008890455696398524352536685671073954108425231704339489449742493835232855012021920912842364522302765669192413660895459492354604578456191280974582948321086289243144815514474212915244541509720086364247591367241199780402199348392729324688467109039284286430629546227516599784490506322640112084401761380506983698058377400437560897198458066700330123564396565564353922006122890687390789155215144226975456460176088605806813
7	159	57681	57682	0	1	0	62191762404673302931539968326923590418264502033413134500123131384087522234717792112912543344849977466913800042805471269071046004117399483321313411439201734208141162576370139133519332868097604222814051248553135286286957091314736551803624737459646080505872771882573121150271148244319807250421461323858853827231731357603593688000874955916991850025446300703147830850070795092604489482855076079907291073643940496897205940788028788496659415658655013549016606743058985044308573264886943077046653	-140056104104340728924374099247203488241850179263291622293803110356843603827954985408944348051268473860149469362176650363587165064432686728911210507772162658746108788813188607334072923564378092791687335613307351669418615751262930053725726046890347203775839226856406405456619324299238418577418009707936679047863478780875544845103638515159928175383638592830111567273855017283542059084957327266982529730528340951748371664672346861194071941958342590506187298767611015801409624228159687465773973
7	160	58409	58410	0	1	0	30089691058025511170733221917441333813938067472416983126198340452484208872853723076312470951390499731366248291889688370805011962004215310232435106388440089869312090528286396153075660224630677181614912507950330915168947179931349844904133427907809807481881317359804792270140138506302118146807916352379064033347922359538526315798722537297024802126174504548509689189904215593684596095169859791643501798514728897279902155229754935030242045776912812106802421003472538453111300871051155208777179009	-234770559204864069273293669932823786472435860428322328190007139616524378579363951273912064746151786831986264378923055882242396724431494483850416389929810193234133787126992170626463600419786886203892905839333034336986161590930862284823808912583967073786877822971422593123219974242279096193592315452283861208869320316438485394399779810276866375297739937505645180954513249646787315458093496010576288298724463689741456785048636418070746490718475778980349257572493925693911034366183005540607491986
7	161	59141	59142	0	1	0	165950649914724522522991048995129611693119137258645173539670642599515388770789638537534198599833200771257300162568280849334870046438292554715249022813146268035363184688126913107234858068718851042462829164604351921788793870744918895580363621354704474017975749036204770359494071841253413226806165193533899983454815416986882644395255704424649942853939895950855618084815473181068286720343794259481753406263574513966323899197581544298675630995294053254901005943782183552779896485446143660862858917917	-178926030411874886506881236679661694024385173776593127086397448699980704166504813798103691707089823164145275369886401222660788222079166399854636622814670584408665328730148102757777259110211455413587759475161121343270071451336851560316468299730187874547188590513740417282747999060566699536661866287002167007264984577003256026854346103552712083379777478895008792618345680025144146396659877029586165204597067638495813055381960650974673747574327831449849483064595027773208395482109479834459025680426
7	162	59878	59879	0	1	0	186076627889680615762713193784659300784308570403789402281886355462089038510816425702584412071145775582794867303629817213212873874534333985177610948427723756826061920819810066523637366736429234102924657677179050908822792216854985099981183416133797287303242324360194810417227410945872992337792427962075006940729311257709905718366904726058483066399331483656571092798251237705870319936397745145541626166938251348925201216618729579574767182035241210848973105563130047219472790784645648601262152463287191	-265100135870407828050375861881930535714715245695998436755488646495265238337858147126380943089017019770260111777363636604839419154063707264903869787731422459856938272590322643955722970645263455745074825635331787155743581705496305328053753013053668815004592685540992230437971745008645180652767820363147006206645576908067527889747352538555837683526739131369678156944485932756976598879128151519660144040437545943541946415696415102238108073234917454665162296576502858268788806494153571205894732489942831
7	163	60619	60620	0	1	0	532497941098109852549122107114495936940600293114106170010271934308559245966687124025074957757888694730030242496006804104587772406995816657060693771337430030042643037878201809118218447102327510136152469470181095001964843473077809512120571973806887996482271888117360020092999791533564108668421016080246042509430727244601732959577508010396277449754195389086258923718002336993931378609825486282141016161879627760984161817917753576804238796290119109318647829875446776657653785581349375424719021687864376072	-54420959309914174114337374592418027788426205550940860606917695452113746944190649962592282979089846031796192527015009748803069366749986071996593493711997919354577159359267542092574487641368204763090624130146099075108603653155430921320653078654323938306106119558406658815134578717766875146484520355956873061677140202006762762858987709489471794531079180513412161145969946013254693929212399865243078486382111518779028198654722542432574199494148517138077688596327640467449339090940667303197118848030542455
7	164	61365	61366	0	1	0	739754144325315390034828617957745455740814744423042246307209102635500614911006235662168651368322585110878478062432249203295749185078596553468271715582543475571217088754679781261138753499802913706924836046901665287822717359110675946838361854266131303246895560206073365758921304826907027554203708727710733929898929985274828864241233527602763474960919486868966517791659216041823570867216551315851043761619404467622901693036404736956395985605547136190563290521668001720408816376371992853227822454377119776974	-27303216899717705343577363725264354700214199943363931326017809347184543529998651920187302966948563168725193522295464997908302954329154671542226302120970964030602837853120017819726804687648198265545809928890293720624114311167136872895322193918943855655643269910836249303020853925440039666683751648266880926258430411654138205556581233760831564384069097218718773086285285704314575183896409482463837925021820023936689762468760742000843584083610698126564738239392595649792660033853964170368845415274785539496
7	165	62116	62117	0	1	0	587186293602092884086966536617724634739365880151414866566294569968220972543049504073630877688371461118768893831205629923768347497593003224339341259233419992903969049527060197276095681202953142381160845699264888218169637778148499004591963128870273083280332140077512276347631560332814645628657357160433121208071013991164574435640069061981368863138983038699894459767740794368771005274760046175938946658183052584251026762104142538193184501327421334295899013477647612630031956834019837301681000651843996485613323	-419885641435014536596402650872813117961757032537332429448129092463144045137337663987957715658516914192921853142926357227319496317050351672304494622295717717747060929162392118964925972364465678904711103392732314220111119812892926230219708299529586190478739470270748307052032776553238893952961965579494761504687754191262350737247597400504323399257051401997931807014624973696599251439985507755900714020090289969710487958552933780393131767520439442708522916386994463212529595231640434630045822062276452489987717
7	166	62871	62872	0	1	0	1007083969156437230538747609210828556404172784611798921831029912211601451439405838643254942152292380473340374873067754084001792751007391763598862802452550171475540732711956445013388470722071082102919321241845360356691433036519042855131847261834076151863868612269771580322364785095621993817181064414245169256008062452438197689262293000194323478751387923653322626398031568504707579951835353048370299742116751955393270728169627145257205604024731099258506511465144229412357738649075223208095144057290668538788932927	-307739856089230146622172324358625568665934307140099532442245469214072956373107092495657229633208661252885457030376651189204679533755629706647822737475493921473353650835158116094084096022940490821349333820978258088137477618475151545080567948530815706277052752016814352078604542376534809783926038004797472614726115187609389225877968577307392816703067419077779795296056002120420491230192383639226890950529365147971455602588481545178602997015113416339145096307002695389332582936718674669138882421445158747888982700
7	167	63631	63632	0	1	0	881155898851159887426572653963630838822937371152983467982789364575011160454446074914838338457872052029034998654673697100720459330718988286783099673579922628715562033417733136700661465471552236920949814253632637335011283924952555280587323019096013919436537028098527519272457426541861896377921457531631925979730745256890327203310662323183215024423656057707251166113206888104757548096921216210116961592951160430591897371285043740378669677606620045170190156038209851918007884134223239865930300005365235844439006015174	-843248345790837515870477603910309371324858108635235836181725766614764054090173781998708360066968829358900090290860864174939277600800972026732956280900803215096373138520505098661709529372770532049916158606621002022563923362718276924578056747768053217800391661370970458421018404304907447746954628522362311727646364764520940618683401531588337188353939003003612545304383506751500340080080177836092873863808497586294347527422722032416952540967402546683547169155669440994528421310477167324389265377874157982504947941289
7	168	64395	64396	0	1	0	1843733290186523009329939256379993932812000345218669079944816983767587869443861612158691898008018271740395915333839042380546709698200191472456892990254152030548332243048740559822336071854549228127904360084864403655682307700991363584850525001925896850638502415610993622793133713523581489366204031269442732831581266968643929129696640682521597165849792533940790610444910846443607321526846269229014606113788823601225762954908680806703839904439383335623304534829604906572201662568503824417548412272765642292138750136782153	-405427855251570161486332625677661750358658789918088332266322401286272566812999540699991831999626028821049833937956815170920422011692801761273621218167759534720741890340749066435929619062746896010946463384700790762885215086048436717254741020977067021334823755875971635451304058703494773801850040993600636682673053821596920820540063158868167546299504798383598986291920377058982639108033516118522129130457032164282602160989352951263422888988624421578092151616713295650112727528077244364121052897777244981214226820926471
7	169	65164	65165	0	1	0	2034747836110431792536144611664164175077399407171669727941416743788437640605799917786248157625134104013186595473091002717167412549304572610942485441086152602715765908199208032337526077445393958071680880912172260676157567935573635376962012893044540331407245838118860332278082315742770411405238060019989062462046278582039680254766774123320591720462976229921856874722881718417397084016568529794703690948490611354272902362197913377099067865795631224443352382453597240484891711680697649601983289422543274001941679904442624503	-912041813315188227580629348424930672382989895699462463960977671975251838295168381278160389685658767263875698705410837424620218817215187651483154165070809929786537905906726116741703637428101595908466929413982876558460287174183709470666663019073257254247199285177456011264822185428694698091711917864223131462332440331534366753677726807272113683545695969175570276127007808389874654852475239201600852476819417817789275741292950304459884373941013265416668919062473155874564568287012567461245211804720179708972068861206632062
7	170	65938	65939	0	1	0	484456326345318784758830934719073506556937141031328039749099087692951280631893570473328614099846957020294233078639627606836116240061367431297540028305170538837679903122649066860694319643064121545507054915962474124172446023974865319223820408829025627332923374435517626666263847710305984026822630149402477930275079873438148443834017322574886411050715322319648319702086222365135428073546532213284889131111775939243981396036603509532306472997600358912466141940542499654327000569581350794962176798187406609589730924656374565801	-3393375260169958732119938689288813849859166629068775519903558316913047474685158870238226052940754772340131729160491743350159260735032693477023391996945751693908456368961442408221771647218170785943472459840790873101051042453517625548872024957452059629977172841852944788504981812021786078504614105599715636062190274429247704490340624176342571725456877682864289400878609045905763563968700999617903330685933372282415488649097358775329536875301022018606714364811899346056352102737687666970847619203471312003439935689911237614283
7	171	66716	66717	0	1	0	617677338229881310741508699624808591099413646678234521276518574790006852175002376983738568501106108051844867252228990193320766233445513232075751860897585902814144066461496781657049345151282494366974343492707634042615931841115731327945151848552851598775323937426452584286635078894954319803491221739020498346590138985442709271774548396416632897899834923852761616265946646596964086966672816942611314613812964379239003710601129848799331171216228431754400960983157776537752818519344703589231122315943306208456285472877147035999813	-4457671129289523715218088732032854477081442709909368468177287179302615876070259996384744118706574789575152929180029442506893330540921479345850176737083697532973933821716456453599854513883013255625925733721774474826474718954374632047224025654353004675092478479682867993633539754729899212345594138809415755792792011868315742140053109394892098946722095554822250186545624549138538153520276287192020830420954668787262275607038207817966796538688613121132817527157309091122637983497340533109252535462460046873590728151658035075007525
7	172	67498	67499	0	1	0	4498007640256114530785798704363508523986563964617146753101952914147081727070015803472257964035373232473602171209179359487077873667550088358161834955123329552336086107119311504208722336263332400261292166740316763745335362712142136889008686484284657359818835415913067041990519316572867127945355930298437006850291199649586334315387482217064240111930847133851662081303172695875718252292446500473634153116362845310368215448121530437157830190200061858743546407098229233595645542197209120932994377229489045516667521464998274253436855747	-2109252653596654174303028597560759106721585421119731584648755307276678470444153383008255602732387453500670384845325455863910980042996289011006614316224263775383482955988027472726028925472495824498671928134101465926301838680068095699981031214781159220097063542559350233930559203174097584201333228628789808745151876825899279264037254362319669727095491728808262952563328998566546895390411339227019852707488164370968659863406670132862987314020692383320035584578234402203758405552015640879607451809991479311308457429888950561157623233
7	173	68285	68286	0	1	0	6941816683593351797153553096005935396388686652004340926221612760546527760636421521554844038311482866762573181158682954972902868033172937927268820530445351317851065714915020956792663484214692443061910416453239504923266057117312135422487851925515795326768768290582997752630785496670801417621992842327336151385363784161351149317400923186763866096208138039419316146054745388035640059263564505660591584391958402799632974386723258123063570543376317629135883301568045411935078284401728125256879370139249482093090945845765776726388688647212	-1697672132240610761392292192398586021313794997240420443556595557668620925042354933983483785781300232032402660494851331498907733136016969337111982020568204501309752078296396948826488495480792411217688612374642929092338592420302833253961954747730416846178844970804761715187466770672988032673257191601137726166202974801050470912840863894542870689868479652029375549492947352617610664685017971983349722110570998661622864966669975762462886186649777084100244070553352155874501021227268342373412283323014717463507473542507727985672768645092
7	174	69077	69078	0	1	0	5540589228763157497020049176198251271359229851224178876081494920331255812972488614464761553659091486374058210355408193217845234325765677466299608396648087820403066331777857112231937435920846703092182052033995492529227592869391406523140911278534239394631767723634112138792519958568341081967196571384229832954934495209618387354756479714065802125964320706876670595232028278892998518497912402471084505366384677337842819941895896852127605316419164587762485630890287730699729827668997863138176320042370449605161941322266965732091187320947283	-5805202113195603079105873691216252014565890559356157793810990202713471009827482524934052786115212098550158544907220384197390402912986952818895383378170098882695862133407057446476101556270072770691012791999144047416481689867331675892959113098377529690792492160044263588329687881391975717301457575708304373464837813926160701571498964621289641329388645674634157650370145611891659681688936891238678341380725730580472089843303258818067680921505666918078509122386720689090717528663683210006893648504587720152523975181725735999089561480984859
7	175	69873	69874	0	1	0	10919243066304823825529861557828926808283542484967278878285424900462389087288910995526043890021504597676377508495069110389122342866660598022857290216471875874558630332266406914467318829299485852286020509875149904054706540052006157908216397848999976287548917691294333593798237274593716235575858064256961340723395593424965985729923823261053032056601340312958909798390144261725490316965999894742301407437641123192787947816220085811582597839051444192824770504851819091102612643425224587895084581688309020714133768105006245474916574957916254316	-3901933407932546036333235650320770373426740130911720175249518045778971943907542728687408595989856334699699981747573418513458270679152925742098407063805854056388883264323155615451269159917974194616372523366688188147216673630230896091905671467750695988628727681590777292023744990008606358182585148543264683190581758237141859131708021573573958372202822253621488406640570632190277173054934674947128767185792253303362836642195861485272681257800194802758960751330983940637506654862694665331693564543258559196727781758856192720816921725087136717
7	176	70674	70675	0	1	0	10644666609823478115639537004628755541349438353859988176330510996555375995920127425222367193033164360566576048407358092302236825729368867195310466597324669352267013136561945777403207024488333152866684118678967745750166573882268402044983324284718524199497952995488377197573622526380339636127005295575216384029519267638762423776626339154842591840972849213471415208241185947570414989982765801042143039027040672375077829148565895251306411293061908590608140959303293897999044040884725449341061209650579705702064568547688314537710569997895851142162	-8799728823619455531427956801524168386996355753819671711473195465079075411523420563733844768701665514875370092250925858663336708876164476696120994739934667298389647817013434849571626191368090562826116855615297736916504865698705221658062646798053474902025236386288078513410078327153240809121604740256781491920392534825776501616205541315805494327683968983801818422817450400212918688287714681160534343688400153130713443549474807027445987121008832830706209350862944800147570992202550864726041189423507495861478333370155012377940741414624338056176
7	177	71479	71480	0	1	0	23399487823114940909382358874618056386352144996628268379077269951053277704757011563666077874720919383737266746185019470199899828845482522501526891598378573160103124230847175209609872431829858923351777272806312865975657119672339619784657005236176662311634099287896893643779025387792843162815916231083582466161954160276614844220331582581061076621812288792132275437027086824838668416340481000312615620130980989888398189585007939076303765105796448195434402914426217035072115649861465564891814701957204301149300400334668246418280530986321667751876314	-1977400864723381269931320715126273102949766717462296644187061773010246129727539742071443529041140074295313781724539372413531825345442697152799584898888294465684867511518582404338312512786678665263146307470563830074373376598925065290146977788491413948748100825476699735466310947591336876092410247113072728247734008029769136452847263980640166945333824074261205854185455392791381147520946414029978056105563273282110936733994278731678272396315072979365701350217340055943346071558692142447365239047233147817005569791953718659840844154588329351559481
7	178	72289	72290	0	1	0	28553905046692985320438982427255037197402970831092279905658375000170087920445352331377412682972795163188375769372283435722915877619959778744790613735680741466161889313192972140277856922313804552174608736540468065314297580096102664628561589148761923563350898888618828263138528420085120294351759672566591463345388134050462699805400007479175696908081819744859529073117102814633369240848871674904411904808749157014327119600448274971056460709958615096577502237787544879590825946810087701114631527496430721150609784740346134961111016919344934183651560206	-4706758710304130650480626335549098789013264492699721544089144013375515454548472222343014830961278676890716781794037544435371439170333925816888124439019968115315123286976233692107969630843218396495160665087500206229012522261763409151197820584793040692445158723874063127104307374358169778785369250522245475556083133651398671823213238245120808430421509070057032352298266971309057696412626815865600217814491057654304833399133279371631044345790097445449010150825921941805076774775544063032058483883753882048605003920328600518695609738143084561728074032
7	179	73104	73105	0	1	0	15648625669329955044966066291749712486938718837871675133101451760189117785890712901697276501081880266172366195768614069258437423158056067013098960644423949101746162499192476523076373282045089770770371544531958579476037333111832677190780918572468822732668490393421565775216037500549057802337915632831684217521381259463520887850106859134980844688662030587676866175355168090967851984661417015865216492935885165355561414804081143656170835626109111102621194760976732858736219236322503554411212972274323734437622767958004623161179307694499645222022018359992	-28127826048573699196163569088725623484649142418385872151842848337013399520337478886124697900833510899122011627638511356300687387842103049002299281396020810661718243110017989649704299405251714106930666937336338411688768631439936831374147999374138892652526271656298096018391348697669246808786651894092965055346832780273706992955604278686581068286673242712139274499612938062170946346284321799721148075443442348985431493831060412127417251546437346133327992465096883024726631063901257560531376319859624425274661721473806259840187110690045356806329740564793
7	180	73923	73924	0	1	0	24058949014802326969467772773651318172471415199968936957836060923825761158232093583863240374953660173677624418507541619677972896165816207899573308510695083205256996306839121258423531733847138999444125765432601180679724459474125708700510449579199845307240337651196161702868250272957348844417875926427491129497282063253910116913347208781691542128873979914228999280927637604094457251418330725082811078002327902345277236695372441780514837349926760584504207221538452837811335730585314809092579834371154288163523192875335142098915264430876745286667286420344834	-33261035899800405235486106213037486069616044124481764280705018821170405355087822329174649754538404484507523067418372038053093164260945405312006328441007302950174569493457155202916349305330584795382136120690018450338930835943034100344018871373504722401551415683602554634787198745653266951058932101768334273192071236119538776227317868392831991370501105896531009229179214742817979241606597017670884008595508635114502955549250711512280718672797392676410802017117333438137987241967506445571319511162785529783353849206737566570549418029684496693378603291064898
7	181	74747	74748	0	1	0	3453359251498739761493724050372875192757716485489778897027188732712771326151104868995854700619933933068003780869816593313084890908707854353436369672086678715991817532374378576613325786175178970907660370442788797016126072536652897171281702701180240334875537217980576530789757108517436037587520709054860753517458093052337578385504658278418647713481517823149371948396676969627442035203018602568133543745158124936877163925845195117359255015920000205951987708513823189152746519834126045045324292132918200526096498080280820057103823349083962703655437914272320546	-71912139894464865642544030525327177335977930656077371743279478736809503932472331243887150539338164602315171511906125300921573936781923616647313211682994394192234678467737249526052537603670117876096966277397760471943577582055953636666745046312663083499798197741888590096218822032966190580951664687537508650831527702115203406587136348450618933044407028113800184813900264230595623423426249942256840412982033274524639769103190030149732031683949943878609206070226312426234111179315544446258714552685834499065894808862402408403300303098996201020308295120758207188
7	182	75575	75576	0	1	0	22991379836697780321942696130916115985395233230380707251791441266179073066152077844328064115275754027689569087546433968461626937875838462980687931330749645620884643173370444237928507162592015953682528062622017034559100460039661512833435802184068403004102947407114310844554794592968214118375903375656214361298662757204663553609929668253159473173565859895367032527266523513251633241807742923549463341201749515733707416764469554232500578658184809169900383517293343464263349341086400317257195111684511088386111183309393347056492354641889984169070095462139840581225	-75597286706869618880173221993948029870476937495022299482915207108000489567169319603397326744742476014085846257940253741224911096098279143734406756523201152085244685240125175085941777888889647743702040896964562682119751956904904209921716235943027750932470801218853898477806077062699819735856884919324535911321071787409938018558502790002245843419774507082563063153401678178933097480616237496766059827701821090976991840489912120396819012455251031658579771542972060611854606853558977309507664979058969164283777481662925112454151821902536664431816238714513918659582
7	183	76407	76408	0	1	0	126372297072966355165093852825016434474966071594564589577280709869539707981094015536070716036764176846240282124037326880319313314254806410101138155028054007390448899770585934158115815330758371853080128274250269071017023932861015632517687861360843076910715841477390791803957838122866149061588144673132636219248118668160024017763250303201839202896304821262758014204141812707921563900125357952021772212823047733661352234724021435427820725168458844263106546429322006946127600445981845406172312409205622497938946509771780451912485319429805410630670371391448869885516050	-1950208608154343673778615455795093187285651640067628918874262739447186557301912644726972281793511021453152291929919973732646923663354385669022002170942041547427268159119990042126707527680618043952512004078299498067914979569570825316512759503929594453992455209971606931488575138087703216600952463420870169994340585535987238992594777430340654522463235262159024982766246332722730680460611307037956395462765304197389628849693174334022527215106730170172940594135535154964858065419336894586436286574157411253020867591168233303433748259144187221004579718038314366422071
7	184	77245	77246	0	1	0	50369185628927252657242974836448106025489742534548076895559653309313527974051079571379005815682234179974579921435331749550731951788481596059248118832599386651455885502713266548814490048948065276547895667690133652466111076236305025953897368964538311631253103777855091053848336988559796695683749405912481081810673482059681830060486102145936523496152832321654440692973359338059405492737793201239489828404773154441848215634452315247106362232601600623546663032354828497714324515580139521435944103630079691308805992669181907074265389354512736680475247463429900440934208791	-118879317137252661637050215123036894570026355743981873973150662628534065131867969874972852751297676671628522750785765423084550397641392013979161622181868841491427792855415430598038817158002229930093823262062927660501394234876340469008108788051029974169478268530339199949265713306261966802353698028668566394974612683563512815277624134428642559324825471692806699539675228757622151214160290255918954917507759430918029205634781184999955846827472139526965944767894025462284399214672541669774873597102676845471546744324367555154480928656802707801139679930748832351912897519
7	185	78087	78088	0	1	0	38741030372687936701057305718592420148064079641015963224785754512026193863747267145578302867258303543985229358246384880435175309203560387548722434355823678116763677887655692036966091267712793626852400656683339342899223367855211417695436586282168673009732544422541137020391690158671762532986127349116029521531908212819283772857605663807854851965178768442255836157832845326047274999498452327792996274492234124414193316057543911797481078334880465411314588682735504242712963804834005093284898028873119449448215607973033191234545630305416950972046171134400981879888897742120	-183361725602618167658460925427866790605646432230681802825436327767406541260668368323374178671008513281249573800803083350509266872592066535721545463857976282370187240002868703480590233278633379917250019189738125954971810954192770754140971389375169460220177221995957200212811421938817714877749238618789110134746808040373643253148583395001143159064685807903830327544841107130756493417892725046448554401499329929927442308062292498599127529472649623039703191091457718834789019044100889097886582160533770943813111979307703028795892698340016982550452692748653973702709567055930
7	186	78933	78934	0	1	0	177892482723873078590725168895492223352872115196832810266378645383665479624152428681354537092900350410289023861696916768242115368462488347993476317510885893582083743325926773289756348589640177328207245898977736507917842533622013094625300445904199677223206888367776940658684055430043904900681135571698806686897698913380091208437277122856932648929261562302407807530180941125007845290641473726488373533897364267502215181983754079879267366070043601892914144336622160518005802111251657014669563566758947579437789384808586702970255985606424507502108714708265430181193981624902263	-112127295410659133989263398487862820026023969257020514859352450962764473251616611701654865915466043847503382375649438881387082630951086146365254780987893441271744641215742640422566175036913995922543301738009709973278215780747102240137964659743359665290710155644869903239217179587217642078986436123709396515628164833320452097623931600333605289429118725362701248480225332847588438069699804256257321329298003017856248461291624255105455773575859433614155302915980974195364000698194217726518727454294656408074481616340517782627317632399634958546528489815868932829306080355111351
7	187	79784	79785	0	1	0	234074450525877130707794614930764876769902766395106602771152777313505460729877299440739340947087017533369999367082396336424883977372341796816770148736642941931195544551610979667196308804501121772389535946923521119484843961184344107506405901976751926328489717505007310451926382392886481633861555357548549209807774337788958922879549789693528994448247493610761136677993935789215383517324018961424650899462368604272432810768862907692624755814079077608647608476612854938496778474050315741851669642500105401758215280337642545884530305048327481369842948867211532890196984349209887298	-146166868095418348466543052995521719947608073327024089918733822722421343187711776318514557928871677986788455899716826382092873860144064775978302992703965082303387646198778151303290496010740871991585041024369108415313087189577994297308536741848987045418624406043892258781400623846087431833104171750668493869003008511722892463512893777624243207743086884094184420869033653379778300568004770559757379632014849953225839347949061711222755689767707242907723589673886283441160239523716701148077311563596934502192862643556424382347613121356032386824945527787954579749281789328472802539
7	188	80640	80641	0	1	0	90613015239733036530482550301748604343539617062958602855747046735442206233378400630827908806743860463581565439632148135122826281215713133245817954241057550809974230762203032816608560102184696819204157235730091044703560065116187375469376204247869715822492836395729652918428866825370989628563710457156394580622814853311986782707727203507975052350068158315649319680932811921947734956997145070858027808517133648358829220662959838491403739347399629579331827646857624751319588039968152400213930421296962555703142674344220454945692037140979934389261581219284631703267474486625013333757	-409906784609793039557158939767820569027035397284301866485838484749273809064186188893863661619820782062249357140099532889677450013162154081702156968122414371946793191517091020967124523502946176607906837361876085408308837438877055289130556452991175222094458250785074402407973544466931569575264377165876235660034377361010111160485029738186592798228923634605981469712916108028752607681811717667737850030219321030699382803273600396918521306724494160434090863840407056698802668098758765675485360627078195779358170201608933210530652000150298510131178976009079510328915084194441967226589
7	189	81500	81501	0	1	0	202349359179306131867928046604484565824634297221048786392465366011177044798294891637111377251020518154886908929003569009118007684719444743359633384064696904505560229262739225590982064021730399390174819622653666120946270915313518077782630774080547216370464466917305531196621766250950066568648828905303355154917213394991553087079644371672789548291459083033750582846903313362182830755551027424780857872816181076307070039312511356497761815074572708871502281645018805023540962604482241584560272607604427438875782203212413793171783685708193971687548341119082551387862011954709203333352061	-453265098241560305842507349732579519305090170598947239386399269262904410716260209513938735750221649674390464494498626275873341431498360226057206186098651458067369650396686420409299138520957769236367097129179488830069281433034508175382531425796796004205444856530272888501500836916853378985802307831349411724778386960987379672097497378282375724025634537380170464965934328857866763028350255020187298989800384859355667450382275041619338435225678050547560025873417819608109240794048323365796763173333127780479770099193935476930682708417823985515674574467752539524901116958029011693184911
7	190	82365	82366	0	1	0	268112071293991207191099947062132964326752513372237331896892385044525714030329546400489819644942431430057940276341953189763309178503556761923486370888310976610210783999182821377988792481876918051301789979887469470503401447645948756006236770397764857958791142971791497750132576161794597664552212481178715587924383390757585522164782358653513600350339215655999646268075122707877341996743631197132059989991157548679819370883429683498063138747891908836809148049927677348058111055236128308639537777798913907173886848600365185142944865859198229976694485126344374672617846770734662482085776	-861899572157829194065391334938607924076199905298021795765155704219097516813968768610859191599617859676114906658408198919719184002352435953623441028518610445728303646727447937689515246598606164349096989236311403536736421022551794983619928793275012880910921962658508137841532727228603142767325685199382458122667732915500754879049334697583863762846232522124998582064480741781437968118431836488832797583492422646868725532310464993232161652661922389122490328704871967039916861306389850095771175942444613461534869015146689299817335217977142292558622058275654080374660152880142616162134963293
7	191	83234	83235	0	1	0	285522372285369559529537422360167134017890834870577218082532214033632328244398619308757041410939221665952966851319603991976269214090228679033966897247200112010404594792658674087912856435455191216786622630646296559738429468379638210724677382223764166907986515152947359822194488970381981414749695522891025288883178450723745578676762028259468205418262975124602531071527065267283149249689223746547495110075705325400123528994465081099423904509405861055381888980897665166782506213543820154028799109513495280158508670178266365644531302467402848145442236061609687229769122423902783028598227168575	-842787711100507252830267051110131981908246490133073786897607397051377577654593415432826935011133014194212058829707832344825319763374099608857444626220567991138157115661504835412768613115992600383274525706318881518117101459495386351366651779738258666798973447393571223777745592467256544374917085260965031049148039172134146176924040922286417708556565952174187382263583178775076015709136535049656355361782898231237742801168416311899485952418734441479925851410491369997976587421090179623862668995951218324044561957213039475614444084068902569651257854661997503031533441558252797480379171710906
7	192	84108	84109	0	1	0	103777023752046407801099497579148857332280806394781696186790448529502766390559373740219600781691344047561446862100091058285276330226081426779776187451702938318442168992426194811077802962349135301675829468997285893883444151237596890319351374506193598869092347453136911851455455859238594791633591461381497934077093060128644971715967191695990938618239871671789596157289136468276487714394123309009652417091563881329176989210898291972812628778564490698423933967881250602405987669695261542693345320215919446708983546635847782934255189935788039442128292746393743089332467870672837321880586614995772	-1378630684469641561511932555857242432381111539764267878067559901366597811084945841464083481445312898415991718041313313415011592233739602660528905576990192443272707881699228174483023503954304559386472529744417966555224210002818237348529724887645936849113878915978046657431851434355230520551467074220753772911046178029672834365150246213304207497743622577682085830405225171009307143879550246820715863848463739182496204232522590741847007138470863370841248320170940810108272307410557404593263219244599248539290779633092940623755753735217746937919234658281342257263363680950691607109284232327115319
7	193	84986	84987	0	1	0	869276612942036246969198314270723481426611649207632717684010262038003422327068910374556364103512544894559368047858753532213474913233183624762892447063027347158034517714159338084357537871763795986941444113132142166379304085572973956364578839116297557663179417723651011502171727925092519630742504971909649588567623144304678634388062397456189450975157047715407605458064164148039855135205487582440326043000815674037245254836895142196660000973601741298144378293676145609020580206826187638058707196588842125121736316999385887906937051671578102485470113039100753660011343400652839959388535160889849119	-1069047367901882997548793495558380824978799118201234949891793539994412340548878496352134881618829027271142340605826410953938627000984886012790264826436836444328409160393031223856188901625394280783328928352242590550354830187131626022826777574542503269282328161801606180063147854191542569674838670353591386681169858439215229944798440565296641939012573206395705684136587503513439421168769821398027692219643930981466710967903520434387773715453791593355121370406306431420299834602777476564971477955547262275846819849114615157663205598103203608342060130780946992828441362295822398821342177881295998533
7	194	85869	85870	0	1	0	993827528184001147950969371072357458470710117395240761124779423538739061284591354235510014692618118233454795247331509750823783130098710104729340068554432492392286038285209169725306823153819590181073254138396453244037098439839536608506665537286840657706225078013001435898411691769511740682678668838667755368055406769869759320970109452839136570722513115769572733233492971000343947324171008701143298498421238839764512945052504972251401743552015359515400749812443390050306413838682645678849226214504534049404791500302831114126980091648185881242511206563098950855918515876400668279392368733135393375279	-1550510657193347855612504707691739283926645949746377548894679616078877098967640049325069987235637854798898073741122186014226132730897328939320034341176697235336091825598456103454743588895517669894124542395168404695921704256910061058628095293102972476625551870150067079639384770762493099152226497641090871046905104019217478668648670528581983979301529026344829484753551963395641836402503728162569973991922208853867940916573852640846103955298431634255016865516546181806739825064705347164260204235046563348694245337975402346910030415027482512993999240783225666816411570155445001199421763168430703879134
7	195	86756	86757	0	1	0	2978880339448598254889908778840644752895888402263591321449925349138381009312029536495075313869766865311175708080286890065976901392689672741528853661750420296153108800255202820362983891925113678426320996502138188829564502744963870786139995752978760022018636660735886780158553253616268743431021944470875907234788664871600287382353700312981384584680887772064326078053907790654287831353269284242423800471021015568808314316231983152189860192894041473886045070284545741010171402574675326473151625266511334243555438830387004717857420851888913024595997136585808747329511560180901921952538166603656215223901881	-345163460756034323107535850430458269758766689360291886406524947304827093406293938159746920489402968055982979652997261095782692861164282247394273343672209802599030902162233222171717818987159979261860666269873394040479868870260342625862380020202681078858593970356296020870056370948334346487898082288648608326983487954956923526467794597699733324403852557356330072108150032151099694054889640882015196693263467821157988798623142132031190001265588210163375222683973455049035130282504915109083386372408165783959628636695579954896681587220735025544402781628184794505287994687656942136731442344336356318835303
7	196	87648	87649	0	1	0	4203357212966089181625683785868004969711655376442096259361602066839005181889666459364658283445140983811032256023218469874891612797934806350880184489046215358337201328420021474720899932878696934134820807535459804476717991292782698867645211323561162804938523840937909744532593418356419514759061761333263034126520197829389985505996913673538059464564046080366856388239400540834121794240728530575248945209187127932775117243719068257822251729800424299624375143150433583035706517977128714636732208716055444291906412050437981187179598362468945618910222997094010481450784326595230062926162810786325180550981975869	-156140620027506298733169160877310931877994437343002602540642940192691660762729928453333981168175213233832101719956305070564247950837267052267507121665595161419212742994597799273870704560312626006107132906450014531315071812618474006990942973913698535136218566657819750455050851451366469476661782838026480320785440555686697268412851403188596776074102133071615610014887241705474572318153831320760147255715079362030134461179473412792557825097045189252190409418895521815860130082337177307516886093322924233782555858531190022796010482969058488783604413779856254945640139216749957030466342427978713241044895851
7	197	88545	88546	0	1	0	3408689733012472864808883907839858859707232764117286716257424363176324046816529274518559766084831796098046540238674268474094349960807193087783847646008291150380059814919599046033393169664151073904422138001590722034104479044908232159687423156298239423415873261938711115383787792244567355443342936258572666419229893831248900831866119246985199070498785100712461183686779543371414917268128111878848696556049092220175418291389001657923917040424360057680062843245320396177421182270748500179986411022372662573233317653563829410905987520005655820608240613382919921104641248166144995431732252816410216314587190081740	-2330616521139934798347160370799079451864180587794659310628847291714885236863441547917423469926262922578522553542802954543827651493026488044109580969344539790895716288282180383295127780274596097912436128500651431494959031830102012901632455267535067960600014979680590808818287109633162648788248454377047116678750711248824621013245593471089470228876903572738022364938972664346790502141968280486886075916403370297736708115292028604352425342185552092763306287546341166468365109992625266300826056542274900747265131724916979085830640827181321924504555946433164659985491915077067841528261292790559838519643321186951
7	198	89446	89447	0	1	0	5923786873182440566203508213321570973619163598785854437708145709896792409947610793606994918231793630857867206946054838782550341367320504880276643491992577372296087339580503756732047416179889883757668631331921836946743109435672120579053349208691883058091978034704013503983155233580872573958471293204598093922188915548842412252581787794605481230287746851199348942239362288306622857370772725391729987930851907742722849068230861913929967654711935253634370191644358069944159374926264623734335359060792863018950294616904593942619740617548879226298422310440786492904933682825762099120759654292781240501765003031526070	-1596667278321247770483529472942635147040047060074238278550195354124497910555870663603380618527917413616577350419419813461427843962612083622060339712960857366790468934962805287924621516679890839976466266507258886470357925494751615258978699560612929287368829615414244137725974084214594284051376804574251974295292588489158757963511419515478686096742494943086700133010709364808851344547222825366625934853896709976680140181391304510586396954943269306584512714893302254329444145199635901034882273955020699668031682922230432118217067606210961573156486959273807606700941673087785651554597871613566518017813931416717180
7	199	90352	90353	0	1	0	5377564949130944099304589524791045653324251119428114272292439049681149048376272541988200492734720485474306818005224929627723548785981449950668202989867952021137148624316411377648992971006443455285912741994002136105126310599854453010419408139380468136640076297196636709058972405877640882967925835646580438243176788502528786901316857400125783923539903597197683436337699879882817612839958655567662869357128784993937467363136875779449142463209962360904434601498503292103809784011717944422985096254246394559211346838761438420203651037373592840372511361508933556177802538894084215182993801634353103562156111081768175064	-4514094686748059127828765959056217338836659674769894119662775512119680467010939928893556711646626959863421024576111924465219433848860104851886716544749605996813843996049116976395247737424890074675109213207508170278416298027896956594702240845870445334545955629144811160657542270669771236464915373987692552033150749739768548866616662480774502839208971100297282904337876780792096948454457043473182586208269547244374698555851140133930861118935033895258145466868385121332818402313269814589393934151087093181977583014497275634185820499611027843890570207248868158389567665507193073745676586663090847232083172215962362011
7	200	91262	91263	0	1	0	11180399671997913498301135163292090311840987391811848064831028916839216457700579384809898767042149860502773880447402225891363012863084259761922342987555285061801678789469753180184672745048919888272500606598657749105967782847884109328254041224596356278329092835332685406475299822799020802587241285755868675974688727410262299069240263079948757820329928877507313318432984559129236667012914676860904030225441752469457203880616629960970580657525515122820376210693545644268983063814302930208201411439810112164519993524819924111981319470115938489942955836768198324304320277488732513952358922583832608172114231800729087269782	-1769935278084843935823303620501813544681438569229204331092180802631485016979183815457865869425152945338633625737201611595499347139889517244915953730420289803540929054603693777311193924016401081497403981892721500009534802075963331922612507662134427032309122984894206778880464862352665669498597771594574313670377537968266099229460475925817433032473235726051934014627956692670799539273901649658990317022346052299849400295730712139345057691893948979749217662259186661827302198447180543215309778494464976993200459199068690702752276840059468926083856121155932516920441830536162795499918659241188565571513778096520959608204
7	201	92177	92178	0	1	0	12678889481478236099010479431851530751951846307733361043711931867624438939995840618570808771328380179172773896066301230197428725008476327601775088656426438638353657652930993603804018368850469091467167746711090601306474295949597211952347191997187719228049609303073114795749301323716441850124083352648531880439009680625761942577424258699566227869992088758171448957028460748676681410621749481702069877811111938689064411361072314643411909182413422444580094048108193674472678644480010515578092580673489998900850809812469100669161890039481425748533164569051881925346299474359024657501731719626225108004103181805247372936586274	-4339608308960973704135673383245633264196122516901317964206268325267430055225828865329505927951366838949731265075806608840605618954983777217880459022307867639808955808353037372492924240408165310340229130058261568418701753342369951689923316032433655228862194125256106904004519997670762624058781789197205536862683806470181922102889529693325717304775202148181083331889241752494001250186556596634949495632058148023955093816966552258404797434993646313263196397410134762436517216977270984853560137113200981185898355442989934717595334421558352506278248626320732222983026322101943806497469004986884307313431487351386028340197561
7	202	93097	93098	0	1	0	4264375698270341127836675098973525078308872237100294986441094513954787360231567198835076758864925584144313912797132625110897542257690284205391697141098144943424385858401445771966335654705057501945776228193743527511580668827336693548058790162265162494907749785506558072999683559225006763984595904623893314350721516547580067649265847774070819978333487101363869973006780182070790303178561891375027261684766177019058200478111677486631895991153355542255617760949217870092160802483454366793449614524823481250571313951371502181677095487482011535931699874952874355283845126058283962242814688667329068577311689589547542203216283901	-18182953426794384859420695684355592320750987579613816434586571548722926461480536267033263935022958503000393087796376686209856684794349314323377680148701305858537930745398432538705529103668593504345456298487396432713912103091077727178586458565278962676744246166512862098292274262165081735071642765398106974902682539771605464581713906852629176485180573023104924521555797023534273000169410877200024792621807844211414489521532641775391491614445774490692931716120476753419350721345543214886906868132943351573419649879285550134469569795109350611599801164626167630014558518286575657257178682126277493081008714681103952761270100386
7	203	94021	94022	0	1	0	5824068840488012974894055848531620370814330576288581362512826113865953133518653987415117209787516655999382723490788521786023768652428454635298300180419031717999238180299638721040717498185469162157218628165607289477575814122651048613422169167222911535365235167523883594937176372700249747149817271914365070565290970171192559327421683811541740115737268882290010588974423496487287398715774396131376385462150268646481789082776749426951269159825956694934760931812327858915532941233126954194903883534231297290317383134230055740006907211291445400171531916236756657570292859047886720197953656627988795449924491352063354684934390043359	-23648236779043641859811471112945885096603249474932459839427189442151234837074226975896903766208813176648671055462761867945096422402249903573139210253279426006400907898750374342508280375653872233246256594040464890518927532184109984121668747393361996821971859573682080734513256822341882643586496811922559631096145814243029345627948088795681585053836856000381100379037607389024047464872392802294051293775861380787070125019912346672611908134904551643130010200786499062464808062096134867090846651601689294005522604918676614706746036335021733009398153402548330384336605677510400431898627296884838435441543715214934679714787131045575
7	204	94949	94950	0	1	0	29585448477129610536094454397815505141019694712503777907105113171524492747337390683428829629210112013311235588788493001216862997774579934349840469654381429099237267312458201543634760572417597174597163227375285762795730443146935696266177521875332321635630419470928271134211250356060448371856931660585883892096067013414720333775255754455553392471028384939193264465943867058191795030387294544065145032326462998858567107095981345955089683682879838234097341777723942158412807411058274982769174444379006386636539381164577446348334122987602658894354268905349221240451037130098313158576140360301835771841421007596602649256896825921124414	-8935672217198538518793512046233819014323143399879961626539510132158445200712149038270692334715557278546800445871344211493767576549562732629184185616440016960324974706835543487044922486905856124489471028371880052267773254600046841996100401347688769347369328271174098527160034869254348392232573663946148557080005296096314780122014779922051140959048604258640561171272355347882450779375001696097240574114460385480862366197497812313288009825756804183137731126339683560712522553118129668918667927188028570106716174714987964773005553982292183696856539366833434629112663476569668023275985029003553928314111685097256672082293993955722740
7	205	95882	95883	0	1	0	45568699765665952803973744991402645308836050012394898675161226486119027559368801465715042684598470484729221641427935029753117706064399866200215573622629922692384836568439111589784060027043049150859866395663294524061072518404459317186482657086303408719221533836826595892740045764023751898204026653660832754210777317837787507021982600133344250373278327867531169500303848465269137679471047219138460196944660430762177568325007628812346608564004645670157578571206417585843984205579271843126067015602750861895697861511973815331754878901364583186242497450771903822913862498796404276301061221978054031469950335217259722916475003893935592372	-4965688023730218332210333849819838843503496098685280712159195618403335832238639892863537504599698563851415091939497980109889702607944687319253927452047044705128649217453279336175496787862345174054213187937349036352852706065090635430400150527812634976397879976234086727159248701604162226680106278463155171093886766961919280683589531813878007126224725988125396282154030251673242995505353004828840237597953731294457051315106140321707826644441932558452004244925006714124641609854528762362363845217117207347590391099213047182135194587732621419057585024342048794354801727891990758152620924833857144286948577339575375007405067676580421237
7	206	96820	96821	0	1	0	39741858226117522391442673520377780142629441771356359663546004816999105797950148130669554675580339711201375212962982925510185589117079305706599759751876768857369843842351166741937237583132132985751030106075144291809165825872040946061256474735251143141192050167994925425056144908966579990338954035020411433754922006684700392401216460993499298636550821764214036618984697116805200969100620689090386265260906717010429886581165716315116118909778141701610814853567536347283888798214548082097720799347433818936384840636101852596553821130001677881595479061221148096195608757869950499708713867152172944098069021602546348040991906531082835391863	-26794116541237996966949160224891904748434183746485894903475876005619939551553666276184290506364346474756801880255696427173639176231916818398558565441362755318639438792532075027733677224698000729350129413150209865911093078590861285183791638281838882991986446716097986314682029397054530369266456115970190742479768239625466839246494357856572634906965928537809124586250441298006548752945284418972234618889028195602104876319507861303324067545394962426227304140931427214161016957187405843115167029822142384950784911296372096195465399152303719857399708582961030637806089391459243885165577687435420891358114265426579872532592746783664530455286
7	207	97762	97763	0	1	0	74723194172303203356264115569246838028408125200945791067240380475408997578661908203141021490693669525140421493580610471857199252048664913001254575127380111770378234884803934839867501681744892876764925488132118831105356700717433102356093295217635002000745520128359415563450586406552453532930753813445135905676057686903336956084339822387665294410262429321953827204966586106026369986366636576615064389652145417146179381796022053749171690811943431138812273496330726934471299532143717330784676024144727814431627660127788488611956471864003847623067718994557946814699413484751911703609728306627353084519132681959666532213593313884750756901787008	-12489071340513804311796114581462936150389030291834497080352902084266518525599969617989879389078559004158895024421546933998314307766778204387621216287420586489394621877284152283583637443280274995373778625829914933349612381779233224432446309823634124880241235041820003154940856013472469566285966859677907663882382161103889338471498787358171164617868274948792288169213554440293722916734647466035836894269026385364449597970638904431328199640381752559570860345553866602762414175236177374945669843931552040424365913286379390295217894448052896502696083419377668092861594938784875668380630266449653946702272189808635704233287789817091555722204250
7	208	98709	98710	0	1	0	77816819091136512031306969430408732940695250583474846836313787351924843034780549646407776093361603541921432119058151785887739322076981061763049192642800594679705750462431360239072877502290633874589164770972519576932774933239400391761927662912803304960387783547165306994903197789863446214462911797022121641509079204337233565908755619172343829890957412937225752949096400605310999651279369337106603542933864015771269622079741457197074058913954826211527099424732433768329886082302928290955696182861895962000060927652002056599005487020893715600986732729740358278380677667280328871323892362981054309250966888627182077647268239167044316473221562552	-36910964570859486381592096090047855134618285074482478499383948678502104332690136680594369075296802865021664993440957637854456306050361885792467712146611978769815304055671785061365691342738965647674159565382915760789799767099199367194883207167136229732153443138847032313690317591771936478598136381450040799864929932704748818523333325539317059242733598231823030686604100612362380586215987232591626466200357212505375965918299164030580301397116014353893076958715931909746827404398896145837959955298976728186256329662327674983139032688665941633134513570728260075687980524060155107425927769964197969667910453196396816466045209071858474002085455277
7	209	99661	99662	0	1	0	9634456635931423188672759130134823025750061388477851641819397558427735299551522773161152560384153558572171816380689493296142897763780283071979538050110875031577446818322057431007161454586927751712054794064975241251709540359680832945623082789384890442887669364837930555918333125452102057042540831339832935533810217348708722987486923317235001482516490973593703273726513177535446717709176007897727403534949469014242192116632291392570430714426522911421484215695207421369434932345148002715580187318395595740701818339754561345389118153549650045266198858404210487835874455234749515873973765542055588337077011630055839213338500552733084347557579814885	-141828219739309760143561820357824921568596844129283519030183676764963299516343070871273247230569811043171177435130182353193273128896127381684711119465262105548110192878036766717134745008342025875104128099771869542352693404895518963626641110435600346532150537371236314185915933502550150320973667476709263924245088139716159302972252384248817497350771585362419331713482207194740346972956228710538594729059686690528907414606694767100693475456321658340574041323354689630825800774484882465665064701077058409238419837474670083900888579596761942199879958923148575003062093677440245968912029749850831260743127187437348253377960375195084760568575379921765
7	210	100617	100618	0	1	0	2257970936170013511369421407982564452513626734460189450514462326113108661844293876488838711912916799349059787370954775693355313337357572050073639730503962595419004562184809084239551568931718276538464690174193945061154272216768700610389364167145753237036583831632056995843210969783921045832897622886730363792226320751553491327330715477600559843382627052515450956168668127988945802666436494381089492923774948242180767109880932054550645644747913442305820164689327258661080840277925193453005315966467758025071483690399198532452812149323908187986709197646411085344943538032690056719602508547033798023445305447848661646788975778391575468964671477072321	-196815199078583819540834442035647840119061198649574910333029956913473403464707351412566844105169950122698067485295615185019338599736134827444813157968285040545910532508042160834382645525562407831015755059103871700837433070776211339623517673486335463728480503350018041009543599683438657347507862249601126589339535011726328801648262318629127257831678833242933619335711584940310405337648368351129950574069927098070085926000153433275589779363462067928330280517615457421603450131465181798490874377033672430914082180882409970573293658776260458465024312882528289476119089137106665699416042993543477484276919285719800962658007679093394887353993802575556126
7	211	101577	101578	0	1	0	135666131158747854350652655006977607820608491929613339081049791522877641063836270710456799905013696687570696495578143245124819824335370520014106218764839268316503337595857844097820122964062210093024738600451500359261178637718872916530446749309788179973818006748337341239685859515330788253877883998190956023781933046626910848120221317073827568664471774893797445592763813866973518826223913081203303973770385246188386162475012523254752653252932412326214227601401990503343238375440470219524375518547000917967032439187652025889661812625662497789349232087740583512136698274727380589505103494358701563268229604148795465886292602763296771390884611476056849383	-124840092500927786784191438280923066274148933111472506380527119076570947863932794514136554842910045080924390491716263427758262955515674518244481460041869199611672183799945155402150672043691122866154034074253175371636744638019962516108444249921018143877807000820305172392463689160290688412103569068853916567924686207384303918626478384236503234149317532910331560384781591125321292390184125881283032556567182583978883024039531354414672929897595534666838265317891618561283314035929749246565820526699629763796456655298594746319951919401268891860402169243619448905054113414002801478920319510192750477383289840999007845045711667225519197049837694761424614152
7	212	102542	102543	0	1	0	203227904225591677990638695545986587070062878114366204294572780198091224635241425575293255283471279201720159378812794485480705741281206859260815089206587377239313192277439917094283666016909095886495695077190633328226040257088409442331881568295188439311878502137236309610371314495108292535790796964061072445354957425709327685550991085353390949138467903029760957956950818480682866699761167247247381312963578870854186032022275435723568028779849985244178673518528779078129632786599978782979460943177334983984732879538787049720128397449385635503757235833256504006344593742018115676645827232188510069378562999024151233506447154348391560116382174684666120847579	-138885167683069106309934714550357502278518187014176216253640751278805792871559815421672890277963144997251105242858158562970646075519598222228707603773454965567450952103614490133352180890949866949840429780755065025226904251216221085023763398753443292398212465484318034731821610863552999819328033727875568810199696754402525813526638314415083250233324109970106444352210621436998879356129752423576322221028876495321289616996076670075942642920274596706423029751044524572021266254693944179426496871192194173635394461498119525619503767583653923498535517485819010047535746585405695444962049156261574676046896184667267068533074030944128941672184315919154783274606
7	213	103512	103513	0	1	0	103857644246495443382513619612399643821713736223203803693991751945648802005955532891628094463936171280586703206253746181756753259517209591712724757325021817032643860045687995363157176545608132706286760390556113494646326590877978629357237945030808001812891602216848436743403419483719730729304361312265450493781056896741092917022761957075066112348288290493785336295578590768692707347025765760888214085937588273880242543535370503708411105328059008551819113432004654419331654719722189333034727424135642226961194838230583687189673337367141449332475040438811632046999622031182445014481474596261710876639191849175319339782293503997533279966537314069315558474061686	-347007325096653723834946951937585800005213443305758249923892683185233805070360020636593793786469885910204201677059753657403950876174642173330747335260776240110189323137983024661904985074328225668641745917691764631569349277528821560640384872749016910656259385404683336850863843128481626533259194421897832035101081495066743407031690744288634831062633880709263099123596544778002174076747690238573340431566585705791511337344970194150290592265671819146405981485134476573265558497498147570524462033991931906886891206823019206553296638932726665519369759274956737989128245731520080051078159484480333022533469893062649461344616637097742267936511319165757352393265408
7	214	104486	104487	0	1	0	253797563698369148944055996764959445800910688520948131504159461769463825120833070371587497063749078303587696130427881846648345399809248666754082397603339047800200051532343738083412149689910744519675344895046078395080287616569645520358591346970811690906594460170505643161362711587054041860558907431885139729820200792667140133110317207900665429942247582387320933385330722004315003842507982469313522787918682986543458045387391906114987138805922768997363396761738793394820158210955062104925698484912687961065013038048129967147463631965548185556023024776960247572342675707612964120157743602618852322983702443030467485097469240245499886453124770515824653675185935077	-337814791050694140164997992102439828471096579588560658139445769885136305365354147238743599444544434808087892773749160196056677725200009086466177709927167145314654073444512515035885442774069274591184429463167359856867368991428637174796938295885930537723377243531715520139889530137596436769901910558029980622201727577713489789864153572601871472989961673704462278314740415645005625537245689813147230331970977954916229697531841631522256537287570588253952367166428805480145287174885626046985418070110987763437878019386801707577235746890441247407264125673805102276265209414493414984955407007930413601740779268685856372724831087002936845901066984655830883337669889565
7	215	105465	105466	0	1	0	148860971564930477127272940691650766502941684983000885891533638309635343190264335169960460314870759588989837874404761395268788625362871518849527945673597214678190422524529360262974805051962626490862931523549269118880181978869749539630792888731376564091340936933621709604429938477995551068864124749553286714725955185208612292429808659671132235460750247976964112005578133262551397202949436298771049065465749387894852826330250345927053985400505569170197160019759051126787527493256430475612729199958619714083509353795074148962501990653554586295174375928990330096842126748402074640604814369473223265374005563434450733955600164730391561113170267773331136941643742145635	-630147861680859192248300409525003693025018037271043327115446433684689394674177959860679115976107306152204472887764566115211205536215092269157016990921715615874704241352252948680447302467432036689661746785538662193009942270245613008449515923392764300271333456976525037930675667474585670466890024932023811629759793072309464076265146942190150812816078166437393858747631339535622498306437907688510721282307851935037407506899122747607459683690599002596235554063300196226183147240528601096984250913162066210600715134474258037730867912367785837433123466762611136068653643429775471450377505743283645585218692983595743280444444395326162914277136864587120132816246137689030
7	216	106448	106449	0	1	0	526320004137345036727708633738043113893606011742299057645711327321663777960366525050980706409404471028013401200801817716486794660304508530746940125460028748120401377628084367286987843991106307993852661053070951614787355858806989901925418362258009143614081889871403292511238958843323768090371262715179308524816296857058778409753901896127241681571975428307553245112090427518260188264753177651085228949214455512340026142939716292585169857029154388467170959867502108280158721861501387313043777004436208442601635288213144575157407797753027813794193887757102208187821852311199053065756254997934343209369244323258573251343203355344576920381076355026517540262197387756148267	-495049327678706258639188044021888930611495027521394483962049445523377872134571549305236139020117924232455153064306899335854843770799666395743801181464573790706676900876956112462868336833286299540820930513942306880768405081117809674161599071600271086129958282149345629792088455447578994424962930979081790868107098555228606060033962416993005230819684897936643909077405564768071573816771815396259049463308215177031686864436801255716305321563654659650292140170198996900555384367394933121120365134925095370514631538695486276278579217176769534522987718711619962039933217060306489830240240806717038389645568185617896449369471543809234701145235730081193519674730473425649484
7	217	107436	107437	0	1	0	541234561444751496346795932126510630842443413706779939903879388441263095727564344000979413996486707691148919918577863022225555106967060787389454209068329535289469874467898232612313219927540947673463401581563229382049493253350194230967263463409646653957629510325770261969055522535312529118478836870421538317245470720927606792741649971755882218510567086690494190661609108357116263600055436802084351436801838177368959424221496197397871813820324273446634630091373378600749527258668825125764737416274825949881534297974844277512588693166900639579908309434228176860571122783585710551027193463986409781636305526968244351105728587065634485776529750164271426791395800006251800794	-802543088069988671667170917786385355045721281987999832721671249750461853767107178048565481969424636569860859388736396547300296398015773126475926167844728099120508751666332890355129678727111318305803319582368784337451330081623222286602383960200191458705061051515808460006083209962042707840982716946255358326207897341672970197093477681773459785217451536948289957860417521229604335248981959168893206267031654317725940907905344053599549740059760492917768684567853717092736123427452762375965009535172841884142649572843245758261750293987964101258658350199595796255365789092177135575688269171341052732116735799989273170661782825521633199470894397819715399342716691908613522552
7	218	108428	108429	0	1	0	1502524835390768319541279942917348805691368822554281062210180638094462324081192831312766218957442961022085880324363651306428920601457611030243409760861649758891134638920329589096235995498479024573233659212294604259040401121737927284316286523168737556444527881764085488195412134988004753899815563889691572265120464158295647510409122895918035317171066576260449245394089898707267801112837796849328612489153767879700993154479529005709525973830520909808982112874193137283632792401283264684960831050907721245147891385599999738987791157909829168886248638187217827586913951381489109997524083250797396421301156286702478627529423438474945082323673850699479973806310954279963072552234	-257938716774853820586742285955095069929741297708878853515816163564392934296049764160790520382729575995474992352140809414410748609766422068019466452359691183113616651710131230455465881771435399409667999840521363925419951120372422793974441935581306323950806709292434944944818416019198988773712815215564190432684829591420218843820719973344992323019729315352821995829684965154987164188589071592268169471985999535659080264487234996997284493460689299206155988910493214982474036385830467010549151559190143161268348858092578883278132832212977118692041609405353721317893281756181730732630036292879095708869233178327878829321611668218371432773974699788264340121151754077145267645239
7	219	109425	109426	0	1	0	2005637509588166935296603384677421606960201749566274510113868927803616956552201519848307315190207898434495170545050827886770011181293755080732479700080769196164535375120111864360434429063484223547026805104498475327676134196307104370838263539635226034175657985316358110711115149794002063917402396604890273793033875501747590593639768925578655339975840974104090586682221724352869398688849273651571610819032063372897940851686106118360796494320921193605733680030426187553498562660515373269258683132007364768562688926220223470300023459358949688411337916844597587727757528419095603583211824871936349068928352742252736482040414451231763348961308248955531522130125411393022176189111043	-308670698561964494543108762848569070617761881733372240410003161961580083139651910893608938367825759174572491057029387380492866404903251264629952327522418602794971543441908153333372147118378764757240186294555375504867822083019961531735170725926718738359449988528771084966292302630441529536947187920942874104661887242435558914195225573258352799730229924932504404768821770122380721688796474060069373168349000449879646033545040036514015107941339952774560780584496415478138275811170619068769694281809279378945032361870152794977551608008138191909706883423412306333196603877383212172837977481311408743402376913800693737330088810632311978412359654183827508188753549795724929032926628
7	220	110427	110428	0	1	0	1349535180759141439513413604267186399850667319323761771857229547900695223458488044603722517353575877097411806115664786042381897326051410415976406451129813108572862045549991742137445630287277084239260543160450154683347884467175033006407992411071784551794808870565363649820569816867853793049795142101121687896459792841637323986456106321923714052277049492799718069278856741450359159292414899284530894283019398608402376517142032078506725859028428333290038234844934125798345341076021021036234003157076317486956254578786057273859248044179546428750458925436292962270093465999296381455638241616038377204945549933853632315670872641652748485417347031609648324026934366402252925683925673976	-1703204515330741910218208273991019852479840883301613251697116825992523733311635853205689199524698990154536122778984598159669678380796967746142996182464185475180862166832541134005096220525349714769034451990027150509277733199778265585164147567425047620089458546990214875558221359324921439096698504958257761043310626843729101789757515946007299583861630814432544957812429579421978489884012974959306569118039724294652287371835930082145041018158491352047526867517975240428686813039951887502987232811904099395675872433947865923490843226903091539895046989769035647073916993757951868614741254017588559163467105040047415036298044306006144890259668358248826974661098513539342582169936504085
7	221	111433	111434	0	1	0	2329226714040262793569793366415444318361392830126892588721079287928064772921358171260700280969906780704522327131235308440352815110758088359033319808816730793443888975827130082563659517374780720321491443849145728809681035665650541198433084595776602354571578402980531245689797168754480776172794823329496009564540875020568968300352238376626104764447472742559524451940145769500626130516734363339805213761853009978487077355466909059259919195761937773797377019900196855729487861020448336586070484358850199860755344396856804419885736463390539268453923360215893548220953934621519253828437448236458309885085859884866877931762873580790367739343337266913130542423456718493427203572722215414108	-1680627470541863142368116379914632420472904553969795448223710570593122845203424943141155488270703444129555803676603086559130654426284967996724083402707655761722798744271701697737276358815020600229741995359043245471112774379336388116630588953257955387754906705721765041878935496791034003518029776786579922618006744511784902613652800771492050400418614083381681847884972148054590203683851997438718171231454590601178069137051840254690762317709996864677159177069482819787679836747561927380114945789966538053291921014816282912200139163078322842235561269529952659197852171914947314985148654160745038015863275718881243887651612618945627998596254911998301749255928371226077924485360850730755
7	222	112444	112445	0	1	0	1493801372144858323484136105666399309824164293812747396243164772524265844160518211439951601190907753137165929016719608879932712573331306594726041542297510411998590611825153162301692291510056412712845746021096813452220656473326526842382674798574313395126801652253342364635734883522319835667799343194893646551744801836772651430946969168187980142857310600631514103902974002630803046222003784665880918060592153716480791020317551535546298406265976024634849593621771263104842333379855232519542712934307735845450849643140487314994456429495262880328606754578553921733300420879114873589365430784834771262777577013572822930613665685317430950761698841688333361654137865600912006614141852143600312	-3791033929378813103134911069412743868547999119437639854479671632120670270470241879231006607995444566606566770411414760529033701721677807790144284986860059941148727195996344245926534114410477728087196030049824505591654275881521022242432704120844222675013711559200507319382917630727287933579696036304135059320116322795103098849980721099842357791707470096389768165601743314160172995775102803734078128121377959808833351569738400980381928212146932687891492129284017679203724409031547325972101432835426227543411394195758867628179877781825750391291686030647674031860782573368587959304568803129927732906963874156623113711495155657795410765798752119749149992576661652839153728184102451337762043
7	223	113459	113460	0	1	0	3793856460525227694910619059141644583505135014685865581092423148678232793749917669218464330183264766359633791820017152794224722486154871818782296680907857235548725825756012067142786118554906616787161594801791331301093138509750293796178154140972683902550247605773754905627527288258217966273054226364539948806583067910378593296717201700370018329680398381440921041049645073331363540159148135097732681820089345444227218219948133793626732868852972640742371508714956502386647688576669049841913336174677331504652076045916427188236125297738440064591057891255799243585043294262307738693112402238213858824411032964818726252390622060739786425261798834999612940165482675966016574767699829239141799967	-3142400949755119128534481078461969035665140427948731815754763229104587624900616285484798184019549886440154931528210056947974849615113385056879868479852494997148294141820199424124609032857266436205410411422632654330614960193392544228609171552450057425764804798189040224923736989624630206463714673564477181807481118062916262462744757848728846400157510838141180433850484410969649784539722034855175633348720283430940640083578927827752328122255189717380938461525423555785975266777347690395036829568363584416210489352812425677225558066395610692849740701383344590037073767984917001844262296411122164498301126325807568064783518838349171705387124597180373302848848202462086729312036225974609447110
7	224	114479	114480	0	1	0	3419149596266250998945767161169807090932438777367678367278876626112654115716036026416695352651792512529674343230924229639941614472082346572104764029128649931290074909348073952782463605154383853312172361736591822969452443179469846890397988485084116359305273442218928088566589856740580800939019210942935762181397472404051641097082338423394261898283170149506853250759717145458925613694047259084789658656404947929446498387695954554844362791211483012132316036335080343394180630343327387721836849426309068196756818256404417356094955650930369147568012138417014642530871680680150914964827638034442931250514891314037906962290677313148603418862068862245231535731841785892747099362090419987236980357931	-5715107787546740427143212572135391163772470022115589345496714961865781783537964767060916179163040021586680805478361922630189986631892550637426892183212332276752095422500746217112644638587124961305351808310617200429619222428530439149449702214833760354293851397302916420864045179530834898903338863323471851790479906369091975005768139264188842806295355722030201996621115411034159155844837980976093981525187544557399120211060794672356133725699667277938384605053249527294369191952003148592757761139147656188676860524697251339549142711907848408183530503610675912223134076109567278430060994456683497037317990938207434651804477966403018362059776577630164657216500082649467425023874764907247606566995
7	225	115503	115504	0	1	0	9160275782946300395063233799231074325814598691193617761568208720091923149023432853528245920158474847061601149561079610217947134744937354548135044676363022709330047094491547689107586751469917455441264177837900802114564872644286723347449796299453138669978217969852561347202200042538402634880341331556407580166575162732816022123997549854625103213687952599384563743137583395689191545608932602240384716401144223123494692252540207293205787510056492512258125881649767842200995549677439712752070838645627334258546498981865943966289727876437280607804502633045389096329650764224587691507929787565050667160760019159307274270866146503890722780728682636252616090902362701094002053205856214804817462299141674	-2819019135073284580666916414445283922766625789135691364534830478311345084607086035666338584894521654795366321064940817074460346664725171845183723151714932625183651910009239423177255022850401902668661102163460359323345033394759120513443710285786776160875452985558743918706938578685983121870884902237239199825802758837516423469621046909873994425888250749839365827338787056344882981970046625671022118728607679565509151607853663942855874325471497845346648502045819462087666502322263867519260368572159758477668160716928007731752515082512080826094223637775967664427790734456043582701996156661586756033925121732281455366433633504715226087600886638704940902869166624841824830752117128478671109222438653
7	226	116532	116533	0	1	0	11311142309972636756527624222966332156226031985006666126861091140481189488554260783335359328849528602983193860542422746533073731275067183182436680952166588341351920321762238073651348451871823879342899993237242706060692741291594834278783012959114728969311571779779629560504645895606135572458703784244587846713887138373793756522160684936429551949353761681340875412916316100940389269751264917502943168225029795544462125165250454105297142589560968137041968973990300756091450382350281858321236197678136581034777332635333816460088394531696334160480922069743453413265161043828771672230212710210706825019883571648026812023247087411249245558889727331632878096443450176743051359004235341867739760993996438069	-4451693704634703856255328591572262169566328609454101433268945997756472251017972152905766529913038225994617245538091472725333889581370427313962623492385190243482513781078357240217991059710190701142781159367601326493581221543935728462775814458021681160904609796750364700218635009287897655598134926279645843665177640619960408500132070735804447537236306889131754468507499656624321317875944002104495042613807563939561146332427050611786065156932709842867149289651037627017343549034324122879566157486708710510105617027317940916632007376887295772708274070579656550507345248266205946418290822779568754591580459735808240133023394676404383153376126567266628842223633296745265623916720667429021389384848965551
7	227	117566	117567	0	1	0	4859057061208685901691978762078349253400521770755920640901943069199691093664693397664972484626516299503168849973337905497425550999119017031919920440349954771694418633940465023895285371901241515609784117376858008989216192333097612206069703315406867575027910490630558964013950312501004007560947682427514867479857597656395314543190084407041288438475695821688730302998061107741018308858212132515227268715106634388660338902462746889962565728614863569801260842181315491544145707168248094874766164260702070812773906982578625856492002591749017791272061938098387893561594148141643343494674832976152656645874882118678336825376591303609656747350369685180301363260496281759778314782802108984416029254998570568517	-15950518666055480590304941846361055358767622916227619675913132809863639425289631732745212205839432276222046827126424455168521014295088229065008700353512447317114282149207305479971056898975909882606395189998564172869346976689583634338730577415245427391572345641001383305061258228596352948057614153502668398688504925491554885923120150507239295311416023352836551700236310794541227614515377111030302178049541217937617529286309362226784368985044665765762261849315411174557726043460496089910237704545204849604828763168262136212413873316141476696045341671153620295762992043645956836779658494270614003695968216337522168090354969152610801219574395917716751315011707550614277691554624462929113570661803473917025
7	228	118604	118605	0	1	0	8537500997574972666451861450317416454288564276316005796258810115655536192512698761088534072613539480426240792230157489349484406256545286109950210212485638127430044091450183834325428718928132749956202034274955751639136752285831771859491296314752390948706654525836736563587422611177958404931968596913492983766364158812507240749852217491198824223927719821266621915842692729921574457986280072350450234370655023946384895033419672205359695316843391768071052075629367152634287948250573260262664055913668644310030822333230881676056121110463827408066276919110589923743450915793031412475200252050871753767256858042241856068299115830103902599695441254050020938835449378795720990494458749957293244324109621596345827	-18822544349728380453345474318704223014800601640330490897362848059109755064687522301949714290156609713148244814974592100320753363303803172590932743412834392636746493086643285507111786114517147308458534067582551750232726022709703859501208169617534069156216984607749445513781947390748760424270123666040560336349337793537668490388913766180336726078638722297077959714958567366554115956962506574744600155246408506854736398994492559611205314071896907362033598589989936837238595593248459406701207647766203220879317773894310304417464021550796523760101338501647348694627260115569947310023429699720509101659800283889491949191227995957850627268233111291001479953749676088724896253244416359676824708188111349176421615
7	229	119646	119647	0	1	0	34185998382660458718981310852871918337225814974622449824337195731611432943343548666514527049748280070229615007602609888616519881353948763982340393789781842512672522565457790756495127325824465863325423531000348802036483177674729820496726539263560845410094550774025371396119748366743711226286896775580837234641759398193501270443391394013652479232247857648221871534958896449338461832358603336882958118851375031116470747471568975985388165878941008900676976589689110633543442413641878400823384804977719941445649595573817487173492000179829091290591583059421018793697563899631311485327321290118031312360041565321461735900322934774207846719736676315823687870560386562767331583525509342317950646942069069639194711508	-1641600324822333537825854370198305062978714572628977781129775908886539320753586297930570377498867769034841426046334052802678751781993666856800709905788633190384271783039938134375120505692568223375258520544096912278050835101407562650594667362433098826990155632473196628415517655056809056539430541099383038194288759679996985989881046090160070071019511913025773069123443922415505778760257607458533717967184857762849903957534203508797961200804909141704528637015987669623482193834863557132126210678611476190247973534550602868635366871260002217566192017717084241013855707734556531167479454115569352646255211009511001894015988030394420617828019398096628731121907655782000383678901700836232849497885719194536250787
7	230	120694	120695	0	1	0	7501073591045371060283505898002033380185423161555001272326311362812362994251696839638586904697998541785855387582271447787858804903575380327560717080919071977821339443877719254294495438582150492464176988966636406319749462268106476181544938583873753840461056574490636574870409671255677839561069543439531495472173462681239449085095439226460567516968894837809495410221378708636958468491999914400434253468968332527312202592158350589711251697705632381690742370132221763533866346813611503475914930411587496549957175696299879299091754417067432031573683726576463993152210540500535922225643340722024077931581676554935182690583883500990813583153889144036934750798239703857590908135874352390155665987262234030507875121172	-39912251952108717051747205260704444494098001466802056074669913988832865441804600548455480361034031172027257381588624114614081964207585237494410156537504313417640151470788066014162059484645433126736029576741078725644232714544572252968732510563512426474503223758154014022114218044715450667332542375157138707765940983379454533586434376390466446090125707235599133925240150001335434548495838764130024811158933233887724140922697266416097387806179726866478686766022128122003302965563562082387400540001130800511254262776210153526643839184421032260139367099503545909522215246838987062058875766888025227759095905304675812423410054997934733435428863150376804014714755867925145308025489636215318654482406754098778406667410
7	231	121745	121746	0	1	0	57427363382932541305003266650660845297903911929945559146440154763065911301282500508148069242715959426364412718977759024139269446409888595993937304178819852301304912928315432742245256608172414729319233730171144614133740481972455016342094055707797618398440185396403930338757535146711849232723655565210247655815126637006152750816403566636455077371833750332747996483354784572816204138471802814816501628380793096165838979330783182817346803977618295065835192728736108657753055323831118671489960101539624503631291074019749723924216195978555574769832628520249468460282330257346435967862536234454736153306181007997849976446863566781559072832704308469749307254545519242542859053377178665354061300289336046735437641103395208	-4613820940776304015329145719463807367598419833100188039629750849367134731829901430429017355656664802367869666495483089086189364594061687920115516669722613004376703706906561053403686561925353594030231449840023573031853576631367721630147890098848159843191788361410035798555086914260054926001770608927938584910275656925997777013125030004292556349073246488390691454345539730613083794302687916192042150359242382470630814816831349330873955185547949382918998569647317807790867766239520517121487385229098913635004840896896161939771521523086599693902638140665140219344319648161977163053175442336524538878509034238879026687376663951994995763548447466307565370254800016041798270862074403773901157427166346774643319199619091
7	232	122802	122803	0	1	0	20937911884482364844577107772894011574148352505291310537717019550245218751383953908717455116144114154445215389724652255980559598844128018083259962818865323221613531470575760293997271349414332756732554258644179313108940600301718901493514633535770909822780191882692673058893293963091655053877316238441481307319572445138646193597733375510367589236812650711804493867187980897427119447028008806880403037051388327263920394918401247152503520223670719539000276365428580653645706051869822723269501011524740195522213504976257314561543164823410354297122133310300108498429329396156870540219726371819102972924697795126074874080132980446144999091486553540954909408277510019361716277014445182650851941052684502378165393108491713711	-61098167557919770113098820804153164030086779784215157683647320948352430116474603173224127500635964470418604228585531710075376918483278454289514059842921779720292930773956026931607067318260394746185510881203918219227777077679269693643289409952168355175978842748659172333863196015495489560096133080890506904447102334029121399900439465913715241430359637422188398601788146215078940484273087138615132534698717162542723426256284598053340527026240283852130475730728316049133606840953873856305507195046432927941888371911096746338773009131367762133584401301183183019106375616341919652161462327815391688944381831946890420523064057176539290518140649237108644052481811685214989848655251537456829764054774160296638067181070348350
7	233	123863	123864	0	1	0	16025852531671500648125506385752775504293542398153775016125662592955256852328332442066019242817657051354413644617876409169663332791815790385169385823504042959012405011724994046880260871185200886677778821976295672599469578107237158563607856507009513834943636685031697618205299279332910175762038170701464246870176810871108548659588542958677251201237697017145520709134734169873743205108993938678272630801913408963513761273993584146130235417315020441919685633228070520781801689240913740531177128584308744756466067689856693573261252678181738102248082656585005698136483719997461321490802033028865312649505261235121822809586844161409604437094912181976383364290736719039944880733052566698264883834389990447611970301662300306007	-92014612794044294739102437803285342886531846105861385640444397507206678579087136010233588633635695649460626447743745166691630827313451415232978564058686654392805990361021893305866594409306950641089434659154115832912177017170046803313274880649797303510469137220982618039194218448775759162265560814950570474574509333614417735935666601062890969754144291325252657155028042344324533692695402947450879592056063359955805375125935765661308465422027087154395039656541365644697400823050504931596607156801069137082926156988698624002097892703442425051855698599337138351103739613624205617362327874897087010469983310282370745003116505630324184027050910486134788138846794927474265072770085073706376823433387677299666499769779019681049
7	234	124928	124929	0	1	0	85551845312768439215020006426892988075873928820678735006188436567815317589281286446133868870786861193279905729165764802968245204382280181102352720203689098046397415855545913876196328004812704890180683797935773566582392536123654612845322431739492011228664060220427474286414392888477772236790885312760065912771801550767467835224569880527489573787480634931750997302729348125164083583519372437499947470794448978295305330423495262677295685342633730057139020588025320587316018876055175568207947023245805598184778840986604601357622805222219753595559455543440532296658650938690678096737691779865457527141931947778882406663287620440619506239415556315530056345430182811600096020864756775219409052307260574751191815939944583662572292	-56173720410507970323673452285982440596376332173977414544777471161758980388158450882078163495054076128106721508250166438899307159728577436748439966980568376711143890963960845201239564659323538888366581038455713891129374523053155656105949825131520400584684568451762941410040597021148793509692758458631586300929426794853028861201606612235407859754426090649111587396246933247614793606825721863108839364687644157856000386558925949254666117530462351773242594813013722824858280578661442639709284455096172898963522019046297038464354958943168826106874167602385896442587342715923490199007771086032192169416577580535406644395032723770342034357848016030820616412721390971312286309062753632083773935401225993005215020905961951299232949
7	235	125998	125999	0	1	0	116048858757695262440969689699245172266553525378278478003492945547360200251981509495623185236516386871540577264275280102879335885453317407607615341706443426813211458220487016184834720407964501763600965959452014706486876993722473253652661602917911131055161257951845280605706769822439789421238751825423517321068666185306504795502655222125812870083667750016060687266397090142436972576013100718358145557305562779482001977494863628100887498650145626761900152434652901388202544281900285396394134254255037098294535220612147678567272630659859979506021094918631494998650374730504598893020114926159444315389482705809382574663095211928081481064223730659082925774201711275138895252627345984143708409571847990206918072605553191950491437018	-70459977566723005564853579377916556946042664095514110044785880094146491199718111552727131874739340734482320544762539956169230735454674972234493402433520389764976962590486593787877896947057326632223627361759385249066857424542409922972878147600021970742835414283275567495517025812591718177178657359923187593403007193146811879384299605116567505169288743618872992576103373628141289112805624115763080090974913206490510413670342217429244143798443235036753018769180445166251218620270506390375435503825223675775119752878788393941493010370683748351832437223974361201378104634905699773451306652883188390285074684503373460603030337070001516381089866864131787538500619001911526976202965770853015756491663423015922620330763482746723867058
7	236	127073	127074	0	1	0	50196929546083712519939639647850886597330907586857798188941404124198533452994102337674849467871454658177125092646264400315371990848515263378249303993977550777463449243183869218809791028388494117534622833023558381282969225110021096308325418309875132020978912671822589802166543988745261070877285116161525841875199099863789369012018573774467256683722110834032615005736279713837231423258199061317132597974362407617905602087401862285466981350128948830170855648114311029022711531086770952027680975387632250021156667192389261869127342866319111131704380859622995700620693190473441426053858355256046306851156934499338484823292886914103368766135829084323791190539752544710984021553988564564911670690580811875685130261298794190754619372835	-196022711297860408457035702050882102664167163865500051952963855974202744449872002539639211465260975449773926502335926612555971542005126427314403638505604540319909624963410048580683094786493570341127711673252891861729958761341173291294400802641028997803561870925910513370338393221384998613210631064825040401583555721586980534949454501204753335254261854563038154532302580751094346120785916435236614171659203786753498354346475978969559923053426760032473820690111809643521550284012181730447177253948460474528119580820028998509440820864713241608467958130534986148314195996869346603884162846416775446566053494950163197637172286699954063293864664680570138476770262724571715111182268977412165028852793711380723140838018572340047232104710
7	237	128152	128153	0	1	0	112633864046612252510726293033310413309570169750894953295595107538312618394790621957916333343615662868799712701957848863299388674278124045720170793138988912134484957327233068200675731654107803384780392711096198470089030778795158685562422361801560405204849884552440795316881892747520390626759677550334500662096057239702908879387965904937228128042731269976651430072169662755217261673485148839868933686859856043097493711174744147597191491907378423260055209891994316399495222971115493053413570339817747671081745339156077090356774058944530274677295912900876550128022260286445141842030121409310942442190287116050273925514829367343316432471615381091882383023580801290782302095254641400244843979995336372900459897714020721068054748276396413	-211138205271050930869815409733681921083040184213012788504971585842770143525250288576562002397546508758392814884280582340416673925842100042317323489621643885115852851947375183618669499815964705115306001478601687833733178257155107136548809187510506308120237233850993597427865424429978743388765994084477118045714308861142707908309979628430283438752367961428075085902487849320699569410348882733390737819814296368761206115341178751110628786597634941806055543623505158254397314197180878509833812814958508457442689513273336329700311660445500922018227619625017479834518861690690925995115140549884383392033570771439178527588730323239101021737895005441125192538454198511395830689890397188044387146312547549424331872476597897833906866082072671
7	238	129236	129237	0	1	0	23733748545728345050692505971520288390429066484722142706243409627829429749222845773590009124803902486757333693601532221291391891183994768458606827430113977818511153205710498205103197029382425967812641229519411979163314329724430163194868716863769947018937225421008699212229492425458714605013545989905608146007660021318371391874831298014425080592739960915637658679483531905930734607855601881928059617483932798271718587903090633991888681184216395083983686491612856831292028141403841406361298403421509023036523356603660035623478544389992932956804030707107309998194104295089345063498580199544599771027236796159326531149214529380090948521005162902612241969556299582766737190758439537411552050369192420580671425692326821652226290697142462761	-403356042482415679954714551672168348985751616979462923629545769211214024127820757033412544267562399063307139756339095107455888598334481478966955710871382869450462313567425623594273176559845392560097734633641430793350876023526955516489771391857368766800018285644905893741158487009126292959765499743977784688161810702638013785363678800381221243179701685064631005573943809100506092955481779047980262727680928636771037697326513101552498555647570872489119960689358432695989793174557623907936645575752709021078154976542031871639204488370136980220138481672525312957147043666550024715488518548425444333703445833008125903231711549062682858087700434483562211452195117612947046516889445628886528478363688090269841889601972227603748667258855420122
7	239	130324	130325	0	1	0	182332950725332352724860420775802302954496677531510329500433224731519128801009912819710616928312189824923301174436744611723957987378709068070401771148040510586330493878424102982775812755054653725557949121375094210598047424375654375879876353675620312262459743759352787772934847875462817323310170498415693440102008675743584194758583725306702510525210982123855200655677793368924309204899096404110996222401930533699791273913444923867471164103020537393537274689056411901824392519562574831172374663688381056605512802129891351935444314856755440810804276721722045883453934005519863093727549620832817727146379641743983111586872233944238889276380552088331202542993147275989686373336156765641639645931999724227271126630642345682851493703238081855512	-378857564296680610314473220822773655567307934258162691339590870331302171003499891720098418128322171669360343720761956991135708169579881064139351708559817415101868702599772588814142507341261508796784718603315477897154591871130508831577918732897101016581653667385108382779010813875389496074047597836045389012327077544792516035656535333963903983110365853220881236643475835782472239336121283181020541314942566579219401812199030130432585644541256919630327930677457301782723069371291675718335910247317566470017605766233647226397626002929330423893478839464106491179250817328618779512142185886414399432095111648477008099389907736537898070097354915283540338259856845713547679198678961131861789555238551205966394742139298224388591137790015417497131
7	240	131417	131418	0	1	0	116845905180453967026357554352054373850545835440175469603045154272083870024316827247641683258598393881082279490451255273697552883605190756102854189040985057993876570853382010145446969722223597732850421201889662145684507668054140431993045655811899793681152586667413591966661130526089854195089302696032965443995755496199223959590965887352549713410653754005185484782656929759297701243304262850083348269758758811203992812323404643849179396782530820832688726494373624255450702851849225005818055803432854195712314631857143440678549865778725283125244756863313793841139236265003865553489407512928718560208613891548483425684021866171289611240953939267035334690625642790369639693450006887230757981962009641880881859413342165796729914005346002609141607	-622854956906080233687427647053003011914288485137618542515740661043703629810646354959045474229423292569478542532203213573432437626139522177534404893267847009397495371086055247197895460895101844729934221061464274924816638566002937801156814094645950530427662953767361218510515576486929403878395181997714112085580799948654850586236582515626105077480014561596452913774712937875143080496288492424714326570011295086363853100243694900117702275166404926822648527621988377583440575541469058301042443631631056898912726342175440841195874942468826934150078368182459738714193968882312438411348425016109139778465300372126309664977597070758617548093392360290934647586210095017429977449028508098139970825848547361853021641279111824671634493822503817475553938
7	241	132514	132515	0	1	0	537262380201289183079081127674755765178961765077447999518937547939286914480495714507617414613628539086662555420117832089207061872926958061914515461793030816429805756156264191742966492674964480892868001249520045446713367165627164395033780069074788106224060473408997669688611763155937989283583524258133802626586901686414819501306162810716179080822566836000379430705322553704007110257067028013594386176260626360147796155497513311043500070599665564007978952610557164634756171741735340573943771763364946267492737906318874732764166959634936873878182651569847341129587998631753924641328800344421721635681630497533714191422299475092897437449413514748887604110932968098490323029080542102518770401361326146818923566539205847290132472657277426217092853360	-433984995902157931276129631005050818638598062997883544325882807294953152686280145154801446215343791063126627794018430097368358003680868534171488346142417875141382195069918535076823533877586170955397965383734789267805948553781560831993500353733878564201984637423677727516756672251955225839199474672043648213841343454094198380502003658151446526172727306690873924911221175170788133537754517185989758090767416349560023417464260886487880823827722060461345431693789227905272627895804854356167773537089095877650200780882151324622256497015793196597006559154552600872105982047628707147237494267652660822512552413975323086049081083248288943348681179638499741138036721098837695874517002618642043850101799543592374464105443816828497299149672299952076232021
7	242	133616	133617	0	1	0	654455157272703901359815737401878444208853410254263681405794093802988890524638937383757217731057522332190767179314425214950763656882614311772196901747166293339649854666464443578577189839291754535740272836115668741207679965665368430050661944617087269178064206519615861238112382143592300352530153358067761277388232819417555544522475311210238333337497464581239042894798485622808654615752492643768080728623632564759317975857910832738511649165758815364199000204616768893352984010173429379360677478608389472964288259528398992063726169283310971404597442540192840155250853395463727199893509270918269110432871667410578880664129665623878498707880741397770289450737087424660385937158683167468595919643232473641800135951597649454614286439457449758802127455616	-624779730148735204375923775514019243810248212332141017829167309359224775605903874560269123066736026824173904783570769754421412754900248657641958900090428922247967276227511733037100814945104810034783533500384719482218723514768820821424133440409505725970734391434384695293889708171488669078031501486544420958088083645629782395039598095411211520218743294265684706659187469305440205555801861277042791751168756850035058113379978380321971112134787224063253715617423859460043425646646928643090254692656756804886113413523176229259264194474520396938110959504878288484406867577538613995164336237666678727796265306253684875604293331804855125619732910061524777795921559094171837959930680429058356985317327987769816919587219645940530847640758737582282002950618
7	243	134723	134724	0	1	0	56832388822491284805433109825052288633790819168998685318990239799301747935887461375113311260544405446700497786570868487342333520943844232129747732561960274018280477922230668390376628943214199722429033920665051419197434963387184679739681944906352925723578818471478151894450141089404624112735893517045578613151376540736404549497159379445764747199690220849230660203503067044900391884349017465469331667030142699093504627740782679119502982567264832567698084206107062334479488550704570529259848957855585280780305884843007763612535666979001640375057051301979639040043027770541440433173642212654072597518242711768570636845869150882317349712197524883480285481041822427518569899040602431776627371871481473412118648237742285401080734688949044139622066593550083	-1633221877183958781071155046169679435043993202202917885315776768723661161587154319139144913180315565011909373434261550558682447668678432704644672866789518402260502656420890802983858326344812730603234406479148531378133619673832858933974642219624514141997151087941563006892104616890672091736003049160122278556326012365903853634318028714552385722280070659003631049975805189514329531436190068642010592061378999303652041043608076339158404351786482420546738684516858674174439815134159832015525386216863122021803763576626685986597780393842081600731150420596881218439640788348510706017924755410184854069860156971813193806460972133174717683526392356027567943551922787414580203344131458938478418648570562331211260776821513003166075600864479174128959805917177579
7	244	135834	135835	0	1	0	261359740094980645946781266050254110533368242301239108057650488251592194171815412335801471933105470165064035721390537798755959006951229610379378839447748619319333807411080929779683568506042164480445284811232235331455990123499715225294649053546438184670961591174180786864662873207979645935675069269457853499569509142401912640831178480593826136009845888543047962479751809058013732065446983381958135274978385438553765520127248069717065925066943280301988934062823413720486474040113179885171014710714948345472369103532560750909049206511467706489414089794076438983372681693711641683906185585241164953803761188437080228449694823718143665187261866749577104488645305208749338694236733751690706931115461517082847141560852877289188789847984309646656309406630224231	-1962932225854211825471251510564418106859751899688532813232278180106144271063603007030468071050039314445941523847085140871017464396135635629494675473515122945014928692675173873059692854179117109527950452820208086613333288939816983894415347604551323293642526442880934528155924563077969618302842072597837897266155144580969796126863398021365467618091697182534860101041543371081304634659926546182283399257947937639633973202803843720491271941920017787167435652706255717520221233706034232107728081620109273092352411787819306431621340937274110457707257510367153463978554754018420756360579667056622542911624796052458827121375686652635000544477133700140538254618836071322164655311839470423536111350410398316036031724833402103441379188462200319345400450560075379581
7	245	136949	136950	0	1	0	2228702964553352178537176143653513538661410076469321872981508148393805266385838912811642709431494447823436466128540512569157045238292571784116414894613568492498081224120022875259490340057804734435084127283022471149949790678250566709284380012575818613925679376597261874307406423215800571065000169441766679104169314888736530203820256028805015679231696243016598095061178635005549296469818617441488923815739170253329576256191577157907671394723316170730790940266982648889592180423480879245539630508459595993592619446997325314707901260689252829033925079421972699361483552101097606573512400977755534080579764990257481099951134868502137242720765848292953070395263847476999223520889716273576373792168766730407724254898119859682557602457422168438044950584329067949929	-687672221084179469815943460539146218629714363925867470085084280184272770246450462451393040750426052016401845459914103493146583525767478786792914574044337540419905560771145329788435800497247553357926659556040827581938795290783644908362721936297183555670223627812109293767002260229960903153202735573599792716727872025979420977796378492046635339507057741207832362760103111011024737364393036408798994092669877976621915025682727194511792683973171959648766697038640122038799119822570511758317381841595750869348825068586596338747092236335078525267492524406489769085826454094587785803733789891632163322402010773647319054768441671597438607357387695925597208803898581463287251087159570347032676188608350886845368654375761328813933515984699709460635132562872656563543
7	246	138069	138070	0	1	0	3737845461238424805092229929530098263482105555919750919856765022407029855061166050086860763867465886462566045543233761445783554944271302587426683667091802092505645999326567373399406502947052962913623030084075024390670347712460977911592008334410344751533229850960231393378300599804553898097899602651314713311423438726834076337749958433834279489365061752282516129131626668533505845638839663867147638562067315593274324737405507248449025740035634280416739496255652229457049906094625467829806683864773723024757490523015129420744295487833173474870467536805045607835961310635074590080113617441698439105620884511750795746519932777669081289911762369481431851234680491186379193574439574601678865155269019537930039843424849401744134577578215544983371162899289033574237550	-97681064959531915534649053127248618649365360540354585904969821193200143340033051234699639890434659768697122083010543374512100518062303363812126863434468226858122567196242033328523083078503116212879941636427118814103979330384531229828134234301795387081391470166563571712541931178227539428918397014156239628596419736790004878134925880202507509094613300697740372925820474654427175272857478397878557553523207335349624028082908137559937636754264951831091738494909216579707084655016503508421507308330243521566182983871546975745309613564181099181238323736560527509025895324339724759666974565009627981832309187759516197842580042070051098076807570674431131868271518734971144540067034303269458673045230652899614596114004342202094289879407253676466512760722445777620863
7	247	139194	139195	0	1	0	3777636124198398207069598398226490858882067816101078505179788487545052117837954837384617979776784987719961873968709193187253983213464490111231803441148821778857061942294092952148984802994424299823190177869243992750321499188690993496643622063194066691701903983922812764863529110883362043123837140611658979297598684152262969266860421560180050136506147970163238711219493148280365732129248227483618128906624597530234599754133638544147563205554717489655497745475164122216496682545737591498175218699394604813558145216754026145226599791862520335390810111878928384260804317961978868143842646397896428425962135947085490326516629219972090866694957074084178204026883712180749336161394061969779067631145008475253675537824328008797365501190637311027295545067309239927459338826	-1282030909307190057205516781778657505512947511325832966109609555068784731153740650980626160422201569823751446556325764038384674014382839127424444621905987223810325059566917807286274619468509003279377623131974617090552602098557796003231041810729887963178388544711566649907736030302306360000035876992639397189602957587783624538097176649067313667838222546563855296739224115898442394064174114926539678356651336604994821207977264831684553390333217250840304893895106433365083327340238304294497858142435177761335048882856290474478980695213806038236333438611624505594047174123921627651535419479016766836133450226888835849398524725724084916765119858762134385700374212498607947413784242139414679904197044042750503854734674431785324842865245099192316280982421147958791390264
7	248	140324	140325	0	1	0	552176834066086957393995387063090644334259215677296496473318565592493334215523499905755591723171187792131488538581795289138189978565797509377784385061188463543766855080626721665537645140543919993648170876407715582399738164827002306571405553080505122962205776741267416616595756945904689288490694230409251592232329325261430850540945695355622572556534846685978227372253840538176615283840991974813167252466607519234623657972134791172755109801764503271465042707705752722104839219514194992097386402798714272287309404755378821704349687516167197716154732301419246167376954963769385751152361300006478770235634293151543401570972395007205472757652695441893078728309276756007437110316704782930669355320244576536071895917743646340301404093655221912276493371310675521028528795554	-6142304534580122497852814693917188964407439890950585828972038116428490450081278601160170512255556780330743808780252773393226477936487807165310624658888473930261087085356741214291030622804133268303213084764804550353293879892481921877636308651744847881381591766482964819730824542535281339153426345919800042586668549279002816211246270574595702711934430360589354529334137148310799610507237990698023415432232972481587191951461147503717804451392363531151778120244399106708246462412678977608795254449493016937983473308191962352415815926610225332198177359666081122879691241644333389219276594417772524279409826521188943598357445367552254116263430082988919422725424701901791541207037248442043330239791055154894606463823619988768821822084470618492037742808790151155149575424428
7	249	141457	141458	0	1	0	8598718214397514483660032180799688002490264665737621747713386144294554832442086059141950315639204198258109729044772746027965392550685031079902342178363200667255851032943909228400672951478872799829752603848996294015102818392192145604242928149775312492425867478371904039039127367742204536130560583291278849521557086355438627011266008793753933108256044210351241422607548663578245178086329820985362526334424866695878830379921229763190328254841102145029322139661651308609249303707529611377347432751428800287564262526547160554549508303308542772149116854071090023989026206072581932108041672840814119762517380220229007901573695718105175773778217775131902205651449413372585043549865183867522568997469567111826125614473623722961996212419142872198518830552140609068320820005069439	-166570209828428206711751355528403898262617527756295493972360616512529936086592569008821930112289805790026004988204898422968235886850577448392600072250922024695557840867702270309332403783044571964699221928536969035202217206331958695819246115163956001208188343616162699718862892029299208892754118790397866652213799133778755418110796526479686689283679776390629942297952534517621935400072085909932522796072104308527478375801076144469651618860701130375054430254602042567884055048948148208292774417130485021649945685605906666672875380942785892627367962414178696204754836018282484982786701983804452428491895193452054166241262305794519382910193311412924595740675388409941485657305685780699799638856808479156112739701191349486044169476554676043323000016240975565748542771641007
7	250	142596	142597	0	1	0	5115201685844580607519567846799220304132634312470652241733264962146434822788632858231933882380045959842229668087926544175627092790427267566385865106520105841572257822393428989157846500944261823954367462943834932248170527060373968206211749409035381503374418484308755055148454733685830963945367956639564255754153325934784536535730917353402250322804248363600042925078746843462700520093638856236085688596671558508995184715627059499485516226682098113180783348280556905189039589652145525925781782557202230952516432328370620206650109196681036209573627582427675266561171537213564022351120497550144783211322992976914480155081654988608838834724043451680939900671086919956816763895760360642711091091249145426531382189430894033833202996181474588772532165575128846232296354225004610812	-6473468579319722423159634019421533298830871904322048669336811746061306069300018159119455938711666262349253725335879122040548190402724933609456581620331809621990045080023427229022031418364923214092982481606678876758347163555165531589648301554813458405227525793575945108997143057918902805548256315960567936615459680920583351496491037029451629071068257857889887441931734956054963120995895786164718868544677998545628320773945932725008701743967100849229461340719000845436285625495016897945655590360738602987986914195286986285987919684326831818646076431557875866803338097663613487975415531046548884888660293317557617941059973605122449726994687857885386003579259559489193020504888646198424298190410345079675513854067557342839427020577858684064516477806998534832660021198007357611
7	251	143739	143740	0	1	0	7104062491174469844667912816510941058204994946186608240780679852581099934202623700342963694538616642776538499959020376257592054495495360281995213968536302433076662824698122395971809145753195375099481088954792561295838182931213827309767918950044904637863358477743199645322412743350066366687988783435857817263167057148950936450570680836569595996996030817355788757650150116469700770570532326387081810463048260065808981228026766808588760294462097912678989825120663637494241749403347337225684442608203925110326641725318317174425985121596444626543865656790039492239529980139242271214171306554157753241381986404147188372849811020020419129510822913310907101899344987604916268074404545347574121487352181128612153154006145321726694565171138769900439244685287727971579281514077872993406	-8160519395198597656562406204075305886377517871130483220041203447900926350524727056572630286900747187283310065156926848660385518643326580462749656348094202810598168815257128333023373340163312179440764744401391892104867347128987741298455844587613001235105552728270714736371169990232808651798508144642043865616217547279470472688416137002042038774794078368400014453485983780693790996882057071629201676395805782599695181442496495339997250476350817689881502495557762882449153073070535238365241692533407459137792264641751653910129530196860654295057995142549346363140613630362917763626823029146419627776028873982461153081703005259916704973794043838232878419791548175715095345666392871591779500468050591045552265376490895924164415824284816278900584470256280490331069072359347846025844
7	252	144887	144888	0	1	0	1066783438859364356807694383423093120139456954195447003544796747773036304656574153834411116197869033958843047139447693477123031744243460525150046671834386766863200027153410074229135078593931193379797808739997886675689768365420582886631312572141263763495629520726215645814160499097582780806915641005232162409854614500498207745892998945003686822640813219342690992461682672574730512306175595484807413895969046915032630362843256485356224248021902656330888277375164552909776375313938307996875106138576090934109870774323152360472288888757021396452165773970121497021963314445524141685144989125101018580940673210232970464370501539073588558744343312716548689615880912655298730704526418925664765653989609252200136613614813863484263739199523118553978678422901725920113997039591664661276409	-19099199367348565900711366384380479803436123256809110271751714624716147639027473832640104978704034506546449473672192200538506090531346047513327084477751660605627390683110896440763953729756682738495320434342239726504854475456854725677400552188873492526530849970035550118064196948506216269024309913372697393373972916687239873469602846618476731305173106432626868843565128782146063315974472136334812359582894857380666176459808194686583725566159891570510006245060417550130342339914887543931298497702467034479963646940235708077355796486595075469529309782775434296061505618239380475010402043070079287886215089337780813083831194847224112899057525348522909198427107059725741071301193370456294112544256932324235455183622677433442994833519291848719025173721491438286666717408861055909167659
7	253	146039	146040	0	1	0	5367498834145959553485172925080264883991750182306043587066712839410980348076624668774827618667646473810265539423040331090325394626750872213620602577186906492687258041443323518308598205430690438147336209056936632438485782203941131592299002590311222540869464777774429046703604367925114512703493207363984047829182362512631054386477967794900740355596920936452448545418805291969414909005167438870217813002553554702796958944565956598217242212112123722708174740090564129313109338114049916491307441061213754148120931838306049494798288411713235167568112314854820053762258857631224524471319689648728031187653358957571252155895045719930822223603554973851817118148873425570085974031716921657967589615325468037462789452409508594135270510717318858309991516691374878233114709918830119436160116791	-21175786023689631254099955795125344019239840577795756073723297448741503560174276061817488820522805225720932790732901807018140452127048033950073672810036455819288316210142413680074516346195734202800074657484235416337793601657500244180931507128923930229541139892608332247258396838685597889114917729586999495101259520459225420791351077001307874256122709598132022358692591636748939565756488234803858624969721980341330011131835621430641740542977923763395557873267826481853098686327166418964840649353290320752833337182326947934408658681916370019361450318269986854913656404029894285422493264645009093786109836285613037039880718899517596043370636647574066439210333755334198567909157704031076286377840624728479062695416078343766019432823027975301317202215962884359076120722928780328446218962
7	254	147195	147196	0	1	0	31852134432181950728858356890098813689246057911160338596869367637962244446429705817622414283674441927029423088777799958169342632138797740281707270913517744667687496175385316805757960424563713754396823079986478335369602307939715998274689905129547439287160405873298762771917218539436775944297863601467699350991226623479947481406144847363777629623210291374432538439355396932437704071489052865129300480224993564523782218187463634086004339379976610887766485379301395228368919731500459881879448110909359841789297392446388265014454266086547445644423728226740934726246903204508120331446368193848000691197140030724226006152673357748847903097096896657487130958217077948552286344861715147562083291878772676956754606474390292280853345006090472987168253137609662127756263200502714511269071904252329	-2958223899796838127658539587049363840956533458451040167479991420698726162712553715359279599155042588242067607523299887108020460623303183732101578104591502227301005688651864651314424828195020365396919063390775463010193272775769030550616925650963523505578571910213197991080558398226929692879661059541180801155740521627065638442277994717366730742366426851293610359602683718823179915763615527298095608005246486167905044998605404623212831094354477084670667682588058297932162909677971081024689033269296131428357620347096770126303216870106561315104992237204042583372589745545305886347642525561143142169982266882137268569930088899261893314278672059293384683101114933426485146279953763174738469806080889972634157178185363744910560377425452888140802878578286043593005334051566035714180972621077
7	255	148357	148358	0	1	0	8762988019040131890929718108060341514254900468367979362604936809063343982347910062163850689828096977984775866190556298905408577742954334578412333413350073079014163500754766696703380339525506155067816541574863719599133940893323957285896754603261590871515716618180665236171514922974885394178557871208597305784090731974553209189268759266611599832788668009630436198711807168043252932146976897848704959786745926207422636931756595247598249438606871259030697896009951679389691228427175476772529376724126707319546917699302580268753225156312711606421753233737701531792965655486041908836918735245762039592227895575098465479258135892429170864928848435152191839664095550549747518636087134302999212856202821292105794301408500741171600255912598570925068635180580056316653520293400629366919894920773819	-37325497703873365459296279419993591645909145378648428520454190651639347104359913306527923827232622577001955827072163585973726843961348515401464743443941349329157885449802702821472361929940384342791725633226477806808896077406014330285401124994429442201809249783525366177864289113502858399438954652890565993091133891347071199800959941552926525944254421156992756575554447266519303948580045790812254322870032467512853572981373084258250818126491534218155328535093633075289493726810614536394747102394373824867509399989321253469210534636530908402174325080790975322687187773340724886360753292356825475535229567120654087472689508129120877925727713999050125873037406493861405084606675259939418871455553125230310660195597040345476661895332620396042687108892679594985127353008357565933564920529871669
7	256	149523	149524	0	1	0	1748122431929820595058525272886183866757333607772802411737344359034305067061843393333543134838407574831322585931399044386147336323528393316219766447339851622305887476470495127941221241636019558318009101671201726912660623173648895155820347259064775464622570153303618591792822445931115513465774443534381771628303314345943057581447544806621455820642548017131457845420193733858838181491794824319498271090780167429935242282104767139045870208601711163948199580260545290955653921018764231537958252788063876662918544956317318484384045941630810975214478921091735121259138167467484013224558860028853963615579726432825737119121815861208404506039439585472536199603391366255959583024371095250321510113528772105456016251966079374500504311977434694483245306715740914730979918637218013290992716208672135541	-59049634290388446551120882878261438301728603495788121974992099369864139446025615726523934344446868408379838200288213867252486953091202338072008902205752082031344280640791497716357185980057218040147767644231648144481185291528105468160482443661076021120441674811700112302076406712498936637483631121712778045694640222528283715212621077336671504612810600560081219999387468903199812448675357162007954155863267756822960946714540067846512796265974546714835691135602058587116180984552088402568397115597240460120626155060031403503024683976830254064866190591953998672133450685495900292547831886427413238376010091579981325461674892866875868081207335393355536690972211789889269130130786886808756459805135502958588059213871924360111276776006681421315507031983206622842413530547240527560755002876569003914
7	257	150693	150694	0	1	0	34289866795134705157651966925412073540726779422629529539138096898987660005907027152218543838171830947715180740845948868803370054587130112414663990801975734123370149839228109421642524755133534586091213376752825790748424015562683278992872993616954011377436973810874920363366965925746030876268480336981970593729004165386534036214208667065726086681566119647933590657054177247072982521979061736474520074216000693294436089668835582857680983378671672380714824151914189526933943640822407964188321658029265031442602707974299132956361794642106086572865711416400628210803605998851153159768484442936846231482525604633847482025276729660353064883612598865604063654912595801717739560042853391120909104625075990871933880387287349039002621969878214604120518884797818634421768610848034736182118885422364465596654	-45622453253073037377541227295663301429017562471204978539457735581112184193755651939966069381863494080740332316698947493138072880017223961838048786331079305836923492361565546215871946048950535194251841739293428102703448038859086055965887859847852721681109883565702785281873678802270985017979332191731099256758316211398776893576871911208094235120582626280755984542917325117249046313552875765413696551825744992166310362582376636496716648898940515673613781475478142686668299272004058630382273482223129608849014457125644068743505897257254673964414922743627509132569141543866014476574590482760087961334850320102061403708054631498495924356674516218500060478878163466102344012603870913417353752628268280110310431687212913265620058129488517018730903295302258055585932498912244700329379106390332196214335
7	258	151868	151869	0	1	0	41399753991965410727138778386695468303075851682941095718610265187286571479536734988226867254219938138663135037353319454460019941673981721946045023579972263805366457158600326488990947769747021250365670850885481174244029791807640439622260437992453772103654989967461906309808688211453521685299744617157638628001541317612827160116000605250630172546881354756065441212463318057622759356845440160305383118199494493488621738329337712057919165540613243642621157836615031858173806657593472590794614506082825529015269376915227767608036697168402068800072103864381593120322881726288958116885602815171617644552434242784728221955830221252380699969547028281202304985646053617996915037263275198244350943233087403037290588880704269131107516534389317059138353563371707901902080231909454429381234705875965829643700843	-63942097250080520911576624021220945721003047122263028114121220174533444858751230993700673764131490145863077201559777603986734918040183987968291317327696257094874823408382699264142472507541048368773851125927921473686718314411060324211333659766500974250763712943296024866805496574601273303892233199847934857681169428288542022922242855801450936733191184917417206148276921279350144608481852963652519649004587784216945985329738490185473702092945008277468740768605384205076817345800226262697717461672760226099598153997713050645337148928592050991551791943017148754175168592290981870271198816623768841029703240081678488524722356697940446562630537890883086727208921674861890080046339874960330891774997787630405540653968539795816756508473482956049992068478970222592452637012914337506909265856996448984922304
7	259	153047	153048	0	1	0	127334683067986689314996456616355025264397044122501286929347929683652980253638990223523848675670411788878263697073589850230784304184289694965955968370280026162594583770431730446551867945343650073841365918108124032535132268594260345421028083315668405855814107855970908401165866006572935039954676863702834631693765650807621908123024372092599342986225000818684566440336300882727358775430920988543512275973697848734774992850072797473048261565346086495181003759631289261202385851521055149661371606183386817417469976223649034630374239705005608896195163515127200133748392224840804256601210110443939839192885800457211160567484216104189249040680117070212217760113439430851712523526788622489055334582959557863152097224891033634178828557667289697152044058384298061195692158962751109484524140247697547101846153110	-11032379674375429128738494542086509127988578215259954248228417700345577154737187284926166038734012290666574843387648663803766487809528637671243483920359646442505826301410563148473188421399862177297661500547326577694220502625253080950148539818328266164026847115712435813416700418960290526320235614718541547746035775377392553657653095286440481917141100469235691091486128586982545586799879240051405680792943994147312072288201574761942543860830797869058861201640524114220662453690712207181455262563863771670642012387978487621999035743673351916555208039660355530483684201627821018317572254845935347347522532192609720558643899380370876605723892640437440843610519127338479673475327285878752197018217957053183637510298828108613631062406839241583110185656547448724511137633254878543537167649208930816669519980
7	260	154232	154233	0	1	0	1841674144262468332372831316401699149231471876750986790558838106911128328325756724316381507429470501819241518168410724382263006191391114137764349305061734376644188967812079901260767224246144938386367433700185750269541393129722185813525599697572623641146687748463421323084476045306293483364555971488104822177078638793167987155324095929857084574360559497487912630028190356996725944761190953972490986347370565430679816282725118669896503719371004794534101861968058602274583495278778668443521684526333431501884772488997886311998043522474132910672675419025685130071307318982057399660920764715020700587497668960770213300096474609239416698024357738682350469576666119752605699213209277118168434688353943065451614802180248774653202493601441974177019809965973539844082998075226360563433728771179280720580704108378	-181605213407752010434767681327996051339417619333352439413128872219922199992119845240954373638182573028097885768759243146623758923704910103924647390101528022281491158480261998186414502151741951890380435221352360387580580630769321138242221696737407102564684386706620053591318115032889729501604637970027229503245071123775447742780980972623770519772172882174113876201354019444950926568646746620527699493387483027714572607037210849602415753781474767171939895131973107460669446652712197467371484386530022175197801576893431811259994912463562585153608059530804290834723128508904716283984205955362923553845668357381640988181501502316846336027670456701488928146812372399773962665516440826610330431144813276887385705803393753027680121407526244162705542928234827136809254625967562541969325869121908812416535587107059
7	261	155420	155421	0	1	0	159348697851826582545674244146385090606184790744602163768897541805819373149704425106281307503533668391848853916133282648055750345716635030581638912865057262426345308176392236106711244661529121283808288445941795565053344805262171951950810365750651529983966034276864918762501938077780604406889949530410955739354788392764445480900923268022699425436427470916437240081299186704989018183723771216445630971775913880537084220721468382575936780840122639932735815716552533732899427419980938804697844011164794807232395786737067838810688731984403622962997524119190067309203662486278535809636160616001554883620803475145619810945516871901342589342878881484680124048747751046661736150906064645961347391897160970403137081409750429453388724619171274187852359660481885346383906975568625336436419725201881778462286422051483030	-81445433403757473004087670439945883461531809455525862963169755049614177460549032720525989013811047043648825608665231197688116184652742314906898653646937746161294297609237264166970443731350224655726105004474670538458526485773132340277858603051675027277608328274530734075769035126263927203010211038175537482458721050553945928003626903372836488572135098833846579276150711231632410601154030891329616601064406996467085610847197603053452401670906829918105928607626551462584422030895830522084305843644176004568141908577755487723458781931855534272079853259172336035691047163371920484906209326890424224056923148371964943809448991569873637021423993055138349713733827551276760574268980369995611654274350784010768032098577727790380915324976246370226507954386757624366870172182551251178705929360531192312673275747501254
7	262	156613	156614	0	1	0	278111068990587422972097121009417121302526973579291218477636893623185358988275845718567377450052954644809854248652847844341370681535115927407829557487635965228453499010642378135101503059751236669597488625379571720179936713556399083215591087478337302935174837773314432931150690743811024480679092112556595152203372623191253365295880837827004719221990220658270756988790114204829590772821810207866498130411462477218037500622685487788326438486939339942466199109204459040026454316197101328465843734680798239151908106394768568584334365661515379280281931649465816395901740620393818628020216738489806382300878599253171032260149296072812395010371475462170861104496439597663775764056280641775854788186647540658375069021454651529653546946840679896723771617170900646465112664422161084870747878958780709797761646669514928049	-38866005900432155010114550581516119459815799357207016442544110376996414055957913274332797204635802227319294149906277576696509124472196172039269996354019803758275173777078034003543382331967021240095324053885345692583858554967619283489270836395366055706469831921838990928775823814156394606433525946577998544921302792758185519241895068652206407172920926100588103293213291843690240349750489805436651632856476423211252069847060076817455465332234709099910420121240437843658677329872676464259276515935085201957602993801365556932463584322651093747435075360676101447162378981728926843524357281080535014638719995681305609742303206019248444098104761842988706789527403391421839458991678273333385602831942056544957939697334168537933392804420717378996718903650642200739447625089956896708316443932421018975558308332258724371
7	263	157811	157812	0	1	0	274126419062137100960827377679448748709553079506566051554676646978618023438399551553234433121203558569831444248197700306142205074991491126617617183809578442577657006831988414270036867687438622160515024610869399486014867496096768175878472113554162943863615198438884285351040412105828355414016788721440699238758143241898469573706799277278246314912585165318250004155466900112751493532821264878014509281638636046645316963201206910185501280181104454742312055718644071939206347222545438185574575599588237378873890280817847935340552008974305026760868044731173989133241300787699352193192094368747042388679117464808238149299695173339605221501856723815795815123945874261449777496901776265890642081119039177677740590860999010466238263237280351892407888501380892176894610243275950022464949988590979677147093376893895355625955	-144323370505669833088771426925614330337172410223768916258822571655794330372221345308197204888292648587370400669353755726464600835072263397016836969221341194955457950804746505967666192948354606444016725557700256497452966845976761019572219431235482038452652765258011053134897212896972829344726179778117336809876868112939554244136149614658029135536121512208602236217380507791670729692060107459055126106937087955572909961718312632555713512601875966886832756437356363844464979286581151988463536361863919943643711232408041459777699250659259982293736538337952651499508098269235221889160614160268905300161941138789359020514561989360898468629659273259337360354117006244429605972446536123219931189847506207040319966589598720332719540565906580499819123409110511557217786927831625160829337908917503818620496075446922539104193
7	264	159013	159014	0	1	0	548666804051987365244264000325571226071107673705336159001308195548236871622489618424913765436472368321473591306741357542225740904731481595385557581595917178547192630287517501245281370182771619033057238318860899528735830616154143489471355024632168155503941982860821580965625845624292404259932477713187585548938915136231888519596680212579243294417578168290127001383618287867913064475558861936901271221669637601944733506971894517347445882606715519982983545951664041208584509817179795492959094655336733226114697846310617928813598709564823924251543932471679710481612507513573544365887967344565136233435547585645351575793724049959451038967007202591285442854466148694106617068404803536650371135116992549070182053463763324419397274829843283831611917671776133142237980223299099531851104385532038131668669350883608180099537104	-1796193038947408549575016589751573392815846770238692583939002157245777422026666173727404626645418671941085649924690778461627911409198661746120121770257372479539004761600978271079241285488614286548511076706495586282743907945759692665453716641516246208020625342002767963212174213959696171058780568537368511091145635339372288035906190101737960716096559278214209115933978821368282443776790409378706410548994475035617489770740863863250103656112113444710284441548451144231867191855928582645704214105086610780925764878240382377299586158227298937646745120446607852784823918806271510170363984290289838175711623744650060126090753519406966365971875107867681495883616319939843486282739597086178321046738830441394543392672512774331737934900485478023186665058893653618181481530757206068555509743147578967443701693180223386541687
7	265	160220	160221	0	1	0	653725627449327097553878332446684729611540062095809103100036950138077737910601968769094093198800793515331344641675881125029331646390058203664441272481960041845958373220942609890269367159227455830230825646354727449995000271179973067749520753218382790884065561694228901043766603511239310805515583657578951347858513567950660195026231587670751784587674043773296521487283762018413621026806756128312012122250042800353111112933652138185099788001018412495023025625548830100934109923807888829216904490903087179156162136173463605202130756028053524608174178727473396180536960666635279891110065112120083287421716546998031160472734786581142137184671923040124725155873722041650459991277436092022148820517569466368873615805679711018373316461617853876414271210968946093545573335359838707149301282335794230478600321510001723214577207170	-72446735376051175599443001130176640538097549071539150042372361769336217146881964327286671878623829032921682484519436502715781982175551780532128414747766854733624128725194584412471651496408757596440454259361074347714673189857177957853865376964095501475295881702149906632662794975756048601499161588378050928083787460498304810688114239235583514298109863140762794396741087744255009160631438310432208839921833271302465015332218313064459708380206221386446179564427716492927265373815275280814933189970806357835382328651047784790884367505020981894491662219259087528982225508022473862575193561517478529084141882445213727398006034778937885341952938377761428508538578919766565222059194847513333535553012818109076252790383193985277509559482548003380759363234253619413266886708187903464225678043436609749537606422799811485143661148
7	266	161432	161433	0	1	0	351980131347590003126062525050718707880484613788318922872760064793959622153515195552488853527192806909455673024113976554906851316539042916521243625303132411612775233982258995873160369854628301143005017882931964042902704195681517849039901486971820412780428501246426553616081370465807621092760843167321977603414037453612196109138774663628305387455179727857664905032178924715283278969915335151855008534315562958419696739049215481262907556344763354666319989464750542868165800069731367526229207032699127833232085243990264236849249614805951525240226000829086796555702215281324672326041946892966646345820943538818913820697880211276657092445504156219581907792257348008846058490774988787507563290825184109860089413145302354942437263964958705953313066896157342310690801262197214031776038628060080605378931799650621331082712994830485	-608666824813333732335989170139070798557626896226640528900654772140439755289230941355429855594964907703012468561829374863163464688484020235361716654180471660482313152432208160142166377657516292603672443239888671534020243483757126995864023635860511486404178717337661197284192557668928430927301229516658990347464934484812731857013448970414773491878361728309621517582761857712056352302643414487306653492737125859931345544488821534735724020085651408034835193373052516457524040804541936761305230885676944948918414481674966047844206192682094444530521477353761384457206187392230100942131225547998183853674579666298087525281256782559427187451604161708851052286396237018817461527503885606170793098420649592296343555857088951370970618185644293227491387309260916607880175231282207334553530728516004334235253622682012587231345222877305
7	267	162648	162649	0	1	0	501277927307493762084482976140352181737080868510990770639766049572411837992497434164945188392839676945228002763013187067338909621509083611736874980477915859062840701108067760532203247507860111269909407387199695770568322769426055124011607554173791151265819130382121650263299789349285165133610749663727906441606666677895808743872913209543101114291207103123259922339449754820003840392105195968313185890104789021353740821159929278104937511989664575909143270629862694085688439142430494288988613386451434842634889555187332151921343807627413272020487789830230545443207214756622645421546133651994927486526230792455204494249882443597123032087012594620747484338509434054721365441701645718813435561643436675167525547575718580507515099083399365802145848759423494798463971561871619801340324335966170637007642508108597861895220432645379134	-765114371902351253779754028201581588410718144839907364327636200557283350130489766592070914124554370140174314163226756704537579167272865548597681476223155330908221716851536778137627376743990246824791924574215898914789953047378095989692170551358888065469432533511059518974656766522637517904643855359355789898535114036888480035147647740495205866757166122733309765387894833796129383391092178937760611347431206123139560226359540313816798470568671671090085691375284508425930872353097726870773704189129612477828655119042806047956323672151178405131670831212904035261395422469747274000624808219396223276554254596953752057626355816909144466111276506385021204163066734430267671458640945739844217590774184959867737543539717381312325511882999532788559865853784641438607777222024467251425868655820556033016196256371585687777728540375732205
7	268	163868	163869	0	1	0	1645110287146980288389027427553199697678630424168112385287692012896461388862646375859254469609293045265562437403209636066389664094141638053475084131410387863785434944951791428756716803980214561815840808334793851873946454795790989513698327022848381522994368194968723635113469386717273806577520883650670976335520110974187064168164997640773205277304105337952074841305980766739438532378847734070671734530569483620393660941870667324997843806245409278803393905336554033938625222235419019705844676101703156681226509463792667287713866459828181987822243414099151813236688519932206304215210025337583191507975893979954276374247695269918421850683298088391283188078893142268630853023205289235446666958098890722167920396422017870190737348223225440707807062517252996636632404900981900226058474553559972611342098056213827460272420840665152041506	-18570243477107882003877570050875022652608062454455962375145677384770860687131823073020968236372362748400614769442737305824934386078198241339673791790092731396051147135481458568410336102905183568855015267070587897045236293764169733243526663100557473690544869157118526462704489617807635888745737738830158451155110742894649902849772122537234897032868078451913376965928448941126909084945693261854192628551011183599868115941533124746620445852449623457107233483310694818797412871167406231313499851188862342678445987210488469616392111611210434114925751696211061453630982149044815134676956216023646175912404089994275477642618660661392755451397044607563250858067733245917015712100931017818955010424670405217730749440227917849763548251242058828015614485324447077235344457785745816902636296594503143718584628313421320755149938808450371463
7	269	165094	165095	0	1	0	316741604896120713471480894527267017292547127350242200258227840626922851894434073559247623610969802567857094576010663784139854974231489698861746728895162966822539185624061023872065563883629077332045669066270060632528375049660849939494094793583438442200331533007806671350275370351089441551485601852466335311646220330851494791713144839753728528042487965606493233704112114502904834505729565815164582954990853064920189013349608703348264966044273665872675690595765328258444319594170694972895254331232595888118815940496305670906789602468901309740578420751325892643421756481694295440970830469980644992627495476226107520196553171184947287369837146261303023248737269049224530377112008614536656334186522902738121672724295515114381482596684942414308764700105535076611166299952936431124507814557326646425231871140537637204345556417395141234105	-1888635734415532604488011594806939181771544558347251302190819810699480309454813495600156109549331349647674785061772475880633227977501580933330946504381205710224316890741677999385487104867560621000151114425231334692097355916658911349009876560752421110336600516957666011238322246511544839656180899494295260016221449130853858369750950176765121884145045915784814303222957008091553362825301232791272878882015657943306153740045738290901212022597874936168038470772727404745250512630877556317404831914702400278390858110802569233288357479020023393415824934840591766606803693967736898573105186492938351675029148880789351871763685809982382060507396642104821732491561063116639805786523308526759098434784729020877312772026760219284704316728111791247447955035670450926172163007033665641802284625199082248952287179585783418019197893317691838579367
7	270	166323	166324	0	1	0	2494647941122849082679548359419375942173744163854629007444792943819472170940658052873786110728673411442586617174609322543007125109567470087547309636993797548996493610658707408809169934280410504570655249657873993922355435499809319239869002437969662340314393017075361009943975980494687567303580997254596786293484072827368073103518217691859679950204741481367714394662267247850087101041472205932702493077096219448907371358481602549751797808047278538456099166312276684450192845332022201179214349264700141621266179896828428017146825349189428775237513466467346100260896906368018204715471429252356765681199741301843061980531020432639792298076334309769195625493813816503261437782436042459008432320152276832575627304761082383675916535865732972641095315611987125469553504172766205953641917365268284164765199095260166509179576148297410209218532114	-400686805079445570766047056731171372054793080994553585929599166858215354924443206556670495035168664413152414169880482261528045870046193056550079475154323207073936655112462535375196179952276652496468057518062849984207196714415780530872447068360780299228574182110862136311375874014334542362032442487357445103687640077233910962581277681111835622092698967875642584565687716982410545830224483660083002890512755586171041799921861757420677399995303668528063007963954549082526907375535316464623432561741179811132623678821990281677367322637777708351745670537822917737184462972996546811887570762934091820249823824723320047354835502995220603065165790188042593577102635778655177437257617156420334787900191796187530231312427310302181820085117553635794097658821092064723860461819338297156996434900120407201704818703664202067847577192623080005825947
7	271	167558	167559	0	1	0	546203059001534192983473003555754294552425790295005018452942420559627240064250221547368186204157890699487060810283130204806084153089050238407092808295976372367596575257935713002689021785292929045284351089491016549937986572491812859638272844631383780558808333324085491268637213783465563978175810121238360766263226738109177848754156097347229758905387100260269201071928287637001555354971114526026295190916408972346973242515634225288945480668545164338064759747327268226627765194468263881336193816100123970151448682766036910250111528968687312890312047391657265798025141841396097590211389533229960564390372385509325784054445949874196096958066427766005229788406552087867144969464576906846053325350597741783507621743516370044033918963108909490327154337269019026234125059409901781283647173166942641653561952529029244087884618825976105183268258379	-3289091022919590471249864180032586834673473067675287214893305472861746181819725589417045915639449944713117690875713775457024734725157712643594595435141913453685437835790760663488874000429809085037864886559154164999176284532175301731343430675140458366244475308759092466731712005792857846418269534098028546005371085644064647757196053434893874058572300930761660951373509710336546030191343280065698592021586642228342458024829362928313486988160791932003145089293442485733401499305973848684541267458373384236411644094289700515706259416109397547714578601624090299717728395126976045568955269570515399854092421639752888870193238504561484351962992514141537232346094821678132405407427449072081371497508683279312459706976826714571342199423799313331325275428315792324060139087424112256181145469148317426687567898788948445001615310455150959790979524765
7	272	168796	168797	0	1	0	4963523459986710968169467662907686775987034781491040271442498732377882118911144963451382078547291488354261259936980829708545216935106686011251539035962312085374230377259045574919155769052483218830849807408795886201652980591577032174016107322512067263167424170033540006086985841653601543519376249473674554614898597210228520119891492631486832895135256854726516769565441518430050271789606753475155003086483126290646162766654347502346298002519185404424158524060859988882989913520694817633101157667240192015735422019508586361411706221852096182988609411457496834501762482418368254042787534174596510784928457349889482957852130408634753613530200952750997231064528478080112957866293902164065659294927265784264125799056574151150083956198822638762868768332450812376190818454415130284212008028254429114039613024596945167443528900621734653746823506097385	-68408528276670471667650228328918342676806371287887428912728017643870725106940864258847709810879897290929762956632260046584430692258429123727415894191437856291276550616331177258532893122200301778217280439595658505894867905560829673221872276639865040501402425365126983868337661109268065787313653890866631858761441101806663141331119151522764922630558495291177005967023385531843689272895458353410415833647040647204703035094428462094062209114208617316445598703907386906455880776417866872525037787859439628027539043766046566066513450605496882352633075541384347073067583868742258397725868023801355837336411719433123082778780036354107251588857221755145754017565168293245347212056486769917527123779855777265745274646120497691385578373829591827284543505371587979557992512952746650429106867160515992326606279066961081777347287479527969726580245838738
7	273	170040	170041	0	1	0	2612458644754318639944207602250459797344123183607482204555454920715664062126472684889845163930108520339766397819851601807527113813258486138666866797258174864206097260415981117545719853611126139489989689797994646391280521330406289927135544688705418458993913869186625271504007536295580286926144498721670609781650148738663137132260614878684742990582191005043633929994772039682826113436966859512348945886341789786054137034014293956509914741541806990588548750693515708913723545037851997294713482799017676495467676969702641457893927592116334315544466503183015343060805548478387623078842550205701061792969028698182240515257433287641354971440752118942610900035074351810239622959222730330899460257832796478745517669909887779652830028432911700641712509207044860996744154100259537575307991239837000319514120797836896430043779517896160749839208290996856034	-4048386069559824451788354043003352594315804405393736697230043411082636182237149758019783471564759551524818969542482968918403563373600721273543661359609604090861873397411462056562644311853825175494314207198766238561596650726241011750870931193430347042924726222911899823568046992924025815798114516609637055150308153220894963220010585203902263070115407744278665343291072906896605819642992900014439004474189113990346718593800949478287534157017734064400015790096565786043466816512239766343596318604157804503211133329183534440509431956036555582180813089868692648174915312046573823586048922402839561285152794052339725421576436008552157333079571749426874381636922750792363854196183482518805532128799927999666467527002704927601687076910623167184146432256569674944793522339037270931976072319217826373994988782466936612122052541662159899242083176831959346
7	274	171288	171289	0	1	0	3177142208301178843795180896232724274225224609204680930793932407266596843151867839662989770397035272627378639441082864527042007216270899938141876383593015919560685815349887364419875796449692082037791748806379098715152710701083459979135862175128252992161993019933022560308029752316018432009987047374525519242953882094636059586062436685022817207425431374415267021463184823674622061456336169866222847042995924566291908444549241784777637515497550524218648371737218163239944143198178128929391698634593194817041834866159255565323648907161453383543888584392963527305811686794009762928076183715306895681679052467719793377165557267468612747046602088227854947997050134745980462675833192279999636502742436686017304446875367980390011279915137076014483231732034636328230984400704110409684236315692183408501270265390331499299090945067092770290750413308718408675	-5609872909698711987470745525539593919058986450612744876021995011208604216110280944534272122205685733767159051096218970504974699004891487653449670934652453646560494133068137098768423156860749015756623547360309172987070612147979795103799659928277517921990798184847621108600097558546460748484935302062323543591797796477656363534550038379272500660413186595123582813371647263730608024057156579957839861836139444300395967920289666130959902806764562573531480119833717374770214842166023115646253773254270723090556451544204681438460351136327523539094526887987208612485246065366832892703828743585282465945427033274878870282976173784313258362168489747166296088353008270317321880102211171190567960552611357698828876599338073446722771204925104983549765846970366965856913884607873140598098976955566484566266406059466635715892950318312796257181365049159302040346
7	275	172540	172541	0	1	0	10330118871050597491117310203277458439416429869963406318654294019855909325609958468079927014016577025093519415293968382328879055841046917417480412667486806615962525057598680566150669578669874460461775915935353347200587819743776953081421793254447208358865222679510161589387892483877265175587963415509659763346332562155171818672142229941793456700203682672781894501886256829181040204318857058750228718244112382753243352392225330393503405340390431693334030681056797061864044012749495534898291166195215623282705801721645299104493937209362731844860740590782047828706763302604658597904347512727504224990346975301848172609359261837323812069705912994821849248029614484661813212188478656776196633947071386241236231393510201389805804309401358903963865542733956401949156023278156413678757890610936885952224906119710745562744424131312768017396852690990760715344286	-1222685154097208284331227653311989928024797354512655567666276334470562429424766352001228678627917200460326419695716570882119399706686090394233573540748973140962355412374621305589006869515184128557215514738529658493115072132270274706948044195476581555604466390734156989521303392922575565107090220973589280843834014105301028236205895999956605709248252699893874877119654272626322746239799483078334285842487518345925566681947601576364845348681270265381693318693120190221947727432262818479225455089546749649112826323477403951662437992227250991313015984052483644900543422227046817770056213244189554549765323816409956956049619980608505220109133455268537519868253801590036568885266834254583032311279782458512830053642696529014005108147943141369153927357279890915906104694027141777083926558805968931933090466261247151141714964363193591590716905176713824582421
7	276	173797	173798	0	1	0	15069605145334471863024399912713236121493820985914479376349188875309070845192006971281097886508359683081713801156649050290303035534769318035643004914911112840728815358687054868187624497546281309937215657488457145357770360364085442330045145561279881206835254620730181364613512615721900644283343090198840013401991349726770089494827690390076819375255858734704061168836149647026189953235048342291617496103102970800656463143335202644101141473341581418472180900747083373691756992454554327166893198985923403496177478038628118205794500989393648988388225702306957137948160567087779415202912277219032587170324195756907998756916847509289084514363773890303262868514495575932124958738598826806381424413696774305913773244635356832096277367139389377866769104408494640796372547093109134983106103012485835348479494177397515434973734529944634950311241609584474557519428688	-160868399302921748262679623933668485871938506556185534946415363734513645828836048596042978784554732620300173153388235913305583683663883418793966641585366278394824283430072742107771665115984054369904692115878730711874162701952465554459855461086333568209344727803538383976779161236457471545773761460996315272625151152683810658446302270665567721546411827499717328670685173266588467014461488253421072725598629541282765607357172728173521484976367878991090945048207822392300747006621772344665129504068545346483725837171250095463698682603581559883586696658921734366244668553371871493556562291408792613015751434745845691163247248247411466387978025566445463143534783866286351088598600413024624949867693770984076876771853349785118810462694421126797473232402427583522370387571340025632988523382984582319820866054853186671376432854378745702545436539190922533139751
7	277	175059	175060	0	1	0	13018713815264020121632519414067764617050078371965812246628897198454987334240928352738796698939351979291449632615617912179565269621230397175187391711970921381898128071168395035294555033370226091208253108566656876285612494831127501064082135027562336380935863249693618977866055896381991422929624798920642254692956957675705602092097345213804200418089157711403531845351008832405998060395618869180976202216391139649543805155261541128880025858536804659327793496151357173172756477602994499092251864722953834456858731760780164475845236631720775868360406508771719845042395137757167731261164241647397892216260558854357024764624554744054579339212484440388911807515281336746351895062744868555959002230241099198160065997181379356554227280522279314261738599583251041631860849175432857066032629493676574908324518099293975723250139987711686358588676591543715665381558374228	-7114225038240800655335267971076301160250205291804289687718611646268123673634953633023301389058239133879708804532629613185083857150006509227950519170992706402858083079194699478249989545156420255607115909162919761232364570663166050424551650902826083662615959161288178856198949030258521671368400270155367017564349004640992160890700826385181487016777525862268688088013830092695372111211665976980958040175868351774407503138616141294861246741648981448128540615417509005798297223169784963828492261376444336110420627073790757458906725940285984745438535217629742705850242737131982390111469086169427317205146620491176179992702883699779166214558352527957628651677343696866098542442879398292901301889120055251368365585075426603935420071391415014682309742065641419880380440142248580105119997566951346629617513969830045920480192350092885006464179323806216721965257531354
7	278	176325	176326	0	1	0	23014606094337397635597415103036859185623907258002569295947564588700655571111034982253402262104697931402413970694649125855718611628482777854604619461115540971979607326317487228975856224775070739764765906681981528442838230857450189473304475289329659412282299895798159736047860689862327257992321784932297886284946057347302635846257047494340250207523136082954214001691707380979630635632421310504907150506040948439662580535916042580947172615483175225471353256852339746458776500583981839950245327545377429944593626050096979743533823338907034390055870423874778369376826169338551115253505488960436274993491973989900642616145689246952806683473670356186733443180712891856638176861284647820860975280146263435091783506643145589307517729459942086491803885646408995665817070391434459927825102856177126354478396846499092743538409819738081267540789457175772837304412372449285	-3509709926900927695751133999253530494878076670046146622070417710615655088906669673117667434469787189929690579261558813472350839835321930883075825442013474562161187372875115175774226511129930416630633206392947887974794440201917565728213898864470888274521463352024810173298737585280292549572325772438180285362434152479191121278631713343284798809011611531442490382257321284616238510094261026666277360989340788605917454727262038164616237469423697646554489089184817598260423146085272052279072089572844090801878797394591568773668892990136473117664682597294191056618646244729619079777714889619122920859753770649830010528880300891365772183859864712774868948462073892775833473143527501017707268655118155784428658767797514515928994690811996041302879690048979951719062538032655782984577581849265235464199244307147921983516881158029698903205157416164151781341877813093640
7	279	177596	177597	0	1	0	22805790802765608988501013364929054849109221662849052071849835781759371787794699961659729462876564490046348661254919777588524452817079014815229964700764378842013895981696156448227764134767078684853220164570596913265581334565332812441934265570652817365043437530989675601238319057453422962127232915474583236963084349456968424080018831721718407287030955861163082888728966934740949199309243598198070191043877701242281465697920601793847289732644024204897152219302549201129758872831638907882801885403879287701145499878486895530345808464858664639789825899264943974963222041374471423677169746267317329284663635796683681269333645075116559031819418333439532779756572275395917187024352777551464551253029608629190880385326327314314757863387842211814035785464121981556312422515908481768739952148938424026958207446858117038886278789412100884347235521919899598878814377369733711	-12232480716858614624214276756335238346030524095300323145926431870617381284730085313705672668341497807948567433446115077863965282563047311358912269247567395026425669512335437588584696350448027327025172101162816043297479674333103743886687787485697425400681932761682533006350386913603481664059280084860841650107356022268616055213188817271407728011053411093760274638595807704457419083856118294116250219763949662992403754283301593093040690288525833875524074509170260010086033012011871321820923109078304943530031639407175080576839984983887107299204874912320493686815176449407586238229878442316496371895431559055662484293316317399143733581143780765006586159074488056574813978825626779101032476362662995348090760300007225393515662463710746476995752710093352082728527987421363116011937225603437504814151961273087075454859726512473834519995696241813266832657428283824991613
7	280	178871	178872	0	1	0	46036195229910887743207707761677399854083461836002928184219671888227718362763081394050105257522111769857675902749626503103708134268381218140925241157339729662724923008309404076467946639548140380486761810532362654412321630600417717980954394522440021067096661595156901741947981113663709308558656208186502486434174763307590401929081213652966215740453221088649580357406261639610922336704553754341837253736814174874425252389116868784512144522067179458316708281923975890624095238062482580113652985749736481627725050693331450692825316231379495534056534379560640162882865547387652080084943057692149843016692142716449627132192082848479561442175296758415187479493445635580272352713257827834014424280630438286610498377191068993097463775920416964321628826947281955904645329450179929261740256824582899118711534745980888750349582236561229381119753229880808207032784865148669799975	-95248392445472650904620805588050725969350778124190858984609598091793471910067092778171027448014305030292636621414660045635399122663630847557936981773804369912241408794745449482072989342226792461241756378112801524298364794624615496154701905107115220039146038996803511093788799235359032904676341094023829027465983751746781923322945793936316764945188880323400269290200988648426401086147492512859992179058333431720207438215303881179942614155860356430441465922129996590497215640753179624912109559545329468820261113574078526819862571340046867008936457504774852840919131176678059062462504088841696446722648536490225927654304314397506478604691702109064117872703502229230026309549556561945093056316711951997988738509281354420166729131831739075557001946982410777016888057576015664864308394233459848359717013998174359661611646716515513513563749861214630179382303423395495633
7	281	180151	180152	0	1	0	55229507100550913021389848351969355149347071526615457632311133367508279165261559375407071571592829735662439232985207210715940138492920726228465059050071264600717553967191869925235359059403539889776786748340270395802122970265778325258284466389392119368481984174773356127110333655726553359674141807409842180063501738873433342251200788827475511278231870334970828824080587215379120531409026989613772470519886466201726358419523019853989161507893478993594196402019000813235400061827494383253588073890473753223327142974177226571878455693346424356104337563908483197183047722377412521845524983667513245694362951427546759312108264961849774201695996538593655324932493434812305114952440335295148155948671707844229862639600911137823772225100563928552410838906355172640280065571340889056761822006320708920437591757035008177576157370933214029087467490094758738888900919826524775412942	-5669038740589816452809414543092537362828994136098333099252742784679191855576185581194228407361609327525843882095974217756874531741691750782225452688312144598285987663102165255327188270515072045515346107064505877037443334213943692791190682647278598377100554262848965936604012432571270012233578241536502341845295621119744665005498682751999066108190387028978306011932241578604101344378754768415932421623844805584814560890902667812626794806600689485833258911818479560543834951861112557453577897810290714510565379799202794459425671194254236835455585252684536986485179284396216947864199318162481180736760784160126373039790452506038854134348131423410607433694140877896884668715416683598094929408928077906559774755224311060352372556591562861932166535830355744009625587836598609979044680245834572538817412459513814507447534157162597765738363844821220827449922485779854651298547
7	282	181436	181437	0	1	0	30510725540343558548206593203687568804891368654011789511230100609048529183486938399835058563117078928638323376953411514516759027608642700915723372115234154616102346563990528192556313522428408811615429139887527533152533708701867743325074795766100415192532069244280661404882714369612195695562288875843659310024621141709834415948636216704839736797075695076426419405006191806150529882740843747182573649023262452992800018543400499382162226811811770952150915844349167309061237404253332508439341784213497815482208212822121085599548323623170038685906901554518559275578187386456372327478092681693399603671290920554972805660123820597046536125748296591591670442647958223351319744914324071543313356766232931020370552193430157287636376557319906188107760029723778785887584417435946076426820489677492026520159664626889657361925188943709940694969047115144486161788458760812332945677501548	-50093836572345499439533465465165016201774972357043853547541277372339165851290520717048215579079614903498733177911860346679779509387334774686331699195853256069742078897314191153485361363677776629725427661494994937861465218104016422617114411882634495697690193784846550538433990003327694123780908632128852540973368878281812126052679321778862187646777260183017075864480104328864438391090413700004622133048613213495688660492257860078520343254013533378736904627741127863355911759060757252216113218331143044715842319051697599436525208493955551005278674093150977281387696626920016126520571554704422715589861754964164920649019201741174293296680249586467003963640253525778613746262151477436015560084325277751202047725444195156433980182666869034495674157631028766565821837218517297069854745945040383889070706490818035368191908954820137710522376498062059717224267871337157664617897114
7	283	182725	182726	0	1	0	43959628960303319754690468180657164855945261100312878611794738832292805722099249693453525690343117435481241395519091543076800763096638643045677255099064214960076799208989688437390218911191451875006825284398307804344838495147047190448150387861387337158727605422528742441081575303926232910043595024994892156864086170759991977378820436788407274026353819805567870439054118019386954175711099404894464157738579977846296635108716405580297280339481272347984150093804506084271356592817431970247141011506787487822341425208338247212584970602409236670733848055645333625779833825808403972163901221532078814099081131730843175045666898034095016409484701393936813128335365490807944836678844756995463414682149648033646352165263819735468195299778961562675476046281909359444958033981622630823005184090715633455630885527784144107163123877093103313589399317757595223364097686827464557238561123223	-62375818255471048738542438686461464133966447296514582486153389269374723813058562748875246605082997236637706479630955425550225998205004878338798445601838030973416956864394830137198892141902736482372025319446521012980218605448758615308707118580685888284355678296185900134876915920284278137344746104479097173072877086351584351461480672393779925718620884244570086559696693581395555312436258538372645655737044712840190231306001496338174838453099872691733095056256996539796110084622282364739772893529277012580006864332994010755009945494048414851560493024659282563482812272078383354675596915564434691494879938775651771792561175069656212119576066022022496276524706914137280323840417116863996173496340984941825028553394758903925589205378516181804503542568446076637354397450976856748261730571087371474812368401879955343820090847099083185922660472787272025485500300618078490121854157710
7	284	184019	184020	0	1	0	1663597795398904443335919913120774418304377783350033747191191317407393071417362743952587486329322155867305108395352954354006628807145477723367309927682768029367732441052501102674391015252183416602482425159766775649510681014077839491241348640104680865334201965067401532168138438152785683763578378517692648700814537392205797660354728212291019654504449439999151224188217729268897040989243461924165307270834022926009044982109876193800394829090234028682601852317326207860895789801589429420370840164472596538698138949142657993086309452702726403585087290618072439168572504538855063390113515275751197694079495602829502360726167981652062831637714525480487260418228293984386817976680991014061032490426706772202552253226079652429468214240910062921460663284202704342985405049378088400051643634221988386376873629483022432909951630114004677240430480226567891019418144014929767243990403942175	-138984182846201366942834145298773874413371051967738241061986582118713474825997171793497956259793496457833553422787174515359312839179261246168076994755258086849155029217054112468480444531614183726021814092150597993591955383116363821764330001687052127188531701773721753387637021381350958282849578429249633273352329788516106856889929419403441502554611971376147275876961143751411701397094610749172148687368449521074243393524844852323925018012639396854315337839738378345813555774648036573923497270705358464833376444600405121489946550128393357700446835514534236395230611952145732357146596241803004104240702370297061579399879708187660917976430195227021667681439226622619559829521229521078460167430969351228379392373850847392935229340813737775279599240518362757907121062230465722336203753897518076337267611248608012407686469118676494543818450546851948234879762994030465216054179099502873
7	285	185317	185318	0	1	0	31897847487801000392890240672950777569078757140458279142734960587962855088092877036094291120116842221674454792274087953243710200511903080426834380224262072641946922857526626290728236807409020047012603860190563891666201098505311615795686483774258547359412729776274237730668675095104384788130404757191048411329955835174325147927540014554446351835259404417001689037038812362563641078745067116798367858017174865917219449756663022516062775834600628698353017675314594604927701268406033383685481088498254986074251101162423995916803280171378594528168698019985828875063507716549435466027790732584652142218050300894947719456204878843949290202263198158225392853308554499788772571027898059034034305954491614305162601848622593466709486798993702544883700152368175909297210853408226662306194813811599056926204739440315901737644972762976227455590182630418833024642940240069874645101024219790533828	-153526468364818592415532890513208082859509401017404699479037690908005985289147769407778500590847644316582570518073660401860708575206605831906930126264500853423892842884410286591991441342966002038562161259466176417110562886472391446379469254611289770226628136780224813531405151232450699152671099759126468594833802806286172371156815345853002104552791620043836350047773599183715013970636983942818933745166789179412752659792735205048822246532633437166880838813589876660072964567241893199882566977339612002704823482909606043088210829974786039295865655152000146102663005876919160214171012741781554942904575557206288425004446349750011695290420067220098657469782931260161735708887853504606728883531145050154454750823220632564809783192023393826904557240031108712017427551048259379704317778727293682863991516213089519268993170903894847341122196911830747764888456305297786499335491068218684588
7	286	186619	186620	0	1	0	218224946159951575765507801975281104963720783751174352271454261920115649305352008423995880781345784887401354504657471297178557212176571889125279268084793923303677841922285725394059676736593546623448907842574226907037014985730481272031028401007213430264656042668243299664262001922297510283460292739265524943705233053627448035893529456111551704791905532495139400238288022042213234964932025879298080183772688579029521776347710922337862762784814188764118700198444646925343837699095870470916729508493604563092028304416003589441921641357917136884895766770984314334485213386720227779269109728782684425763204150773067925318023470783188989271304831645071621955788001779810116919364203308303237680610202584746407914180446299526547573540575143643124057059566036353336975262453464650198290436373110953137159224187035365286020303354898800974821510077225072410171136277387606926475806179628767650495	-25440195504149641765236697199000067032829478787619115966956517208628708394388501965109969643573244774187316454089157563453994415427007372699987367601357819635858031013513980999813543068110181938411127263300558467336836458562121714675746386784504855232567567176564025144131774450432868080758973763643028288282600371716600850146731761863574981520901142703719223728940633702983096635491397569703713803976270896732235260426057554902803653476272108569667777150710060424711990529271147093042433102235190234062549966703236515226277769697136088320928788517646788959960862613074405867374732151540407074543306708022706272657809188112348264105549776200949169310570981914656064781094540932946223667189154979990502521563159875535616356992760788894768285909285917132485477859658191558700821407018143459355155813269884093170463407287013465424496733398732320288699482252839449227872620128374211279479
7	287	187927	187928	0	1	0	58672096764339347070220449314378368977987503683212024811126595985728189986370967966004606908335227016045425883803995867500166815584658451600255650752972498738101846605403762760436140714557202118157608094945204039360249781498243898031195991714671669546990748648303813604485546092579575524270679873611362895489209101727911414707937506835126060747304941413629520148776103823590363064315850882076266416030651912719643072578517880945701516953492942623788305935930154808747794739959992053200445770779274885494190120738433633984810165925093198319381914334911987515295693805017588750102218381231951807928783357511048356052909348402957563856890076763079760738350939528586972016242957722174485384076135673695505127312020540633594236529796897467053259544050522594544262752532181016988559292174097483459868029786637929326400227654327041069946410275313659806736674087367124845487537370890143419879069	-264241383476411401329293283773753902518062102779363161309162926762394934803068951667559415998769739602394630362068282048571415359254883688087070743186108000048418048915504962138550692890843444843317640870121226481335064972634672779959264614171597457652002024709630842058016316178641031005529498437433096785176573742865330100060366212104654743928243807519742556846919433325989711728316610157031619288710022811173128328890807999177135596350677881050949092122440705266452421126184473410826450663410669523278226549148247468137811352254844562951554367663366267309931985176069235962551937877136638767627894788507859910584695074692753182341590636737536981558477167190796480755377751810203305693243075680073164705669553910845243101920843755314765248928965893376764321806674506977550020754188498700045556771129786281918184122873902286884699815026831208737516603811600709439242301870888681274636364
7	288	189239	189240	0	1	0	13284797251018824596730855311029685130632336572222382606573727974935126372872254127043820428116184357355390357274460677733329814623146899785636685992436694181208893446702706363313839013110396678026020829790253971931594283235391849105451514696061479170075073396655441917080789417720898466841960517778256284288574530713526415929259844461807095229919551835317241502559556863399829178583600266922885774963643404849999846122227372927538545401644166273737880381310349157406437954570439198886088923267789150420020712636307360869392744434605705318853030043380557385059174135105498511020625887496638666699976187790647280071498511055377160801424909188183180222618569307225172956343546121011662524142437137003122155619338071278539977985034648364197176715691161281192712262291309701959927959264023437121185833651023065739278385677019702479798643370202914009008585081122733134031980488087264551119102585	-413261420335885067047587309396708418241223545939569300508717800774063790376788688333361033706364423310993283561337353295130316624872087463940818139361569628250037634754788690744646369934927469853048693990283273912785061347985297114528554185213390455554970718965985868459930720428924212760890095499984684416424003858955418185432675508221454344392704564803124327049630845028565420418567553555568574440181894183145635134124757614576007261006204564723734593191681084105406508281910432107448846826682936885454031443914882425442378871306158850554908659552531456990408750282386590776586573731239304879391574079520246388840079058582831009315559813346507033218454727234392592969357419215179818721944032525256069392554566288248145421059455974851475421902917184702393862954872221859886048624990431585655650140433138811713985176300125887528680556542875305462466369089714841117744611920285946238802286183
7	289	190555	190556	0	1	0	248499795860587966818395635903482443355025069000480424913481643705764141897870423257690468360349838891505497549469911224619403738581372255870307942537645056399302280447929381862498647610294242937441276952320969590534457141322003639733250612483737850766237196265846477256060111592458494610427626869626293704273369583199738922152996013135242414287787970422053430916593741953045081494539543962084020820666238987710590470818392639359212260637087657606018332112764181172488656121876370466977973356778309783657231483700553851489681685491907761084047453886282395358683680343485674169695715942348720164655337239689698694942568559788685048004558841038042785536287457243648702336339806630119933673182485601216213350300255946300777944387466634946459680988592962752501786735332701716561788125350165858694628630575412614814733107459733950221093212607124220576532647304181485245548802070798957285108827005499	-313128295255809897504569107584802244994508642387385193520108525957477575743147514224796818186746455854115014884809964641247669871360948040599039161821902518452789487992193383431319721896479613976321592195434196630468275875825255580113252335845363932971202615926020901414694900539163887096060480768563018127433134115402514287488926106671076666447118129415751547817932236848363367041050175724450433562710602546539487262854424767112887648432693654620933560030516088651672421188458629570342238336602583209139470679947259352543124070656326792499973285389754334269428083373640365396243919710813032223803960411911366643171403864815028409606011340538154381790702583732083978646585649380206825686806892557105256006392254472973197768861148585319994247524438665182934961402853551522043814191638129804248074176691334114911175402206211623493672227666598632981935718618692373897402488897510132192900029499317
7	290	191876	191877	0	1	0	309355438893272847069334113373459486981559200794673404753305492043434820804655903762620608683723219693465749008247081787070871999649260328588173616727536492450139578772400600412712729233074206372296932855653628768800330901028076956034695265362894431817804043287294624524893073397123666115452123696933107306182948383055145124495034031782651679912550158270892470981180067361393042801251267297411834842067479066300385463065467749332916481267646136669434997553711536141783740909605895925057420564775404729619929498522057265589430291293482597213163755595376615503742367608675179691118565648608079390238990930297008546614719126958734860959504466077107164864008095070852360449041186121980077335102520824991137049548766166669578314394722273493649701472820895708667778452688848863354947119183772283376063432285982421099629908458073769967124557790687979034979110972790902634711347842698918074667238218778876	-432041210957850028114587930673036433715450512572386538610570001074745200888131030788898829188638503857646904546518647849714155365513596941520802480166083309078752959506902878370639148795731869941064119104274750290473410481029085719131638091217512907331111836833544124836930648526946187803956670066053804473539194314520462584935844368786467473140777429624868667398348722162503666441972106714153439436126533549524011209350133815158792323746153847789705820834916143888087082580189168291752267446265796760767649488817865986733450908963405946466432789068395683239572057425966148301685123340768505897429651475118878318280340204775766604282925890289799871769103505264020981641494850691284095617429969342774339138450030775408325619384295406289114940232567749540710040666670260733994940067169213661282582085775863918802102779530552229683794980563812397175560965886519075895391668939591642315471306995752974
7	291	193201	193202	0	1	0	932138203492947620942941755549853055206777289702547189698670512639415902799255645580542201100688265291552212562094300359880575130166754658919016908191855252518652573704548327123237784421104555574493221776565504980492200767149731419727762900680916347478306296632833886548822022325548614065780324630255214202931793299849851334893056833614198168079953351365175768824676534604450159292063587614478814091269078109744397063642607355063485555344812182678922265970590722804007258394871284846901167745630481943558008648247333368024993553436188274741774942982597675221545801449300552501288952471187489909835513104716194919036163359467374133336376517974913603829721226014319626556309154783350532467174220292180870619988799974354223500719179258157164086176711006406341866651969972479182296859453268592581411928551502576339488277442149709076378003533585204838357007926577017460235935272279183815964802008944834161	-43448526582602855766002548903018121808038776116179077256496314104509309806371133525847250963795876517029626868258434289468510114836167478489606260021651834063696770692458730381432138158631954967385933444001856148186204448667229479270989230782410930184168351330011346457895691152708676423764655947489064818090729801065790452356704335622070958714974908929015303125975062171152433772720017416973663196589759845774505589744904060147792328563924872218594688547157248597454073456783911083834300954384041076957132097835297318181750403969903812945893261388430271262867992366616858020549951976885355439019260125634949026061451406154427054215799637146174412338353967425169620987883145703365324634351599402769555776407720415476518733661308430926081965817170983628381865539352712736506127868364525602493038652815979764870987588338724326348931001822971255049206587845549695065629585072808004877807144837678372129
7	292	194532	194533	0	1	0	72359886590759560967513728318021405171787297427195220259850365946639026506796790700129631836291267085439332840249315076800527162575061252479559073158870217804407187588876329682379891978505744759822105451158690469817739170500566631758688377973358814071818710982032870132000320849220225121739431650193007561033800210041103184581725324460669797343218314695449754614084382277142750452551862828669182348465373808463660979772488325632506274698526829352873599376067505137548783229222486370635759753509969053816805008252960864671444753865241400220478646505062233502512753039324080322260936709370027081465087768018012979683151973562800268575408055752325652269867109180469966085021912472432944226790093206052780912610753200794237865592360139318516082911386484192814292090481002774521926556260221997928843654296828328918106742731829419476102421956972124807513648010722498626578531101189207313532568114394605931199	-1222077191556899269242453718712555292358415279661804481406530837627411620401407778302189171193347556216146050180501690243829660778173392031150318304605712764545827113800913686163463898091608460662072865733232440485386984471964435658680003889220512622217978623276467818798301229845550993545203513464302580039876517090406919053647739424716621699404929879408692347868254261643018475010788725481734608275947643791247469136248133338334900287230215893288809507568323593406851188203776670986318761182053403959371918932768960843305090304182247439328433498303040934727989932804634170287312695318836382114718941453125813539434231170360724478096474664484225104671936045631305769804991814535861884808379488204510912485817582802072796994376860682958094926123231402461888800834710639198257847463459265906086292406016379045441079776029275318260347728321407497203740870224387761920212117051004408018611532902578502264975
7	293	195866	195867	0	1	0	1223557999433034665131847892161505549100591823163870055105428627050810334655444550666664209776280535361168469119882706297536227173460742835084705841892499325879067797896358930768108991220303211578551396558535537399368289716635375490762796217979800294202696202169985717038887815018131073979914660745028791470507461686033640613165303617843035808482340419189379133825956044034329301192391470337931426815252455659596506677154577385469456299026456830793970769677380744192295332586002353022604051549288777047214693848795439645204129326291471111629061497636868633404891067737124700159263610222763962275714688850899705928746054039412386329035351831256469979424654996289111548121045786184563276442368807856990307527619868056649158758890030775269951356109245357423710863624731204705737575741382733684058674109564528878649865380406431703311326405365505269180096482708162948516064613296349338973492547077456767668554730	-478707860880014030407962220000891012595379069274672153327776066557695032175526138041349294908913465481913313815433162403792149487536046157159857847525691293011197719215544032256608803290637679402333499046246292532595790538181367410016580074600229025121849868759929734824608987606582522874806171621595735849514157890757062167010700026896949592586896617186005496058151743624727168947249031497557838895652950309209518012725222130840030999887243889617820931333501275072047950184030638000222331873921168023027075571949220647436760129865417981367540835228466874428636853474269224664178837056960222804711777627825257451025441143568802204846181822713120753382319278943055388814286259966268335620714273037328943526097426572867346842478913546472518473120174656835398061498508118390554822089983336579740818089238731132046288451081695347862236848901299969897167858093531631480807190418186855038329920274967257496932851
7	294	197205	197206	0	1	0	2121670054832830475474348989967107088473902523039825162259768607156602688516637369624810294826460288102716034338316423097099397444199639288245424611941172139303752179071400208634455128094382814598313182395525940822144918409094473939582316886543816164787262535341456244388803820223045274822877722113942442674257788536706851342182712084479727219635876099503268106054632095868885806902686568078384125738275874405138236091325521942849359418232297979907759675080197405456808013181530949032642011971560815016388008078151441224257931112650420560815129218426596901546386840968933324921617503793892629158717185730935743102149240088282889120529218143603723802679612962501167543082926159079299808338313111568205788719016560205253859503048868320257535046526902286383996532537840046659563173385255406322681726945652284480884005523955827539787855565473597403564115476884535238967548728671156109920887940031907810670935826023	-122632710177440506273239871148543234996104629607262947179806996091243330069524481350901164679270187291879882824015652052567287655240456211922997534348403326226505904584354360187458537649468721453421450980579258140443777929138848413495819716534463166747770021784599349800789793831884457209422221140932547590969727696931305653561542628738379302125177485654818971166704693569561043322144472932851744262754919730446639843107719437364387331764427290152332954666926729507568108580446590132441186438169201053422793004206324183981961596382604181573235599524895459231458112126995680107542852615878134137354779084462152204209545014260564635281248212050723301906664214342729545258898838631492257792052429002453903503161030370960136257558811753165571011043630079111754310246777303294933906239377235178678577638288646328441230782359957047089694819193557529807038477601020988784335612300702991770366577398894179647294972560
7	295	198549	198550	0	1	0	2177174175057141968611451463184951516251229716333065021119769095103924041305635845568071348267846662515559313835971405241574680150297822488051737906890114282239220007960899639361462384047525655797763633649886132893692807853234059291543096475261900389264445127595566486310008245748594665622989310117035476312065037929870733939337708307711775689632712571752279000604429767155323569930402467877575034710240031451541684150936124456330582862774326942324969467439447090920023231335745385397478155715852704063023110288950227809314924077278723510551774569409834095884646657574955404270013860466019751492934126902403435869528649856881170462785684604133369894483418420194655755841416495348007038051209958041233780512199877237378876391471613440924282063422476790539509340266287661850859424729791332861982640165939431603456206159162274579062960904835163002204141091966678575651148532657766111980030889712345090800195942024570	-789248041430471343362841659775203550480276965215628392572494040000260436738276265735650429051340280587169561321717760598575183303064503838444701738894062786168536015003971003445434302799240826615896955043286842281082072796523612994227981505711641313676124167283766054696483641640378547267763741118137620830371409380192284437069515852200719272774766305065898481159754738691160002768803425531622797077060553176293395856628451962785676455106056610836861833960087913521188827572055813270570987175072910593201866923191694301888661290789564428189948432621392259821073952957562711892462728415082376440580076741360598423677751460939687883047557782299872496771797944246699501416930501825026022019965309656416404984137464507674072752800735468947343836126340845658252406001888711769149639676798391731393914419264264778090473805130665046061827617618663236076731048423684698004213857853972145166276377058298697365731860284644
7	296	199898	199899	0	1	0	338424174008857467416547732275394831101711983199588679090697958967149058740029222056210092317600914672708532154850514084648489634918092117338210357173965964573224121227226790176534172586224223457039335744551393603662205098730186116180270683452689984690147312801431612773501272143708074962474612719139469666161808069475916793715115518989671308920305309862959973773270156950578881244801073485093420944190119508130515734269562718408840765678368760079528556905160967229262238277068177259876328884853568231929162834144715787793362832855629954084065890168115344697718405469111415706788679757032418713199584853253238027121158316432787546705610049920727274163012641159241179601104817847071948312421028293191995252784199095021363543580431685217380521069608405766250720973634586111262793713517354774845194079447557901834551106060249827053551657722242437104851340733835946305890877078889586744905267324478799354992101069311721	-3592276019798056754309901257614314262844083652577948909441941619016290555090783231279667266309028065745168766442620013734537052681469840671904709404966042647827421835482080650514836500035556185806413282763317066537727980634285247134747415771655555236832329880885766223476882266385646034285680321956737494113751080483857809645377160172880366120526799146126873504960686022853060977309225383183307882269698219472990504181241495957379483516993546165334886912694049731821567645656883157757839268779819490082363725811237111641028694538391472090051682843783511763301354094923884359452635272152773234925540331030898694023600381749465274970678244975545831861160240696735329379174735784272531532961999417029764638205014807492742179231473048127359826210522343245084165524875718895576181778282387674993884158284845041494861398705328322498638000789324396767105787150786938172803553345433361178600268484129873452433634029512494415
7	297	201251	201252	0	1	0	5118079660136366146214169307567624144258460615487427413299552208913323488120205789833909014234230505529824438732808606760569378276929114609145778754370683991795370118828262734383455986534860635507031952907058708910042066165963845964687764500872713057303437173687241462567620209906830569961148251467858930299451308823327305857796891309971369248135177529460428285311334385647465020033471656930841630462218725939483499289370218069470792033144545702565229518861579217686297912113443314733984404888289114181831118235631779920996122812590007546204929495305405975951868091627065072030381639862629854857425182857704152149845499021585373885938744274328608584263362979719920125918133823867529618794687075682636993097817329845417138651530185078118795617042497553905221222314214012459913840170692851434468523921079629026060287252296969370086446436848331889364669905252702500036379121371192910581296055954194475437963917310617734	-5186922835532325128217630029633386658911525110348806276668131159082109691073113778815486188074259825322642378209020804247930713125977549382996401816366967893725820770528432305770356438378969567821831579193698884606352965753237869094458760702300256202958134858407759300300305170146286374178996101219883470829753586373951521446132256573991472009118573980744798324497131644490843865353370079515119936042084725274196302099382948582606488699056902706961556861825420490357155729236946771207570006761513457053484268548920174538587841026032716009546584432769348709437897696897968206383080306586345313624431923991294036329364841551335315058940947770417275403938104621542568570810854023604638724012692910423687216485197366928896665565707591017127682585348967149089732190096765920246725069043536776075470967404754341004733847639140924373746530833702023608477246600002812588501225829263628262994645947188398230351774363584822089366
7	298	202608	202609	0	1	0	3266600660807710080422959722008831799742478706421172975356476715485378976820304390446338063099322239406594561573740508471050128624995380478679815458986198293944236764311702656234540611423595372983343653177071425295909974807121644597421294420003995116156310839539623909440701521786779683699968688102769817294613041692579994950121752643714408472042133898198119219056144164015355756878832550709369087979359966504312618362729293338661122675938851047588300618269652540184534604082121428502731768613910063087693524247775920565682854350157643700169078848800114283865982415556536045780044907519384478699552657919607078047049011767480081463347656276884279598799949894564243036849780880914656427237567209778460964251555304109282030331897904940338430047689317297816707880007549367463570065372024272792892798699848499571081097025861198565603187774997763953635563243098812861433587065899505192922316604607463426768447421155644579460203	-3570183158776088952115043394708889222513329185464303002629554045667956576613538411729924069352751268008039218807655299547647801383904924285116472818263124281477927737166090767471633848709377444011371322983093890101537183150950666297029630706228777218110993700259295287411702761948812550188988867610584673081548929685545463580989684236663743636036398855258599271653399968646926975580296905340133416139119649797083405482355884212565157928769846188694454560043280582450563674401130671506705715445167177934021175722726701259269005296178670463343112958062906216065352598390118943545423401156622339190882100247559230802005408061778333374477979983144109945129380510772312164641583549723835756629153910805770148589439094922433427575696492193072330969284926601597320599805978488551587893009546138114715683938902553199018298247938749248852283866116801559918744557452441993081314701038167332609222141521901283959123228076290056454856
7	299	203970	203971	0	1	0	4676342207389140192554406858652158799125225196738424148579748484407042953682934659706031153582593853606469716651604152913457586259146319576039832572883673077904190774089777657284397445476719219494682388195710648829948641863115348188343063458840315053256771780018654305259253318925516830929300306136118398469101682070598535678260726654354200538522050865901815632623540782411489293877787395687412627806891581671654212219606816026626916469229870737791288122724733089682829381695027957828477331012234478572066716871519767238950687095818050388441090516614472674339232790523939692154811660944133799052347662511807607039679036969958384857972222168595599091411117501673083009376863536639204208546865713991364286343101572182330470330321677647991279757529696621720845514579491263689415963372537004302375523887872866644994753999246578648956235288640466500096630805952951648072328306379016778061755027187999790669648186566466862017999775	-4348742443722190765272779296370649381289658812659898264005618878219185710289328124338885626269724650601326032727552063453731188519406377070827797389726362887464373252331501417090146572652369353344629222854247109811644711515360088182467962313108294584115773911917295307535847740934081052270485314606769649116687329462567228293604011939532375833359950681430632223709482226840629618728025700310900684941864939910332405452253420758071984960182264098130869845208448519825669991082601723277910752462319282447854753635613394195797817617174517887860920127706722913649055519733497667429754124023870812487712186720890290632006491064345765275780497277500139120990026868716943971018857639516201683372715007357724487054241482685354386485420371405232266513280783503303158595776251410361176456016851862747485642322380251198693194190522292190748606443533604083194533800163671325482522457539695649650815329763600294676024232464004991984101591
7	300	205337	205338	0	1	0	1453972116666817219540541785900090171920467234301832489084438688439108681664103032363850924827431181123813522732395756313885167156027613397374361159148104623729775334276908470531864451350825493354662995613054576018287954225277070879746863024409054369526117724423402360286638652604700248943638528392922549690889483308093816411296528315077613793117482307448461029422445231446295776661618362561193081294330923572300050863371842602100129343076287604058919075904418913261157133877873138657362647671883116546384375736015742628687634721671088836748420148011926777404971149105725938552209399654770274541154639056628726376855318799252653598759086097215736361748665457266672348585768168281562093609716646797832649912014788329924313819703877610187054031935224553627564828753845283671101312300371508803203519101958841669714648292328062647663913595058752436744382237237393155097148284505706608114217097151054654236036048465726799047618676079	-10489368192065582921368198303988686672662641553704792605696530643668713225073905793623675722643535974266134490278481212525604316972201289766884758683881964375192630930252632665492012690455957992462186139328113068861769217097496274011465682324221597920105072718284243891252796077124396427775306834673869340705506808473976858302795309597317118322773289778382953258450573506620837371316893501886754369017222560860738113283784963005247324377903644714083589025283377139360446444390483760243138067124011073924207416274662454765980547484445355723903617603644697006115857904604223848897666195392446689243031419142131731638082866053424316257657496901262521604457825624257155160657009506944644982003813431701561817031949228924245769220826974491301778331254792201647702559923332788796328674356706642281136215707864909597303659149645302893049257056120845579662074029262811464993443667876785543822858297156624487511803538557381044618285576322


==> anc/transitions_p8.tsv <==
power	n	last_positive_m	first_negative_m	zero_count_r2	changes_r2	zero_count_r0	last_positive_coefficient	first_negative_coefficient
8	1	2	3	0	1	0	239	-560
8	2	10	11	0	1	0	109907	-40096
8	3	24	25	0	1	0	106692372	-50862064
8	4	44	45	0	1	0	59151116404	-229925930736
8	5	69	70	0	1	0	151780536334704	-384196828524206
8	6	99	100	0	1	0	974755610725845712	-46450871810244276
8	7	136	137	0	1	0	485381493393007382020	-2525043952196816054816
8	8	177	178	0	1	0	6636087738922072820981992	-309446230129310281912134
8	9	225	226	0	1	0	6458834259313979359042957872	-15473628335942074222648853628
8	10	278	279	0	1	0	14273935369370120789726561842606	-51043995768060576771121637851608
8	11	336	337	0	1	0	132017857957068386867589966165231380	-55169636431091554683091959617324336
8	12	400	401	0	1	0	448667459344372242925752963987235348420	-138995441123920941076489225733914186960
8	13	470	471	0	1	0	762526201745248646110138659182760414373898	-1221534326055242562348855629655964961460872
8	14	545	546	0	1	0	3697268687783583987839918789271595652794409592	-2720786191042042492634022017644404346690203465
8	15	626	627	0	1	0	7433635758933770227310687078318852597661526297931	-14647980900687735224741605524583550132274651379856
8	16	712	713	0	1	0	48594860797134882300414503617440281396984384112206104	-24578634135893956532195923062971569510520714805563016
8	17	804	805	0	1	0	142760185680512920599284209003976476206171538144715935460	-113048663986019597130258829109485712125769331544835060024
8	18	902	903	0	1	0	27503145097691672283408448575618764476894473458298859766944	-908047876989687073250086316364079004111029159524819937793728
8	19	1005	1006	0	1	0	192749073278045670400629394901983112767200654660819661668197512	-3108309698470707566999507365547780152281888057519119442837323780
8	20	1113	1114	0	1	0	7347555748917251055423947511245222880094818869101676190130856241344	-3954406233391493998662057833857646882717709593980335915071798349345
8	21	1227	1228	0	1	0	33039885628614509583414439139141216619411830897205696729897483423775384	-7320284296570620755822142914325830124916868290310450837967909461463544
8	22	1347	1348	0	1	0	82086233758940452392829870198710805062428431091506232761440350645092869392	-67489964438864366566744449100879616332359866362531288858050780183238392616
8	23	1472	1473	0	1	0	459535098151644801720691027307568526085218945502258810224865250460456093035688	-78618375116882697723464370918594086704104446076549396802972147936963369380560
8	24	1603	1604	0	1	0	1443224248753480670887465547888260189885465235211652851677910604282601386076150496	-559938540766097853768053273135845243336433910250975709995567017712592669729110268
8	25	1740	1741	0	1	0	1221662522192499384380753033086437580327329299926649261191741208755526489173045964624	-6461945176196913998300101398196855011206873828587332563900904681482466917148739743544
8	26	1882	1883	0	1	0	4678138177652528371077139014578374219960431630828590111886073067100137066539103009077379	-23980641547401348040031426048188017150960309528074497921928183536631650053157193690641976
8	27	2029	2030	0	1	0	76523136691695954745943123659140718028042671746695908550119100510640374209281030988552468088	-27760557209390648819797061919970588530938822339213126313723753712610491244145357941937175372
8	28	2182	2183	0	1	0	342136407904341394352242273959321011953776303190227843775435530767658155496216839961693317229402	-48501830937196565656764438494421136711649432600890197320740149293669357608301920219389223417432
8	29	2341	2342	0	1	0	871341295239244139275327610698627451309267030430887504646050993849255302664067743095532278708035928	-630977434785307399915647030134543570483158697340473823299121628866899317501959021080982056965272050
8	30	2505	2506	0	1	0	4841365775375664579927480794098782669682206190842129429491409778034996199722787435903892245676958668128	-799606167884825306880010229568398318061995108966400982957990962211209997698849796655387819877312012052
8	31	2675	2676	0	1	0	15180069634379446963401988320891632108100070092897717344694192517348893871465069707081333264969398755739592	-6531271059990467593107039633158042964450167330939017793175172870321155131118147640922223513983764330201020
8	32	2851	2852	0	1	0	9603541215087107176212579371521985721070187524964159699076233678978025500756082822263291876413183595287001744	-75855230406802777701029702126113470483666415753168529981268954238863964371381387221724741564176288776591866132
8	33	3032	3033	0	1	0	29978955001612406895103591815853326832776824191724540847094692827477243129925748678896752119632660216622125450608	-298838519665046259950276626962996612016767356278028543602033788537949783598200113527451096553871233774141423548328
8	34	3218	3219	0	1	0	786021972252408310295217879126860321083384398600422540369530415710266435746217018308119586003345506050272926622661389	-453334739840109776649987043352083439855418225225999906032064248890496335546090007040572772908158473619844507872360984
8	35	3410	3411	0	1	0	3577051965783455004721464152861563172891010493999660036396863386240585290448594866950444569513512688269699645030381464949	-1198081101738411763076348352435185629503868298108479950205740543497227728785330439109767185343048250393128737565894503440
8	36	3608	3609	0	1	0	8066490155871487287754141888660089701848004912311925976043268753443526841743852160192350835769064017217802508913073118250960	-10709172603388853079588227162350763443550273863191370605453616694608219791032468186295515053668387378081133580703550168186296
8	37	3811	3812	0	1	0	49182355557189226840524759999931585055406847910254907814379018295618161883386450215616749640653534294488154668403838561148466240	-23184972904745092466185726969339583667071573896698782846553698586732018867844513663261417099152244844401621749638095885075005336
8	38	4020	4021	0	1	0	141098867315443917798705194989967041810566388145308630812335891026759964550256153826225399345737603394392462594154582062404583590476	-143279682566624852174111334725283671360196355056243469197270341326829025340915036326990586547526554092675718024421520563555005565256
8	39	4234	4235	0	1	0	969268595799159348929795688131274421382042999887288811870347211284204625604573926947395318203514290619528313606333100077414062158824532	-127444639199854338831292202927282447802943653320183476644456424738109492505186193190300133591094133256792312253676022084203926516099856
8	40	4454	4455	0	1	0	3600865305919424400205491591791256399774589711964659145962618169218150135919713387907858484388598088359139028531477802377382759651644574100	-707641803823731824341230407907992750894713831212928411214883703945579915832345347018075025370206135385134319379483223967410157363268589016
8	41	4680	4681	0	1	0	6103809445706790080652704708600419550683544058032361625807809292016124240541966294941424296655287845279677256449702507094808453373003594658356	-11115900599889302586744476173383774197976048904958695435705106540892715454213189024675764755833404759336716037826451027149404583980920308912680
8	42	4911	4912	0	1	0	29892718342009450831225226592422416880629798009965957148950629171646551803433895660158538156097477103336726062960133401787893900447264575716550808	-37696225684015257037463464072951848415256545983536909552335435680120298861240722070594678835775430454787333139796823785718334122256811731524879400
8	43	5148	5149	0	1	0	27161655669063694644464391365305155927807134780698376098517442006645398988788672988571799031821769968688021134032895369011252954418656410513000969984	-242543348380570776582564590895162949418388535870986894125754541492918933885216222129736476786895562155905280850053841441965165552881474704553645758816
8	44	5390	5391	0	1	0	340847047373833166695427014248880726234626489682872557302705631236400724046493156940958129305253967563073965285209516044200006576757867761848608547200210	-717192133960433300184980153235063519655397577726589628820742570177705452661919408462516519852126169237878918449644132575428549020712145854016359751489136
8	45	5638	5639	0	1	0	486230615859039292115791800993724642172016346996607402878397990357668548584601028350527708960826335523491377827010159828891853495848563798765202656148315186	-3730767814232020068470205453064970059492025882132735250610101937787647147346016268524625690880804661878678925698902291204139445106519573815390962849350915952
8	46	5891	5892	0	1	0	7806137519431730318388672415957881371980838889274370794391614521646823293892452675320502598466957921193746592324956405144290845443236537694361417596241967032200	-8731705415466692394442117012167691592289156814067369148785039924231164871547988653642071006150421576501951560353053575800844936370790734056278066714808289764444
8	47	6150	6151	0	1	0	26272359343395251591136179602882116928698628642043316409112433663487758941695591839543511500832578156710269822213777939210438813224237090141049782018990610538114362	-39583441435684481397831650812604504086824757564626840784834435033637652755585007809722755902327614806463015387908694226651760265990544980753914299613421415070925664
8	48	6414	6415	0	1	0	231278177844921731372790172656059977327406618228582646822774609038398361026497144775847071789327241718998505714052019701556031822168758459854685677361932902343363892486	-26946915352561154885269779503532968536333143575531779929273804049756728118002725950410031318640505330320082168860879413545154328496767280184110533803236091550649684880
8	49	6684	6685	0	1	0	985071744300921743058560983767057929961513951412445196182351054348456224066497058544921372467815136610689924170470350855905823235796227782933943989781779739732123343032596	-42510895782925562579762066094284427394397537799394741500067537015759555453527778375213207143272722382992003401427900036951769572439373091870147451227726806845427525980208
8	50	6960	6961	0	1	0	2428409734367963314001574466861433331620889381961645459254765351766096051948168248903946582445934104518628062472892552274774819284941354589816116315092468242573791102643800712	-1718129199818452093063414085795839200608583075193559541959976616788986045579001552940138966021928832332526443405200080525026166263519027251917817847432187374382599917525852480
8	51	7241	7242	0	1	0	12929526484031934104592251479666414902025154600805623558624415289601477247697061982863633112743803241596223994987610259542642939591072317016873750550159156007962377257565321406648	-3553758437249468528467988989176809271616246077227595164455669173943907903169596300114835331394458250365923467344714981959959353501625964851601948101239550677891256207100124067446
8	52	7528	7529	0	1	0	36444185852448007292393228841077497521827701294490050398404080801712974561705041412056165927965267602112626478094289072211877431517609431376702427180582680419503381919211757632258008	-29969306005804223181556305373879887838409548147733592495122314825026801413246553562468339081250913895408706046837740125312677567338878038121000002601645788570668854862586387002141496
8	53	7820	7821	0	1	0	233160447816747135131875660925853522840793594988323074273321493469280198694104078039341480757500462937457000899273226840766540779348251073803234244459377270383129322042165515940065143016	-30625870153268689417588841067430256265014121730987101268005792395061682806477046626670212630846231639807287513119676595834614777529352984546169343609704657865844696284760124703726718336
8	54	8118	8119	0	1	0	832117401610215231093245510213580376331258913112314422666763921469132006162136296740051874723128998543898459559003430973498071852483876906971719286281383194536075470415517681801723817842880	-229389600000127058184040700345787115998131671569515753899566633825690578933218726273790789611262375681276010991589449357051196766413183607010519557852820321738379424430258241875456963126552
8	55	8422	8423	0	1	0	1091021178543892645619881282062720799339255617258081881218704278681656875567272171333948398735509206895696656689288819917296168210224867734607790091099366462403152010600331669496186854685479272	-3233703619840125907167715322656668565769645505960467484932445360547668905137796318929328744440039901225310327701881025681223758963389766824475357308048511682618688554300637817997805931091917864
8	56	8731	8732	0	1	0	5012287912988835035063319968871064148936097219172986590095822351987180270271439128684210582196016083184163624984835102640929900904353125017069000791121578817752876592127678707451461695344319571576	-12364717261907387552553760956326263074281568439461813969763391494633408192156321472334482827550876557195981616581105573932433148580820481229104178220638008844606633568740510543212116100088424390180
8	57	9045	9046	0	1	0	61604440316407353734098821732259975700893472915898351508674824956950980203269200175500862523755563359926808086721357058658643834397923563220919809861170288102693323518890828503345429171379597636893600	-7307122014264438957124638413222222985203739742312526290504118947658515520266643932714248782343966836847570056695425851168569502612366070398702702768202443013903987411468942496725452650057884301608962
8	58	9366	9367	0	1	0	18770778620889318958589131649047948221191457894485286343174769029423993518794316474079720779852000310675191975923631828963429078882177420388547162568548371532202266176354334363722839047200510877548668668	-264807281400721854307816162314492199162783862467325963813696888743159767215577322438399652865128063401681635845686699723891836458909130590855699994377317025074183396044647467101366204982142085292607354264
8	59	9691	9692	0	1	0	904188486591716500156384565079871279191406216373751749911443692302876276313825208651445993136556613664418855633412987707497784511161803428772338177414796150514478886756483228408350105877501861237444494725792	-219576706075924588222587984155969919826840040421660540671967595942673621942860659101078585529090543610452372016562961897797709504933177252057820874345146066273568137195157398389622583425508162758297406288852
8	60	10023	10024	0	1	0	519690037799957277034193307680942393850801622588838667381049654998567627291936066341266123906980241033811142953914848052292990604255531883014154319015186267994722138246731544420018089667943017963452625522553088	-4095881301183320567024525857591353124523127625910750098557407612259301777589668966969886543672564110906619796657052944438318923844063786405789317877424176571357841428476014863012730212773659688599069644650548384
8	61	10359	10360	0	1	0	18072877470699238293711221206831061475017272370807897142228592198642062970168230286362870161238492502661722970868931860498668623781442987215837921996448317673549071979012320943006144321823682201278724698763216126248	-206834588059537681648225881341162032221047202077690766299700921976856524293860366934260565436018494079746408005565777348495641196347293978847282861795577389163970159274579569151059095418179824305321601180633783064
8	62	10702	10703	0	1	0	32136145363265749045413401381479500560209731308958811973923823674444761105183412890419109035147102244797632360357716585050982474133615089226947389651026018592873616620043050967752727643370306156568952983831187010151604	-42818208436798246314457463516404488617822966927847842923177905814880815300715921972313497994237433256983424153046157867888623127226433677472469908166818177327785613418355378086940199469850362198666155868235058656225976
8	63	11050	11051	0	1	0	133338726259573104689576922378391513372513017399198870299031024984429917903966677167704705428272494527613531009459124268920864418869536207120561765237804504119088320673444360115518522321968772408043210463207271714307430334	-170208211090703141640782859025101035373946441100306138784020519717949522994423062995505528487559734171492633439749577105598618086116532676232249088313302585283032459509015151897059462274190148110982430137429683123209132880
8	64	11404	11405	0	1	0	24951116504434244491138413013040218059691627930151878252074723609665491689279039266433562375138532500995721775091185648349114584820636768740865180469571664166916112116612851858341147886099870446288448839680657650238351077832	-1217384289714386900461294862103294725344465934200526737770418354083299900474722187057650741466269460858053012679987886343990819649789782526917501272211142334179489516940617280010872576182220806535853758723430900288834071335352
8	65	11763	11764	0	1	0	827767305533945039228743722585135018271405760522592428710745122276068379030763562250373316618732858744871526244325068356943833894021771053514644026955449469378538522715537076327651521996909089102560722998072762973457117611076248	-4196497126760368138404841288649970918360155314759859534786390493968114309147029836597009205856510275897590105221040143665372863305199901121441496838858719818464069240082105881257150875456187972802902296193026606481159161839527712
8	66	12127	12128	0	1	0	17654660048470027180246642895153932318172209496535784392946164573009111453352330822239538201193798417611626636446286876813090164138594796631270729230504801192306515507898152822546758449394718068225653218087776818191129333806779890192	-2434100066747432530084027171045846406393178807194080147438987015617464403120258037296644803838647511158270306952685408064222781060001576953475348746678307219835111620316245683615641061791856133278039300790391675831882117067240237360
8	67	12498	12499	0	1	0	13267081566033369923633797317012418103836324949712417382485036024311600948578219200894163159313987934966103627698604491227391026827753808335292550114954420083235771630625044281434094106371247622659362525681729554608707858322507528436128	-69659134113991190906751789999214072365518744657273452073361672147939927808429258182853155466523455465171897951401223108305773609683779608677370411646312618423670836998722581227119131717162666752105486283034683519576379107236748020283672
8	68	12874	12875	0	1	0	3553001438733212984231626624204234215458968209652168636185881572476055473082175444816729100806339996564997274797055894963885811733911655644737927525079737747378095381948174685305851285162124932883118718871821023431609781141456606075122050	-334801496459480166695973437492045901048275705490502272566745023079126136407672032050085596027943075845027347041430721040247996511985033904483680724830397341323636203749476921235283830224039521218309250533163434345152489354008397136917974896
8	69	13255	13256	0	1	0	580241832295175899534745354181673344624094969705195481780887175558381455020740962954280316936512223693332244070075297075727663011739420175182554801544603549129118319945225485871017450867874291968036639848318801683550901504813008381200771460240	-785065654487497398357981595996201001233568750924728736973838143773220436762578057282570193409669199283396494739351585305318382024172289766030061659394856004294631619103933986239643451276975127770414841767995564817035390717554246215286271293676
8	70	13642	13643	0	1	0	2279447425363747359080423530480873334447956937174932590937188341509695985911432240886944512937420983074389458290060378977740969038639817109573276122437568633590213591933055744015002863525793689530554163612355148078435995144765741354921277892318347	-3284150472429075582894955173054140943077706463674178646573482804040293261735729157336543953966615731836634859746863605746108288793635458750615789469958661409313167618782965114560172025045996558947211310971946379767849469725072193441401269939518424
8	71	14034	14035	0	1	0	21626558630701531473540320064119276284391999576808861832289430916934161057286640646991223266109787357945810349599053455589415991602976356715131676907279604128729790710171180854251821176975016492572009932153093380950120846201380173369636959101975370571	-802234992213201047027590389495005089819658657958024048596232301158349284587065933153829733906544711235213750744881098928974389272393472221791293873268053079214940878380101112793504264617607181684299283556193838085416932706878952168651154095067563048
8	72	14433	14434	0	1	0	7817166297941418915149461569289350502965607487687115533499529393831018813654908131238627090063811332182411034311817892414726524037506536511786339152959913386168860607910170090600552515708748173424697124166612832065745049491042058253425765809466722481224	-85311180157689842085895568944682137464540003132093202810145934052417670005186855051815328876526089983226870375955252099012275416906700410324002906782621407145946734232297009416244088386947581254099702321414741501210197075050964719387859649910478425624457
8	73	14836	14837	0	1	0	289095468049244826490987829668832561137785192064210217420713638439436504875256408207375475028912423945850589691895443027394016706351360834318138322771185217501515507207020760298022132733495464742385526466817750270004285074866888661564323865042459126857256444	-85941515127490904396812676530396976560630068377449894589616589389433750372693836704680814281005699695620006716418818903685129031585676671089331658350729438391175292605729112061030588952721218933895358566892523127740648904686384166333732474826253875523265496
8	74	15246	15247	0	1	0	43389756797113183126584333028957759523990089265237175165701391679520938280930292722552436552103563442711285023074329330517321768775174111431470477359423436501679500713759300909837497612596788003118702946468502194494058950314549731006391075426601668880633335778	-1510984051610207781781955904648526691720645944448603498036828034957359311635508043929571062690489258675058573320884058538153169562382865356543547551704615191275369746242270137014922766472860369663924533595315467276051937264322130082735332864612565424448510490128
8	75	15660	15661	0	1	0	5317590679452221899132970593347794213983557001589283175811702128087131729269200400164185144076926207687821690567210453244751588353015844697776799775598224525830765356914876654840996469626497231495732607401374454807446082208362970023279923033923058729002981505655168	-936141222948176199892322753549911112975629469982352490104126380416309658592803853638703483419392061431226246128752958016916745863773722567449159803042099776036855431732968733877477047219515469523711353055958364418645868309923632966377668402981831819773640690076824
8	76	16081	16082	0	1	0	6232837582957029030724379357231541886917118874456752280683788116736910678297083781053132560913992838013527307925454612997786760058314930308503659917619593911235664515529676647588404594473968383566935306079462939734440075588258465977169825552844908720162838763837906088	-19643725302945476584412089167163600277073541758667429412328212474275958291281569555926072921091522854031301778828541722263906216558509976172907458954780214564357139638998846903916851478707374844987073677558761889955064573350704495145748995024951249092286601077013127132
8	77	16507	16508	0	1	0	21186883146339936982260528507699774561392797703353597439869372897420578642324971065878113449349837053702015972703993131588913208906999467326664446157083911432342059009604436875220592703402375036726391007397935291473674899926952903477630234648538840900324119280650164997552	-84790962110112095699760768371592109254249851381552989827059060801356030269720654518102944787317734685858818386045461125148041897744693242588231595823104444853290597537426242794104902126964445633831790497426984971389487755111323025202358672807223768725354900097670798215660
8	78	16938	16939	0	1	0	312076785376701012984744227232526718738351317674979475033998701489109885789079293391288996853402532611419164052865940447877318782465349566841542956932477050498982712410941071715089959673520676522816728744962293284467115134705412480607276402657570607269176809112831982839591794	-117698978866718112978562375126812333236568234645570122809622146436666470336861713639704591183471543416108865790193913772222161324096812473411228727013369466462084977965236730880972669988609628015142704990559372270030173781272311412923121164052609406971259204508907195367647224
8	79	17375	17376	0	1	0	1443219045117499692047345443389031293025413555041760266641813940534873075907049619392089694574615721586615594059440043003412808130815279332721980221864606909289899885559086051773576049829764036803390997629942297891842250573336390354355694432383079098471741941413962133300174326704	-314830723714067838059541500623577633336710011475568819746147041159195571427972138184632833040307259623264211930182997056960983184303879742015513605687968524297404232416101445531221091179719203228326862146431332605685488878781934503070784841476027224290723273189258685822739476500
8	80	17818	17819	0	1	0	3495674144638740469887049408075927128729965108996730639620559518704472362264878715781928454842086431912810510366636131370829242553034757271413165659006062861173184085495528053780486411129034175654533766348176364859194883560697086830329149482882528068756868766506916949704170658844012	-3756189625786667402055056953730250290675271734884891636240297412115199605766855161811548428756449179689681495331927124057910897315771652936209096540927032689041070976993771563290561698684769709436485236725479456137607677562948531511728858098235885888133914953819013811857107769821680
8	81	18266	18267	0	1	0	21100451022350154701596103724585431504416758467431471303792558833445501895249142248746679667016304827455240781582106827324041139506469888225474462025425962315187268117563246585798538085762151377104851838816034045862155580448648279331342889049991343985993682897488004349550337827103943429	-8525568963519967451750815299193985508939480223452043583811822556310713853040285051821501592005403799182718731267488465092128525454065162144925615096778765647499215591289306615995983349532811521781569013647645683407593244783785417264323281113196832954795232260563746872460663779992270160
8	82	18720	18721	0	1	0	62154696753981057981805417710233675707560950392157557337771515437679647044087180133399859078764044871993919021398572039275454489179491375632009240500089689352895466325285268701948175297492539278231875184972642967735624590281063577297653895102241310487167801202968676994736175522900977146484	-59872381527888805768455657767109497976378781510288593812308826925802086098221650252408488499485246299062560893024738572538341434584983753411482588619925620823552401146152615795254189763801335646745759671263102265251134360523031036778251981313243291525067453814176875319093839064593580790712
8	83	19179	19180	0	1	0	436102026841418532263093974561787612371064433255827162482552303497098102463170260982760535386420641505969905009638357790500366742660806642114092220872416287791959868362431268897914939327906599808897716863087633989706002990817202725578965909515182592210537291143709484341727685989573321808944024	-61824716633971341742811388331008829289827117490108629289155123000631674975010522581052753056214894127152716990439591687363778617663334401009492122983113233281817995090619704839488959912763197748635671068055209221292695684193208517003631840686852605580903757649487079325710218452176141739675200
8	84	19644	19645	0	1	0	1655803749283073865733925176974983201922518334418014503975699892081639868148599400603889136612642170241229155554155889201693009280836952673415295418662325873481983428293597404404603091745671757583705819176754884258899353153706160918494191334878077647686881952439904956837097898558355314977005303552	-392378173622991280078634396128522540932246238747422403727666743924220013664901819914430462466992511238658504579339444746464532270753018726919237764511057938011115077594950925093647934644275045331196796289829385354897076826414098214092946638385209538705034745701590665533725570948551881597446790712
8	85	20115	20116	0	1	0	2620655275014321182234815128813404091145392699482400280878290801463993668748535448676886972207840231076785154165682092336120445561021297335763721016739093726754272093486081796879561944087099444421691051508587203328286399438451396822278303624731102962862664377900644350391282016540077693973902269675128	-5870015613426313044735866261504721608111791008009557187529248959564309352422590577630333304903493491477569934543946563875451703854890705054879665115049334030728281857250266748532788819647702017639918694215964892817522811892653811473529451121772635925198229140139516131510980352733823781333681110533956
8	86	20591	20592	0	1	0	13146229345813624828506363559368121260322141811937880058180838379041533709502444190809207565315687398017024821088599293352111442474611664080369385844096521811140176904699493874342565012393440047878181013252525149548053839359560134193826474481121886173329563317807902845965885206565794277290992462006032248	-21729948669324379640977562558355978659753041386111379122009402090211969572326846250051856694427559004167184302444683965617098590995230442285771146421972364563984926883283492042934531319998403645084164248167702915110523819992757514326850813714360088301758405420166327480017138080891543229939216498803873084
8	87	21073	21074	0	1	0	2159666384839675555624581941210181655773032758235205013821425523939684399220730889968991221801201409860164643233827759032684092258946508463723289223277225733666971367255729012391789600560494637665638144895931734855940503630404486510409540890950385110883711390600612948117889281745087128964634566417889288072	-142192685833082955057273660513210119924371081692710048548998290998042513784136518994263784253351199280081217536606323891156955157410023671107622316295030392398905761694083256264988042811660983266210705001437852203211954477458932472275864278551948153438587944175989090415997767236989239524286538024122652849179
8	88	21560	21561	0	1	0	128864355590883001766078305090396940389868483959720963237918042284365648035949435602186799167235830492507780876971454966229916326484497267699917105280329861494309140376572404679861880093163313526274711802282336929689039880879369487629291081354561309169588460528776716546872511152264986759094461838349934778024840	-463309254722229915445563031978077699186407749066282327335937083820626277638879778804323132847834226787149906364200492449398075828733979290970240868052563108303330202466548353499055941431264964290816261752148450870750114306982553858332141780061545663610052884876779835848894577009820679917314710544374667982347752
8	89	22052	22053	0	1	0	2385712032123458097736135439901737651691290823471530264474908149170739984240380152660929558575220022777166322214239198178448641261607873003138115324575780278819780736822588277254036076878308317550109263742065768937093349220471609194683537787757728131520932222702087165596657718329836998993074436265447399329190779252	-22675923886709518913961831087106974817066689407799260783010941767127384638645480515140212865889548350376651592911776269671679058984152587463679237417080372431810870066831639798416049133356217824479901818343388536412674867994354520793023457864166531971383117078878152027728031382321861150000913466985445388704691360
8	90	22551	22552	0	1	0	3292271680892681611425159562414187406693575326448161759628054984617071596847258180944357940924119102735647971922219085672797919828273707941765410231167038036631680872420596086547960981590637323412046070935009640480804557666184586489732886032757545197058306435002191939005114986994827542909125351457616384436674534142736	-6736163487882031943072040667837555211109969289773153559288028855982732675025240625446637613400969148171612748401098263082344637920727042872456917174634190387976746386558904207939325316408306257919403285427806476152316686206928226707789860800069959326864417613205198992038679126039950214376824435742571751655179303989888
8	91	23055	23056	0	1	0	9759068597788412509879134417789224747533773997272734159146666475114699566265123981401712790293887805035768035004299211050357443024627858649424217659909664112199055852306636000294298006897204201571070476206086037753349069223923344446429158386263840330981363324316292078123485538789136742055989630824328985175138062247612880	-31634926617433576741690945794378708176455363476423538222286840105565792989061315017892844228917919905779706202144723480368090088331311993322794028847489118968587215893552782182124249882798810277254877997329444791444016930691211001739509049415595794251701069594116424523362967666815012339877421185793683779722732091699284076
8	92	23564	23565	0	1	0	120365598958279379076741439659088727059513145491048126399880479558123271291928191302745467004954124825972606534930494433095336921644163496047740382310928758895561440317260107750267263737023008809222081047731554755724016833629977113735318028788890572362452413558866448092773828878340107563542417294405877210400473863444503437892	-49056166897883789890037826884440826785970056736876951540172169400204722226966607460820490555815642467001704148183871845602157983408819961810469181713178378520669361459686792649264936348463057269313935439428310481366416370507588080237734607445659997444421421347686656558330209948508568456072275301580371445845904053792771761016
8	93	24079	24080	0	1	0	526100406044622523168808541881988742804046302764183360003413431112427235375967817977024446152365127552136891858814017066481100410236624482562192060888964517480308743185869304465292227423020125957606793612354555209644348209109332152759935834655154499502265521681364605107104268897655433658781501587831964732996344292520012968140040	-172364717167762747619150533618947321861619936999643258465505590355675375250924934153266656885462859024254722626852264277981103514885823637071702082300121440253076273958764872505979192505648245623253448083743696577724045174640147012364957463222375545821363946372963832726858449708694221027479537546512251167279878156436877033029512
8	94	24600	24601	0	1	0	1053287511108880317695008668698360949059876236336191450991627362418084050492536174679415533773250897394728584380692266480996729041016865126229891981314781129149525889342465430725140703924873955050681190818092637720052492276655015268475249516087956799711074066732749627773699356478097794820728108078334720381853402947467437662318768524	-1846506303448537090418107454856745266424013336645062882898804273449731663135930117234627754399202309383379906386153305053615693705069497807830721536632868560225815145209427524664281886449655917948162520796077758899974802312845894837296999082858906270464374136355970698387953963804540138090161483270099357775286369947943648852513968432
8	95	25126	25127	0	1	0	6461611401778198811423769123373262713949603178800949549433497449386101435026659717886006267285013906976243279523890737929996727446265577985193919438599020888363567356222158433244818608871577763756464627622429029413940221959867472148645541237934866351338295855508780428998117793937122796763143787623230293145549929554530140472791834550728	-5477839247767898358926044731570495923763572820648532780769721533335656543222184931243861709491259501609191473799793728474595333662028165593192971918983709499913509913915562636417551742682667784107212937883562353534126439729541305706548015177398438350173702716463354117486464510168340265789754623533687259533855444724087273453069044080184
8	96	25658	25659	0	1	0	14223818943219918781746072658981765025740603656508640828685368672530638713138116485289821804811596263518705765889564664193466196992985342393133897958306018636446586797775826940952559899747939440205718477440976410853581003956635143742103786466076711689344040429106047199910902829691192040019268543890646548948774827516181853285880573315635657	-35275434158084063849984873919732844549728028856455238888944950392676576642897716399618108366180455161482544763732281548379332873097302203330319210124344900805953736918832143149770901208610336266881008839062467314411567132159766012286837977120551811739422748549463291496594518188872335730926272247838998125849382442481296955092718130204829776
8	97	26195	26196	0	1	0	122273352698706659073250226372799524385319762625337828656952864983080927682158476867702681208030330086080543076326541325423587327017812981679065988598099112378786080616299465146939077406962660147926972812172156578172079015114034791491426113514939756603379151580926488582009842953636199422668833966194517812924961970662265774771452488318577497328	-81289861105168649892066643372446026317730862211409466198103851049669917893992821779770254677039597235202202053643929748024816200702861108487049921899328070820985600249671611059930765763391871791244503895871540933038193841707238242172669267644599111885507025104979470864604848261347905048927711758096953410888298151961655489659196841752707923288
8	98	26738	26739	0	1	0	406167558742096232284930465419191154664399530815351555342502328021394093992167538089989499261986135041803041293966904397811994686623903535026042665872022095084311494777716451084671153792749557140401380671726831491732159469722994991226032902053703469741942867529923515319983395706179949997418716473434204791842510825050493597916381606899847791701234	-436682420198532634578190359107818633122859660079257722351722299125138724360279633781270802545018986815605490259273905573137430184531893456048346884738560775935039262546834676962047178030139804757658106047555092464054007961908389607843790670397269039744394093696078411567784745016459527801274671938913854604960560217076778593732359151327347608956416
8	99	27286	27287	0	1	0	3227918764414243469907358148946328606343608267366394093694195812451427788719731641708866783375024968008822966397528066817755551695550429284464007860828379374785283068725771964592039505918079282564947755635654635210686126929040939407286424811328844467935672157418814988642460192908847019994387529408471790505399912345873740328093030476396869445348727474	-234421905584521836356152170420139467928568930128331196062043129494165063475915873474860645636169207689511027382954253189966474672961489255032505738992840629389148097825942235541889811988552383826933376786254030450525130650782953665927840412737438969089668838275944881562028219424192323317039899095179307077565225848388158987078949976796099646565255512
8	100	27840	27841	0	1	0	13590580945468043085376599102100997840908273912039223560891694735134963948572077992525560686812590997642160265432688700582620514513288409652805071381993369589383362924912882168076648508771439992465281559620728244189795134977727326398127068722795114324844469915401602307408175684250519512575714595329681292567401917325476696855268025433556779882059827482376	-727863242258613001016572974889699687762015122921905521570640528117535984641587616013711044280265447367910475073989635123296585912720682070694619088581272754599067273015542338567732453000316739164316143467545800112487783325202133115748534617505163735160775879945737031096036712145928299965647084161035415557586143759634161382148715523643361357521953733776
8	101	28400	28401	0	1	0	31721446895504273157709596868979046752275075630188786373655462609172798680949778309017960540197929440826849569003769222434596626563159237913936488844468474653458751075834379031241340801668030222526054831565508866917134565109665668839849568056135370210166174543297112914477936439922283114688298977947219380057245309597614840291232042432092758511131450686809236	-27878262981245019664704450528821166402233802312185845722720989111817910495407398271862832544973984141611712684978249156786998194353340282580422412616353324239328611501758045125568289513858439255618750517701381637460517183614136957640234182381369360904207819490579727861794593613306089843436514338561857960311805377535483757268775340358803677795759178874191312
8	102	28965	28966	0	1	0	168553954242655978467055119741419589280436242662255307996537875214213245216658801483762182439870579024393830123839945949930080688769456856287798908092068015060020041496165415241003255516546630151143780997427368170366510704026539095932495567312755196820726369020619906835605147444548386990997227572330804846759197370379850604421513745104666998804493020029788469008	-77607972060904436625053036811604824600373030672067108333095592338630818149381854623557731141954365699077948553255848623109273426362590665793729762545400195936322620595712597431345140367155307559949014319573055908787657435064100683528894862698846638233581150317430170052397501446821041136553184909669506974634188210968398759440221445368724415637470160218509916774
8	103	29536	29537	0	1	0	413938003119993759339313195397503983556979970042952041216601152142195705450237251508003959055996670643817020900664858372165220217018889646284812868314070880328705888825060160393805426883929148314206648194023684482842950209063591754330063647991183983176692746699945726918313611777997858926396173503764406580915275251640662297856901496761228807328788695783089741053308	-609300710136956217477486633449857408960105034005640522033004029034997970660643319968274721334988791968168120079056005798433341571700773972419055860826104728302717018577619641445097957141401782983660579008317282721606628048805358976397312910249933694299368818605295137517955766053122791484424575431704339081513122019103146097679067209099244863030855579729949084757336
8	104	30112	30113	0	1	0	2923043610762045372986600779254306387949542934501348670794022184818667818637804096005656289586837301696030551066741733375651857761096176335916980951356047788260344571367047033972921072860398636757390801027900876698980417249312011074396094382613969004670266292460309721544245531530943583972777790733491079215753183623104601600034004133124732043160993567444309606732646372	-1298219064550890255402768941916303660585109854531755216524595685302183925473969057673880126125562772985470875083719095867746625891149061139071119888458630511041702189785030763140840981890525874639807597976336786513867316586583627612519584977043522052979430654797325453353818324825432108310817378632149463810903531733475852274416306396890609828018188157960491071628985248
8	105	30694	30695	0	1	0	9597797414075785509761885577512551347913516469643109566347831332821917309659835115910160316925602043620648081606830188386740744068264990615336684487319108846725605535681143212116154835678626317822713837822024812355889051241099482083742612703994127507389220291962538222278797371666385299497218674618938842518267541958961968748380664198006438405507044687583225446565296036466	-7926747919745198190324660484096956501717060062770219916199260671401757920654141302393804284048789759853276334183888777912500225306013776448317214754150144336786474555486460725542874487936893443972347132475584051836778669912305931775150997213006005458152242312021410538599697550850175088938762372923185862250401826672724462618818465138230750876301482135008822911004482326720
8	106	31281	31282	0	1	0	70220647868622561816359525262611434135283595573536982328927068703464217987765116777089873391323109327910057748698629526851136147023040976606901453055400563624077590461145632483075021686314766683356211374163600094482484599506120160148687889871042366480276827116251488401171750900862855020742501611976565230478110153515420436663730340534723901827581962965056059852606140260514184	-1995350776161289800128360380245817911666212419200679207472825014959026101462776132535284997591356827949835707922297728385521443656933727810256870260347939819090216184552071569401897848865397448291229472507667489667973975767295869572824781901685552656331732092842036394827231719111230000525021188287516506301397940730659598605959172949676489982833831513523750393567185911164194
8	107	31874	31875	0	1	0	288437968883314199305826928049630734505112418329537810194031253868489109092734735666603926386327686895785423836693411313589135885433081016579006037182816416281487903121064969294860672618130536952818000923882379040013306818999884131555673685999620461773189978643051202894389121025270882258994293890824054738009229180230452717653897044392110037390106510604445991427443801768841072335	-11009838523049491964285260665919121222952077578466156814451950515759268936231264555083555845489603189304259918127849106755645114387441110356145966718327641570072861570880276903329338475964443269815116122393956615706055149892784087020757186113169125212879998480742330012468778616174041889313348540369768751031313213637804968467732949242207808290377842110722161296781798209683409240
8	108	32473	32474	0	1	0	650174028289160909279053640724053903054100639219571313380898896269970845622503248153242401415471340581219024566341994753935346695373865219945675375570694142159294247873965605559299637234937138408155121671540659666173903609753233522472741973751138835898034437498936788239749134499552284991411051643878001815060779477788629766793621833168733120468550531362360727345405523579732728795560	-599037358101420628528796739876824150277558691428593297451546910094290097204913042697737476522268305693247946062989870952450991060211701229191783125653331709052558879453962068167512338749495165253445730089360894204656863686041473211338787744366017594477164315196005383622821721953303317125932072717583369990972592522140925041109571291027292935309115802604268929930728426840246763142781
8	109	33077	33078	0	1	0	3347352195262542936149109277601128975440954665063156928201795220061576135232373562929236363161778399376882473967987671206727468317970335548893064496894410333644382041945728772635200530457688133994698470965180766443993286501424829869185412260132140424850270454658271954050898735934358235788338607575704602745594256782645719973766581968144303837897343046318306546193779553835016292680787392	-1826174278648638332636498325322554703739689282967461834716685820491138525824265202682484200730289840663887892052306119005763369299271782797854685864800953615740341908757003889514810955479633879527423447558769269934851252982287095024766684043459412746691010634137854451115749704657975146476806545723016005923167880855986244308530575027292264717384225943427881032987034068376611040666155954
8	110	33687	33688	0	1	0	7353752159938667600614040185171773042170888481281641272258919279557760331590381584459790452922929951614192636844070012755236800550964831851035384473633292230895300611251177625056699470578243443984184851716096420038380687811486977059981364236857573292409285383446444198723490258020664502098728479224403613628479157589315675547087727584073654677255738763461795713341340670774743573468643915136	-14200208906415444241954381983626248192617786021711284153019583713503144191433224780834190489884211349619989892911803576675216889500425509302233331889016584179036030570910859533621818179690769007161538796759413935498171235915319000725806522677885222022350717604350953706228261460124878748491361549845509130873469383022915607623090314286038533519600922020799822184531996272361320041089270847232
8	111	34302	34303	0	1	0	53761072805735333814526735934643551683509863648272623513945537309381334100501270569964239239410140620970399205261013202254165876202637303254068266245467951593464356496228379425024313885432193562804348665712871677499013380945459088392477148741957532345364373859047567751076492820127243213667061560060316916129858716804719416489032846615800246883448632294342540399247299074568593243657324274282688	-35400035186615860838592610909770789053279424590116398506580357276115710339317328120594234068904690796266240816699159369966701290139610106999140126951411275863332019759468010234379087881067086652156042356345221023277480145052948361765520451455324948649298519177369461115043022532168930839508695976188041259442901030603890349542953679663032087409344673447423596744337924839304509201303429605106200
8	112	34923	34924	0	1	0	160474395540962639258412590754952337175273804462748395376921436811137742818285730184295732823315214152542426368662585384860194925627836785733301642343528475299787409827249524628915826665133275184622527198309659520472913212053921399126047369631062523958601569179276540124921105575701114858052316679778630753290358102739247936644368370542583727213338822395012559547478622064157426889651118897041021952	-210529324306816399998847237176672574148821123228625522852756778048307268288235213367348069735883691664245486640894195618501119777286262593883752367886832705084667029638361065753083360597416069775201509953442227272592884889822066638912573695191214674227740291824351065218302456493175948654076383682178519324783815388405280276817734761428138225560958443196993134593455895670074611124095226765078023164
8	113	35549	35550	0	1	0	1273285919792018944664987903132752501270239012590507622611556277373108635182486601453791584530279518058865665610374656586472403229067805908946554878305353579297206185074506571175031657915241680925278822251198341558527370153463204850041416288868138068522475871609375530774886473313449352701867824032121341194762959656255063590206460366102189930273284859539270719253727308655516701214491634654470301399872	-259756464482036583199065696057362790083490021858408529007453657780040917928801412915405750613651041916715155255329463055400050415922729468010498211567172118893864431591412353523017558725978641033998875031148481048503685199881878793942271741054891365439104061465051979923271319000295307386278894852713220237631837362326569851939938416680147383895970707694314887358106798946743017523932354389376418655626
8	114	36181	36182	0	1	0	5068686098496589527492106644817030610682838552623987590909127073770452838128590589545514960366222381795714645129543056124658269960295968857831699670359839391598363314082344050703642209530006576822763198629290888300199226095793093149891239338916164815941935088658096931456553912087594271384543033055071357366499610401315145766228695554190406897328659288187070914633888627270308786800893892029784127168151120	-1302955957343494140716416493585926011180591019153165120881210439676126884716278331855200402567032954805736334735292734831475909073868508807058344206066871451768275869088694598418293101011854644065019223249242394433802215480109792315328034736907410289370000713538600162493694936806848627868234487295259919395269776756288933205304310998287971237579968752107635341912511630605462846084895731303018589830878146
8	115	36819	36820	0	1	0	8734377825208812742293035255078854196621269026729890423821911335188475926067042887257247927342131662783011493709076291443876969923280582785840573721137191868887984087564974066981470513278733275127319772766218523597425038907837550777035115542032082183636855826793233945936342146132338145895459485901574864678509869056511742755765012390222585488341920336885106496205903565863266572941404757179726212072645851760	-17897660986062192158602261402738175280004757300998490428873018639613884664294843746410697635433434399294855849397186498630438912424287649906787602016726327988516845335158016169585422366327041860425676796468916433854410990794662006302229255045918462433681469240493006982907582791792147740783029527389620944400087837937927692856258717796003885894160082848796768649910227032822318105553830710994641753926750867644
8	116	37462	37463	0	1	0	47359122915605523401395043931862538575118329337092350956596246488309221293835017158742932965681942562266161346902898139172240112971304787557322050366171310975497463155618471212663377881347575830585336318872670058873861620846321569418837300187332836012744790059373539127226545777725544728020036142061814493322195672822597345829659404091750952326803071218406670287309316730279283026718169134224969863248331839000904	-63195997277780329601095166898710495602525896559932984643152065397074861840308379348644437402330296436510065982230812979367020543610389064057808494920217950488321770671598514219163472086848356977372598303831295127817192451720969807393646736786739591253263960524149003863106961506400962811609624948443793972343230558252876443183986754384233862895379958189966471578641404631234218412999497227714891289254821653329472
8	117	38111	38112	0	1	0	45059083352349805017755679391520346957507456005018533891767197094204147586852622558185345937586472315632150310758448126122216874621544518032984408629328276745568069811137181357168148259601920051451731766437505715442809269078980291067504611964197404390155803713515394255589736282747274558139578645102885507004840871082857960072536184366223515407573016314754436370745097828255229368515124802229994119806150753285598640	-416445764476857619190243663794284943447816968813311886025043241304623244678284585785954175399397755955908575832763736609150025292046815789796957337560150774767113017648831213663741237212102132312688087706010112817062948449027226782339936311748303131460705334969270858011191441574804659586305112580798478738209869079237156452072211452343666270790589882742910325218996200743422471895360813873929357632958195553574030144
8	118	38765	38766	0	1	0	636950232991786719325991362082679008294885545630189378110262945801062912417154730774040627040890973789709284698541213722569400102586989322494777592901881742997036357098603397767406989569848975837312521452897884069108224172641998409772239881692530161270285465013962995084413685822050747229404045659877963412187492668398908515262249379044566443560543148381176965180857372522993868234321895036388336259864704521821831870896	-1276686596597503608837449283194032718097564456215082783424971290943582217266348698335344609897327814517762362104901463440957895272931836004457435040931779120825782824287711457607626930931938449706604057031624616244987277935020953641195404542587767104867307457835134544803466538177281658401096716871905904343409106562173068292931438378764637607527890130287654786312796981573500721574557034980199934946527223515794245646594
8	119	39425	39426	0	1	0	1095031107159889078437231664827479971126288052406227642173902892576249015432269500782258693621929316188600224730151674251815899332669304715717986775471234032904297499524131435295018193616023771037718591664919149807880226648815163930654207332868057219341193674943692843052629057864934672841818503996791931957750837382429544260251393800200058581531157715504481882205820284899801195099459418860205125738711222054667172975184744	-6883716416873669591380020993081295011091691059585225144115688884081020759256814324351779977654657222590280019959358972879506240442404886595286090122889410828789894408536830619182380874938642948243679138752899420809077467657628604004353471941640669842113413113909901399526942651888786459399622646376277796251068273582557658861674752213411505064601038548281013717596462848281016556522536775255498032047578812671209396351882608
8	120	40090	40091	0	1	0	16787444287346527043261030224148377425806392516482230445378665462684377675059274171019669900396837892620601751593701302364105596207604490892311707826462385348553565640642949801263047826353964772268972089041239704818217483734239347582517140056427271645681063202727064936008958184342468472007459217120723862929357967465661122431758980809604548268711200335199662401006926023366142704663330086944339806199618904184654708528601103664	-16261247747635542939850966012141838816269591521529797035075339739703933997858798751522026595203336447134686683449739224379797746347145507270789663423868064693564405024980330936102828027001670790071298406199922981876595245929654323771779467633506638538437943036797495419774250169070916226233676119795356564423122359692443631367443834834013314932966158963435420418906298983409001654766026344661953152488684577512547770458739047992
8	121	40761	40762	0	1	0	61554459964436379307375195005298519863884698423128981447736393490159431792114838928544607696467658245625759429387343909903756815020988017172741892654390342107627387046999347094040580303841455001336157701340070233982555316340338162070350359723330253041857685761752610765431059755073969492474848398958595307780239147323171345921601946914681583509646734358310404966145875895164698577940185700060010933860440550764700676850075479561424	-76082974774185389517066813806004011567944854413585388168796106806052692349322527426832218022227498372870002056380289056065602591235938630802469923930293326469148823391476734765705424260765113113073576296846034847047192846712975230208929362096198549306843987525097284103835054720553291182699307007284588507672747823437687064368343132200852098266873713759077866829735708702654642403845399848373968912235724883172142118132022023405050
8	122	41437	41438	0	1	0	544133007465611964423930978680143007145104649458349691743227450163905646115238411354851483543100702828926717792249691747402087138424452666102801520864971125126779913125924945279481087603513110178899548222448474504356426916374559795741542029128697969802601542226303383429757116526635762294695660719843358831190190864863836676565498424104426023938419109003714118523919369269893101574513988668208243976030707930150286420943381896915192888	-25396624075438649933430717873377791349062923231619256962490892953754142830779437628444083736971987168947340544816084140398966945325831048913155944537564223154059891556130077495547400570643788550818976652318856171270336147776680691541726384953457605400773271525002033283069983466504781545022212900650067193374309989255566893269743841259789461539543891527910522770142507865486297223851298450194282876325502521237337311434849367349472692
8	123	42120	42121	0	1	0	72376872312063731838854116870150215202204764866912566963283871502968282595667999366925878350563509648466130224970036032011674003624398157932093148386339428251357908261519348118378218977793569234021804117153718892685266310021160774009319141174268985401329397010328433867668565158467873407215529317826727615561610484803697813625502276344573921863950112071857779857218457504078417956865697976955137225957193508703378288222739681952898146212	-2324788335827535945138816860214800587277428175691124081857857550893896739388388750898796513787503198829654915983267202738673101237393300972419219851375581804476650390224416111070793995714393608385482071195718879054119909478230117464122374331845913706399702730005334937717127102234655407765904813941848444830677096581299162565783671207231132738500089736865966363368801165385112090452624692568450969810844989318741799315652269699182742861632
8	124	42807	42808	0	1	0	6654175688961651711395090462488468581234717283392907027620219145362371840820561869570132867106127110996705222136965733045783778394556312307534980275993748214175104382830947204293505710566149008191919316409208824847809017684755999792837176831453278424001723077762671437007384569758409744837433102697623564669399460588652345800675431624013682682258299230539787134143203746342287563815327331305155202031689521145070036682651042805371899943735320	-3254770935210203719553758599159451850679248154540671131126743919027348497710469046052909752641809985617413509092448659636656355020835592546419031252197648079522980565782759463739466832314288299708058286042401848827541567950827709260631414538982607789475325166432062969077168462710927440747557499019363312024634035870655885080485241892039600137970422831430809779079024587481391287301346628437429627892561900075859562291018836156790951591013928
8	125	43500	43501	0	1	0	36334758281233137024567448066305149593475997583315013896466448399542222243943823362495898151398108306158841057256443816229568941576555901179930686752229760352453341156014582387426676883639008446718105891422933088180476539852556556511870082752441827274139489148143246764626352287621231016335485370217250402612028377334711606780613603511910684593857359363502267363834810336613092938089872943049838930473101175984746337461930356325226268809240928440	-4842788734071369395309870465913342343786431976428438033316184813863209139490557269765256649554810686532347923853426707961387811080415296677958905271050983235309032450915316027333674433851289868383330855120788281342157810358216354127174987365209916083429390861193713669406686793028307162812110458152840837198881716413908740113603714412670953124490446751245079552080357997532506065994589710096506264066215926803709181406441532380793439641058643792
8	126	44199	44200	0	1	0	113460513919674043058654831184663853308718633159342054293662420504721867511485205547656563882120306806293444601694704166305893693727746628729727742573524619953336099833014762123276615771443930323473384703584153065037224410128635817171354968324740365215759483668113353141043293709607292962431027149500691948821566672257049010747777065401069124444278350148285259898906680576022329685738425778110484659378824509269693718746351546838497929303848321891208	-58546806933114977237734118249068307316603233247985683235173414439863598980142083570648577386738062412670140874942086700840333895229968958798167888338001513226661551585203322666234677793753602592017613920510779896965943655401632497077783768275222451529356608168479100423995230488955530824322374349716526030095500792237152016978746094985129389436264267096177605089555505864463676671487826757338230273831567057885333220815570026605054547298316435358844
8	127	44904	44905	0	1	0	4708344840404554479807007973894463355864122063210356321931899535081064324189022492404286338210699066382569226479084251950432528053352610869384083627893059110376553993881766246294074309868598869851279459901478798679616932407190464654525626456701265556031381082401106036502829841846192246119093454564643433165678698237589262221815829697094117683413763068005775615921953084076332186200844712428553838050316679242444283053733956198820467965599623840187648	-717446473814195674786247730317369436130287594584389677269647115667982434051682015304541985236187778785081624460969697662389213674892789105146066682038078438782395489623720288190109658791766147521366324423380052913129194669462724901766259334130859844194111844581860662781679731998978744657691120369348772590701920318969076823131871024483877793602989402559570876873288150803309567750559055965634761957825059617039716691884708160881755116849016684521947024
8	128	45613	45614	0	1	0	2739646410803219125594711749322051730672036872568600113545513446332013752628889590815446784037405592293212936110601200745497471687752760495551368524375874971943992700312228948686859862590637360065996888427755377511637349973720640697203697712463943464300835390924322369077195184294024244381348396017316830140039630815101807727976413138852121118261989263573299323671788721114125150362799218025647938856668370099017458371773474004309074478748791046143103999232	-239743403078797725930234580882968492009930567346332394728465844976461781255088735818360228809307221397053885180426791206429176544524320176694327536132018857471117777849521375503168859743310452812803658321884872244402307016141653096934577943013117474517068836233499880621881136432339858446141039339872068352198468900734971780363758990654901278080310374677876730070810701144113738359711873436436362160731675288024229297697405071950846487790212687516810925466
8	129	46329	46330	0	1	0	4994377513532502816394218031205113270081737193291712312473960693541711379658979962157282693279411606912245684397430682178316872439973968822551069593131977292223169978853906298183919451786914573401391415863481644710800101529383177970740147103790344764558994030276049741266991135227635160902464733111087868149597360164424300361212089620705086598482258242853291462165393325195048698140462807757092555287011835162566034803663803590536616960089939003381534372928600	-7499753471722183962392097373953044501759554099424888665280923637273355278723299622471973058113799792132750555220153219029014483583512043968511636705924051346904728872370492991504059098293041884900082941706495963812812101708119885853063946410655034899038036891768714435989669087054751542047874191864573983714331351046697392172981444259854583256599368577152212998102418145557155965094585129080400668655807913475390351387985431722578353177182903319229918177872783
8	130	47050	47051	0	1	0	23358553094046558881590134204098190673287329636170402601808219037656920274909786333651139217833291447631154748044897292910217725101450951417809143303055019174810031380861515298028639216196379968975189153020649929341867180186365431094508541282831153954596812428861900670546313059972978667108721221487859890820892032891140275902916555535230564284988045771188285146036951778147477590819882570759693350192797154647155246795066163214072420385571186731758357944063242253	-28714707496559859593201108258641085174454475502865480559243147086586958249283134455320576428694296014101052371847439225526370847586938794301482679593693176842519095749755142162012698716142148536733555768020965917030190168110070058422883384809674405512865381103151917396224099329912855432810104827556976666701415866662600272226063147280432212005254264399495170832346445655343042220321076825332875710936966244387874277859472846511056759117496795803770822636085302936
8	131	47777	47778	0	1	0	14438163371734333120851858909768650034406340089154298354966797711101010990402633871342204067679538697189511018449206813470116683450350950717457713136954131925397696478669872165565095504577697551608993856504872326412068818200379534713425364545589136453720759611051748697943499027672515086765302434462980271765158084955062301570917339007160094939708767367289872170831783984234719681428313086355808940010343175657059210861076896911042712518882619148357546861117197267696	-203670146756606057715321696467096168947377044474545816389062298555383653087151009380806055552084868876036055395909894402631336839417975193650267665327677317667981114652497769004075695844211941950735602340576586072155563384632010219412105681559438310526331920933676839199538964870544809828978226758005833265255732230983406624233003656195493953730286630038575226038917854117918755066759745028454551250406335301596587014400148803781321614031603193844349436906933574883226
8	132	48509	48510	0	1	0	226880628135616228799866252508725123290992891678423597365443544017623761129239069286568937779335618581726820873944572384130800021570778064512858333132879119441829139663861375219598586629878325390520412984140050667761367580155853952173130690963842019060472734000454268894890200594438236568908156965110712271143770265900005295993436363752208941728253862485665547567506219463410714528582433304324746062519292161725180806410602650294304483786610533775705532011063015446746240	-681174986604212983867046341718387720209335409939576827534476633750945496105763092930676211628415300011398899845088466839546418998156572924834483254053142876802206578231786200728386139614928431752652060618629506661540305070274964107836316327284982201039598033775176210825388374921810549115858145516439253952242669200645144071945239727864518195577679407815261344331553725700376176064200552326679988247181920475419135886359685013879468534847032283574799237755992905075526616
8	133	49247	49248	0	1	0	11135189599145460663506894853075975579750087537627166465349681032479253885750020936141647555668680621780647118421373754838459591407216725986178925449212231236286887354688554502066948526547449496683287140203017838367528108740496676093917456261382485010132592084074663827825187982096362806732290253024063799676459712545854882736755095089885103117307777047464443558605721970602633085543929493377792753942988649566813640981090359569809151223684626415687593533252021571666720384	-3787929964469933204751137525156904706794220407259550303865131581545493557444763313709962518711625509728927403811418687952631434156270189391281754857155396966154677968837677429488978029871763416057290360065597482030236471417798832934146192098775670315140115938440639960758654085680168372791661778108235036282655619506774926328537326779994017415329409212346745515882290247101356226274017171739941848941242044421027869794574347579490544811762157755672897397384383925194693660004
8	134	49990	49991	0	1	0	5081261393080855256326579573371986701737199178882834646691592307815708409620128507190697570989378993026328364472116069767624659380732369933826741331727387407080224273523290206214797746518117845504693730984645047490777551121537347650403691837533596970065290557794369302939094061853649955824612370619883326035565838701661485979644271091740492784235435942999057656221614373552727327929107779339272233565063819531537363037404851617762972819255392717353016622785019255246502315302028	-10719282185990574115972469823349586348615012214389741746546240395218081915414783354275225558982220212085036465189109729227582039477031345151135742152906021204728687734960280906210117327951554816365730396413234801598796070213608592707086363011498590633983927569897433106450757093255490863902150540870656488658403275201167464402973991515334417334852975436350048121752101453486006323281591379023721463933086292238638115073724130315363526853966929335063380277758017035268438210604024
8	135	50739	50740	0	1	0	13829030167196626081422891686240626818452254848381347116708302982232062232961314419283677569399465198114054154089569985009149139485958184857080800662246437292114059666845984050405447920436075021673741338098842236733611943393303750392275174933543564589662755786918413284792636804608144742411654663184321492124014773411491013133843947995497513500327839811120352879951011601378626026322415773622424373764805902209425519416090403443034873637451745908729747498600188095038920537572161376	-52205043172027880196139617307421972245610522295654849963859793435211111239473113263572296901207314900683397271764591209379658346266612005176760446328725954482319821516465036188468736055697054104559264316175224710103439687605359390073693239652542929442265006280605853931619700350278137897125255029199678575028876171470655782456327262416428576058133540302357720532432604916869767456044428044517830983427041112582307785177363082911901342084687208475865086764452001155857874036785304984
8	136	51493	51494	0	1	0	182295832145674206479352476434894311954644540714780905715937117740610484601459897188725733339827017587573956248036130521528020343859448121882402432794667969378620420609411998260565113833718072137733765594399086559803408759353373136378166342515802387702384407542141505431672271536342643797224775129740232532809092986832288393459946189189026977136403861397283135507354276071112209714675051417006709807718844947266947281000547067049257535961629181028026021752893808920224145866965171228960	-92075750636495258482185483980191166744205148369091168041191877832448684197363120261056545749005830427824529728174367438164458813001353461479215711787444557929364026219344471292454528517927349927416647355161823793014082349170816738324160563878097177085998317453903086223751847436977097554286826556891881221994617710867783582841296453956835858002087744441339600501715999539888134987604782956872270191751588579341445220557459430903364361287172207203060557040561395067029307144030809544966
8	137	52253	52254	0	1	0	787501532602642726086227458380267503612422835670316308211594226601326696317262370467936471122146852981987475138340609747409418754899080976741641857949899466094788948320170720486576670572728270820959159540116887123547916118363068439191800467081567024134685820319354309579243400027717356341456860590176217193002334117192789538108996227196250901317547343095840878623474014078651634564411570053926333006325422765338204114917913514049419469869441076139132380832301585267061274761797446202513944	-357982384554882668671905424392697662920477871078633346162667062057189985123297591117669957057282268180625412279437968192090665675470836852612355308652221039595577120712641289640601473482260296332854668622849657232720965955991805546805175279396959369075138968164645295907209529218565600726596396571952277295769807980139026003301318670192935162187687105157518682118528903392328173713313771951617412715223190003540429725137619176992046373315515386894273283736003221611018053649959196991496038
8	138	53019	53020	0	1	0	1337263173625897988154421374359781629599684636311176513066475882416996103820334071925191274493437684635958167690301914608669133807046840890673022110254505134768859617175617561019898753862909466134663978611827657615455129166700744731059070037316579124894515927716215009517730003599533066262303110219908358184036661004145948112086894566362578846054443413251378271273448570878802652620898246759595572113340121694318568281559945061897670028758127295870705306518821633728576577651005961925158880512	-3467516896314480230964567351070820407231493230419205265485037822427522003197569488348845726106399560830676837545603836528825995779804141147383529032489904132327890695822932559525616577801234724125770071546571696861208165932392892202172382653864913942161332583879199518791551243793485982167347160989887936962481037779367984713165404579246907623121465137949889440456056475165511284178174606443828930001552237352214686591929515593148023233206338436498065569866612006438236370387980014207214573432
8	139	53790	53791	0	1	0	8748593778105567555360962808334855997546590354494841130645620594299457285695211405739176316325224070637580218221888506314322034067872597532956821574213249518859982606941288546868917495691010714766928439709725681368746905052976020731167119234421528862646729745068937442300706420566998020481885547635295378033138878806291702172740254445406935140488365936745473386357687133794669561872955268025048975548152217552104749852638724320355799516004109467913886052166526946308575573589710408348158616059002	-11289944835871790113545492469804708345725603704923173795938779039618403667736883811399434561049325070828846585811594464206726145311473017075817421609887862335425973498587540321087559393142570604773360042646080981930663021117526003555472112628682604667292176244211032012604886213843023196695120060094836905312545078312511104671653662772297110690503320399240403686760605912328150695476171876554221963580848439473332428627911738716713566983265697067242239896044975606034375288763706543959241445288832
8	140	54567	54568	0	1	0	13717945768374529034656430594777316266847674196017980065400383851981351571724986106926706617934991330328966945834910245594328369953134140550011763371323037569593666464681164207191751458173228433078018862544692021417007540439671058942958214333760238498633111199154534707033260172868693639814455897045802983003079330153056782858631181534201891284086627693665165499970347437190664541507421431117595207297273348729078987885317172359116370556593121341612793535928468703244251799233854332861131782232538128	-70241774673921356565863393283507216141002792179899820885799280484393671772909638643865827002363962264125320294098024308093845364891699306083828214311513874340386983856183335743465971172098974643487294287405892818786692673084502505581672045338760482226669122963347474753265940903878171001542712625259799977055424029342378067557304201843539039967558915642886914917998560230382697536658662045478133399131555173471675935489537075654359980680910844188857089519674957148384229250531260394909146693667901056
8	141	55349	55350	0	1	0	159789276515079890393862234529644536149554460256114974284693238169262516744424191764453970150641141798946075688677714333986262957629691252571470310454173170477354145121466210538866413690013886297951983943195945116980961384255159855747967098395112119843035616449304758914657711160824377994162445013904602355914344923116487330553983401703249128423304289042379805499495926119309279041940865418760902063960605623981266633372900998082291132093571235921146200936504847806900774147271993932712648543348766867296	-190017391904910450578056100573992506653317754929904152347684598540611427394383904717097134491795195471013656742592472565338992693846842173108481613189930562792195040291348834722807338519216389680487483600623269494173525949604365535977412743938220026000537190346268245740538358084492296872734198884720586573552743101994285417309488604613784481428075917955676256555889755389760601493186720877151865106823985081404145820869584551392342139617325374161187884136190708696253327229190917481546092854349401026372
8	142	56137	56138	0	1	0	466559035505162253096442597338299507529521580329320939595000362147643312697101290248582729897311374549907142823875901938923533222681293889516319901546410391464915449396523347755018283887766753341900423281602801890203649504876374610508726066967614920356565404999244081845158251898041736907323135407491205547241624628359268439293497363479387712802610564753137743640601144946589616763064944074415490344090011517696545119982568998685909077113820766753989999109596417786331641362606292412849308079506094103543944	-997560619424366881740659604810421164574934216725308782848520343733488364816972441046060649791966183903480693061975930357166816780147876703744301391057666588960160584692391342752104676453746916419443287714727448657486281562803753060517984062598802277310498101419441053048608890685566469388456329808598977667005756948358493749033686783569335801425269717938535193519322174309706748677544344703063576446662679781152809252719872831175397253155143585922332942587807142135786575571263100566090839490993044421017256
8	143	56930	56931	0	1	0	4560033689469406648928067562555640993676607010618382510525755652204228209914992510806904344737320271894068473597341694241446776869271354390564391021561813945211804399730438581767272609604734839515093929376559458559103702506389678777354646823339644845818509895326956762841150390650640426979131125441817111205567169368320065903400291196932426240009814482728979541927537814958847458516948962107331102292545597463806472955528505012677859668584420420319621541920464142887921862014340173114094568812450123794135620132	-1534178928501749003566088705823600079445630317526237137260029581047116285840384347933034153506980051814418338064131220767642370626529567618155401687454335707448349458176813645085460451335429156449184925087093583978744539001946914666877551322885793937327791179011482416082654015614015426404020613272087949232714163482490037376741595288749080563524667040610413822600466644053247356904803642120212043810659384710584651084742900525246659216361555318933900191617030517998719133634846614006483411757169174516627200280
8	144	57729	57730	0	1	0	18994984002401794366322614852318216994656907437271779408228700735083366077847078898028737453515180503840779124380171922338997734859816597002085601278343662101387478422678003222283414147815649144649696084500493931784419058923293955043734582093086054637738729900089409053385833808005632865505077570117816521762705165473153834666935683590538780447371710651101269741923414039811052724244883739998990632843810702370847978988823389345408719848297238164640005286664693867631915007203615061870508272152006457372994583903128	-6486821042903763556185921422874923111471373277296678973608940722321122353395705443419270991424898933110189695427414113053022247842774576991878814151272938646354712552392765997084075410830295429682308001866305685743947833595090229030860693762238464995894085576318674353455257175685489434582363448540217282994627265000053921484971651057655677252035306874427566850228785207704494673442654369410841612604028636330604915550792153302480670036566974789679400210262723587824226598351375265610466935679383101537520452138519
8	145	58534	58535	0	1	0	33201685201505878768066331097925340087298563946728149471053712462304516557812408888768797705364265546602694102253914532871320443132940774537313815101241187847123389796659318657289352979776586933603701736589954626322681030334315083292234128679710868731709462320008692320764905709317777185438433695257116010517409676053457519090761848809178018252203647694217976215752415119021894690704874015084521161135615976699344082385810591592980164398469711489452554171472740788624274082655045597697805061728688164918310668222083368	-73820558884711818482512330959106890104321905951131474932798240395543268038272006600739849003090919913988004002952396985978952802980151520251343283794527280659421896555129699180432529510303969013110819858648857422667211087441792646089596570127287921424839813715854918190107235179203817730391105669197845654468613450041462923644226893942893219922686434558569975121345257695664051911986137397316533202155416298052494164634052969401261868461324526560221237302105207285224374337446743600048639106242953558623050069826294456
8	146	59344	59345	0	1	0	197915211380590704020220885644819390692708241774523945817171846824978533734824522171602828827799240881295886152770220984029933078958682774967712630785233801119530293905022542548991502834836944630405848538587209206003057166025271714114315344918744600661025539993661733035681190881827398012103528434600492574187347264709143206560508785855541191285573567940922047956552618433898279663144282143262642468598000370514241934759600537395666266716246555023856889285361419541363273646397722623235558200387633026915302681062020396616	-249119196314906214801464765614463633794296598509944894371332860973111390076796121976362824272227425666195844681748173205905916906288524267701334723502873308668343816408751397280919436394484733836700698502264466775248723672567885099345446848526249408356217502678247872191921084749668649002107253875214671526752307974728747668541792783305154549309153762099226622331814650506363219174452031671593584978170422350817840233498475724575384721885771124298938431216132409930149809363797365115021323104982236362624130668207422935328
8	147	60160	60161	0	1	0	269562474462765475635764845289875955455122445056104761537754029592185727461151050408159064815839292993057079478012402804286112434855485153383489967022754813418172963279337575376080541528973704570377255262020559961641625503515213869683677645178588883162289249119647387103696151951149203459348083288851027800333725231078788787754524832114650214911763381588860698289302081842435759590405095494465015941463180873067381026381393359767102297460700653291245051155450648289517106364090792870615804175296970452510314407476027259458484	-1605945709114066599368525119574480349875329612474218420540861626152615689343720612305525479604267002971066955697759218370055233853403737951812438128716112144067328387837999783108366973104826273203291118903633453936845285876704809025311894984635435192149026409154580299628036504460741882816451723563121792941960308499366837733894503486410904941500037146406593000928974557183257262504562735427807108552697706969814246814204032894302923030851103999062949315044389793301727873086140203143162093428251783137174206011574673889092184
8	148	60981	60982	0	1	0	3218823367288343670634507963930606267422690776980359687412919308272656289323383946324774702917195533886799341273114631478700146836838204663063929061001585714651739379073135565426378922659117545795167185439594503125916094813422596377195318391703138613409090324388348052424346581389691996619687727940492691424484303152971179185705190459245379446622661921906896511954921250809649999398088216763848183754446109597486446309310739757217583726716999759278845518255079291029431083816271423743583501477265199986639369997002295466147021936	-4607550294403930786612275503031523607406009180464042126520436442009030492199031057900365300783859199548021731720301242706556044460820662292384565440401499357673100541822992805573208611087191580902824317926597154106289445789580650408294125222075637644234392635987353059815050154227420140104453594163075000631962428612136563895132367073157758540228485588026113872823643951834573194499458528137421179338196142321897924956696942100637327038749754087416728632341243331570635065436171998873600959344780390386412867966560235069773958236
8	149	61808	61809	0	1	0	8115637688612754979533370219686219559355628989501338159942548582371740949620676257370452809161206297499344022300705308119588826625463686455648777203134766331993922840272512762786230256984929244967837590513173542875662874350797517720070498929261707438618618049570167909465441844751152044629771190811219315443018011776774748852098607744812679395985930511996505982417811072375089532203259653851673117991395829146785874262226305731349917219396474414511705104882386626342547513884803601252229383635150402564439389105846894978582879818416	-24685902557457842587013500264377123092617233324338276376647144659136857511143824985658280880182984052753443034693491505403783636041114070991142682397076054700267636024171501657628698550132253058066501979767332659112304334066082605669943588717489009814928433165490554655310867249984383012697059634036514563599320447252152946044645248529114628615557080048194018669248849700642630142536674666561692618876678982585569268748980100646111827798575784158976325679646379031964625143501995619672880984874550912648813852379832012626046182282336
8	150	62640	62641	0	1	0	89000622986766746264371008123497151576095641137094223653422799935273133668061516150517024512071277216446805834298559844393988391215475828508286987845670412729140503514830646925630021774827412167488311179634057076072263745283489492015521849970418734626886804172879439134677762498279862036209093492856659801434984095730956023027856269924623036724878742976520193088368163954093023794769362181588081589434075667584673282449836319850954289614088390947170500743836261450898284892546830190356304120299311392444091991201101409029850261651827836	-47749802939388899238468605431568140451871958762664498223400428981842254428401799737965551819604364481511734167455945763414020167308823814655017962040753109822748246359575432742564753975364799304586524592469538830307801046081838547587255722288136569587891381247136742086480447448415350823120611413372527587488350191028011509515726489659308014691380054512789531287956689254031270212503067391597135294346585601140442482755134982063028066929738210094623629014351007407919741936457480420952703507448937299719947321949983559983794524389959216
8	151	63478	63479	0	1	0	356219506180528580861970056072264237434819566394519923481298958256244807106558924999284547450550519876551297175055827242176404049797908806586882105748862916231433357731207964884665364294980449549127226540303197424921173187833426519968946872311895663463563560526334582474117777341733377458839087787642415823383572481477007631127108187914141683902227069503479510011232895095013293406173840198207497843417487715944607642777799308629594030714633953055516577716182583034932605182653361934143395483198618829414718060661541439325664896540970307028	-216361809181995488682330004266665359439609115759229084296173898638701337244370088142980524794112472305596380682311529525183896912015602256083438844897563700493874198404673123018752777917263281078547756707015473144414398718631572562893638184087922970743535051756841748334702919474250811038194221510647905978817825678168252831430915914851138084933907291777315623033467697267598481798722709690476847544206454944709438104410383014090502924536370181990596272431524839762476019738594852028454601608969062031724385273035461029049631368218085129680
8	152	64322	64323	0	1	0	389248692042952748873265953239535849904181413389683019191642127458928783481840136035437655902937526828566216474665029209051290148136737198108542053928291920603841871954452717932672440163174000017330224575766928291236865858985196901333486256414273518731779211936046561699883872543590211295194199078363832221000427043819209647494646353425125254553416408679739805848967301794266220198080506163771741837180743041336195951771725174219386512090157192019543437025638897631066928671628547016544746625109404027689566070130705327017268899284983049237479	-2018342910804785354142823517798029576309910181158589270800701143697124011313053402872513242607894742311166550635672538588661313110526184489788380741727224552513689965318169773609814067891277209423050593310050848227164727951784708677906374927293749074507264721153561693709281987461354047906634252146065701427407962613336074589283813094730759894937515413833960980701508331527258372167767342250311856797102595766374839125243054542934797527668772432486865834757451081148017566539008792051934276297191226971667870118506602017297695137735158273863016
8	153	65171	65172	0	1	0	2700971886178315614077835752373575457461465304453282300700630070868272462439424832981375215769415379599025506884983417482913593778672190961816718977590839927023234047451898881599985534624750410019008973960942878901983908336879918435979345317633504323491190406758163893756653581685861414513887502725166260214266770724024603732552290048137460208302733913628156640410725861262898580928868944622284490979732502336355331513746473188769870761776762713922478865638543816842092023636443555311461038276495203771301050585722788880051049263176826724134308968	-7369677363118442343003896781610293531272971165642500736383760487586490195987026764090222840714196822280465409176166950452832807783933616709691315392370514944937968332412967802735157149581476709667513497402850683767865186386713563811910381603679658615555437690893997368505059681165374768849507018454872725145993751817269188489491486716987708048348353970553220418400371402503058221137126238316925695242715609462540188432885711864465950821758266971809130891079204477366387889325172637509501342991429558718119112622064044499715531872939737079040639792
8	154	66025	66026	0	1	0	39537478448539595231488756185727702174891642811071485777276783794241720052215013955548812996192782332893600203693419421479615420009327845241927668945146218664530160674461871613451809355940785353075001112530158266485481214147686602360894330364968272876785526619732778015187567886212195798182911062853310843912914354541447056535043520164942035878647719786852548845288820659169890080360974944729306630232746057501316733774118725383449968482751536883953084715957886621470357045164982662995009738588301972948549394384361933625294911497983337605970067361584	-2371199592192623952403624066173783235717255910136991834211275401734149522365038179355319004361459486828975048428124578601705815982285140288659396394142881262928340665790388571452732457210430906867663170622041091282729384611524872531598416250218075205915942935728898372702234330686657838913267987692472343045131780357427833368650275321821285696504330245161266960175609439927303758121173061364163447081040675371445380208327968628937717443693147128200545678896537233895698003991647799850706559529916633737266998482914075533245689868687833726901158584579
8	155	66886	66887	0	1	0	32746653984081204776704678756703192566285895849021975901634987110421695487906091697832844524371141955864411913717213394959759302071252652151069166100222654465421151267981099226316896954282565706401917039478556873945489146497074228686557842403390151131637576083695954442494130616955332002077139996547161699080276254877202612962722900628594554208714375206266811602335156771402117548858115973327251197454393659619375501312973228224343214373055442115464529023009948536200113796820931553055278416715999741056415300239668328148324068265508216261889187207004572	-144024245182039691098071574933935465502611259988745038781398323768198180257443534054206732794738117589852751234881501575675477931328049501794905756887026303509679094683800376172423900945868699166900740752251044614879764337191009282262616785493026816373479826786390471986981582052814420619041922207028607137395099506297927020451251308684565458703772228933993853343032551559762039162250375583425610208315411367730558197053079374305379240615159856313997866929625722158399199492540645715054125517810301835732729076359923011740408398207281052688044013168154304
8	156	67751	67752	0	1	0	732003308392705564202130130830517598961668583208991729980047095378267423601027003854044987905744409357916840743214041699980347826124342110954127801355871525097830509061192723616901327537011122448200780095188475891411120835740777809362076184269590467880098557762002765880919792666445175598199411644236835677402844484988828746840456071188235623715721954608246391900178252227450603410649760228081494888216165282490899896375051980240385187050180380603584652215619320829273747181547188567485419724761919698227394863490432141897064918864553609731006933691926063432	-2978188830452247793116284658035143715459176430150812884161323644071904195470958793625797255248112957540902370741625332702528482032386588626716930803934504066698542007432644763990995936214015057091421727299788271281093159329164266653280910242326879801309963315932993788358616453225263979100320913823904032983406851497721796796156919110565074722624305541125017331408160057036750390184912972866800457708163247399883170572179176760407107744392524545327097676363654214169412557393847697885759961782781763244708777670230555600058597507608611631325135304993928060
8	157	68623	68624	0	1	0	1154082625989227150547492978836592838642793859119181729005639947828344723268517788953942560207648739647826253179268491592959134909252254235915216559907243003728861992444320617969364728505135157701366714453174375009451580678277460014611574646439289329059957590413432144470349685966496740998311167600031922831735362523581345241723867602442685643792052009480127974750501754895027197232082471923266110817848450419977309281128809715059352275076097882086138971517255966182243217894397190650960656426430335430963555438603237575817983014382177760912379562421828479612976	-1942866381751685436392743854924468801806670548554181004697059434107287972985280727872566940915556088117231102377519938495841959567250944256732502825204188862313711913427039873396122500503539320197290693479902111798499146315132581997467883364196373409125569743637452138683615792740634474363325517099341413536564257266235682206454707976186584812326091861341384812277281101262430232261937772267724283325649526705931832078752402960690807288095771186375847908391055443227812566803850612862375899652893959260124464633737895669190416544029305593797800700179356916805136
8	158	69500	69501	0	1	0	4131577226093093690710195513260111447807050744996714838920110929338124400811484778087712195573687168366208591198940112132995655901555709925491007196037554066404880840579212635079132512902049574825749444355084474663738526383483948728306450160019028792405552002799935538721156180100520020418688113808483621141494219505902128280642091620406131519953064630402233185471235346248389614948105322399826483788663776764431639888460264672977510429516096493649281422333602775605483311480072343349362502910797981417331331299932190663449211000867887174878995514992768593156792152	-8851602237369399437629894359264534868472488001284073533935342273427338110276735729172980639197216206584353135177506268971680684083398584082658328448930720883505876975339584761246457539191339041231874146368721365270730720347347240613398658116118538425120481722490850394203141474032427574533919562428985421847674395095881168399020398207834789100629323626069448793003712595549440022424241098869982279051261290727449793025268785883790846422996213408950346539807737322519303876615060851051215775842101588002063255623859909490642918970556364850938552035423725607436185936
8	159	70382	70383	0	1	0	45048859409123355162133667505205182412910053898981981285100214167175536048598890805887682913744958277049364547118215482606300250898748827698608768029521738084893586862735974568756755331281470318389260229532744319267863024387640882481147890197916122923791771901563699380708019089447517496031422932470060328759056114079745048893928204365141848204901643838143743780949685590332922232938851002909778463820842749716144729929892606121621553942067157971736815430781809977324487388834680460817835368555005788627546229493827002988251490501100166818687778437274023381312552159352	-9108855929592257033324908402650064438474584900164582973602747917549976480874748875023752849204888984119454367527628736652312702765801468173561429458864139900721463163250256337253863019064762650001759465993750270257767451764647393010674927503307304205328006849321238530090185257143048118250892967443648626344293567723379677417836388288602268103026812150784065004787592130601068669227016655448526783471134798685676334238314605442905989541925594540383424387511903448528547642877292284044645154708109426793042896760405180972778389286020170408298589328631157497519812819144
8	160	71270	71271	0	1	0	207110800914722317067788298026490295715723397375364600483323123196070695376395421843172100528352287458377173031762181061349798547856295530628820442351145005955417047431938854514711070501582308201658885057730623870347428994735621545389358848495311435342335838508655982168951042144236592029559211702610430602993808752791970899148746015520964573636399348916566015309991071294174274562416785603726335186879048236199193130483118201020788344557977844497514573920174723566865535803553154793063600188202893963721786748720472976118586166196174693358093817038362584094506026893927204	-19723694652999050823349544942424907566273055327476491487896151666946936861139983226904885729278109000481929754951564739221082533813651808198582459002907630986317473285305509568900583132629128108830529357896900876890127267121843460109259479592813533181404648966311883722255834061423027620603805550707303257332081259504774506272954577026028071964543953549642152041241984588025404793644479877380177419978209607299048681546750886649445188560167001075037866275391395989753493167253884107081685839637595601129386982915730899271038091899900695845133528855024520256775708868434992
8	161	72164	72165	0	1	0	535135812277721208390758573183679072726625956283993899187784016658675380956464901018976373725064101710375208726064635268143368592319875746028479592840854467266640064008320680173509921232779351151251638023504363791867078281070254669180997037180341910536965017564209344749254384215775090957003118577649671526904877876802741653380499473342518409161892448920778058517905688367771615864396239487123594239405683437317880260384054764068324361596155964108085753676910836840133724382779292385287673584424191682591343685685838096329196643731037923014425785398966752110604094950326104892	-418748520904871869133611973998304718073457105773906634650351719687807066085663094676775452822220851182634607006374119757779097042718495119263484305505530186427622163074247256223553985072392209269251273758841746282350541280389208825992137927168308040215401280346978952410475721620950059057060464476144398789208691598409846226122911612398692578522377987449346984210558226755236116247543743394506851149934532917556373833509047104544815118070781719410321809440640034639041752825520747906553838904099190994841126309808434098742230385387265318945258687916570772657296815410376400984
8	162	73063	73064	0	1	0	3104515508800843637695367611218783715594444368329252505408633774695922527767728197170055769656924006315710488943019452844074054328088139965433848891895419376749992490711640303291118135584200516956841634706443931125241953511064833906251178367715560243568089446597548214658757976106441765354121289522307065434844707612150450784463027980911783119742785479145590053859353770633257100659304273064799983108179892132155506397117237964267335800192421533377376030899756748949310437845029651405516551961102908157470713123065767776929193016237163639050760265207326419490885250286250295934168	-887006181991931333808482799307707721829261641011667795338947753136838042234559913127308268309610778198367996283089509873297860549504652253826233746154835413590146328195495703182799629646211109457531428401490346276915660691006405819409660940138244383943580996496338851434490655019847950602380237229862094566220103957362554416823592730956784015218797047795519235756340805530751864652699806958727539525886939138477093207942890374998665957632000137019759394877736045738907543646817386397805366512488196720098382245213938138141590731896154728545885686797955294115945589348372783885880
8	163	73968	73969	0	1	0	9417934331980047315164855874788996483863909317509553457855642851066571268129391972461068523871675276019424158037266250895518640202277667567910981807944064989730555298322147125488366802246306097034673313569695503936256703683076717562903869129530346981483803288164339890130728648109117187131630893735985531169528974103759934765480208824992120180470800400454856027396284929066182638554838594993178861323559846746226937232226889861906637425421350955884409738555977176541188693825880894961296625417964727669694105379296051074475097310809096428339727695898928666495396958742827046475186380	-7350910963672349363921387728398087096870275091852153891949314174065000504061863310737005404172467836500830700431723204125535727650616738823297703301406378945145790510823728177021161415634691054403374917416404562901828047823849828906623309137849983334890515783065824659271605610385772987141178126002232088827409088442231156296490093083953996603714525562514524214612050589248383425452017561127586240329485062487467247103265490677518251598288646623071646382566232847565917955906414897103485160817609887107132205269703115670875166006056421396439529009178664983023763968775923026612466264
8	164	74878	74879	0	1	0	64096996545549390170366388879432716330564855880980743273198739871231946985419875201494627833421188644257926347353746293173558052106582793511498677460519327226217767692115634909563198250841018850186547650729156424352799337862011797211046947643616635816984019477277670395329794733368780615843435413453495059072361877939076991091926925714373602085173054282357866084921834725597654768464132232376514348413109771761202354620199482004091506774675998040075133948668304587848617943201870914976064489654041599464938511730633589270609934200241137805122438695126134931770075972884547141734554336062	-6009127907864182392745496952060227098159278728895289605334842891907111269453612617605865769928428251068065782398887881478782931798778914743980856051811364252079933501923795775570342779987937710585982427188622753555608243018699853850697869679540174108305747445475077417207124177541875387442039672740248404141168326488124110924576643972419851398011170704889254313066525228908358294116280660766095856047862441773412237856946140076448848993796169734586947425114860156251091368181271633543421598480185086586065260748070314094399567034300396194576680829070758390275161189678715336520528783816
8	165	75794	75795	0	1	0	245307780427340675525920745908514564201180852917308922378950334792031613971969149713666708956469774175190359992959332334265110956989436095204583149593941557077662177304045111716248035134198204804321774314848699266064333630063875076056946032775449042841446309662089340300225097028839362540672787754609305397867347212068585838588915208349663830129460987621286013689352653901271348198627274389520389193582514716335004742797809972272753605536528426067313092954209950123576363187234204696865421866463565969017205238933183662586694587152933475525693112051575178644886795891538809616985647171090686	-48941594504789310301871743740056681316087010058474105675210987489478639060961854472712785675916757026254845416690389613496790915982195776014594400994777599962561185078936423677417807968536686205807368144926480895776901695279210039434299290916406468918313008388025989372928631583783108176466276713428036555505899099637094064316276070867344143612163891580609373908246337002843286408849911659631608072478298347063611711033391904936018254199328710865673248921752489975558993780457849469041257015951082974579520588085244461758505545134277610207530349420926933889075489977155624198338868861657464
8	166	76716	76717	0	1	0	397624132712986445106839379406866879191730550194520369085261416810515431879382203187276543271503804922400584116154205525050552717875626082941513603678877742751642329594727433148756407492442716038210189980788209117134865572292497933830827054983044432434995251486488496580229739022577698295253477263800420437856150365996866198719914409899687649344663709996870383632218130661672813726950865014602757260050249738783060876762397395868209355693313771141981563795197692517862081290675246935881275158547596295618524439834112129206205335146868623121246222802221804375364785997579844673304089226887244252	-842172826521287731874639856723715968755029829264579539310374803130429792380555609597404601851226605036226691845246212978133937522420624059959527955738248342020526692540333639690907868769761292545068314184709173121352779620418366233894466121731141393153425675846144467822965157491391336023213602427082618452914640819650369417567310437112116115607881480927971797627715402103436394038684511465816946255813005151714680061233617816616094401613266156716310355996751026865697388464230349517617578280345480707124274172143185353662056883962049158073846475026139061687990988526443664395893153479015485152
8	167	77643	77644	0	1	0	1953542619671616937145948358944604540878884823874602164302128573916712101014347717304251305006452284434958014716703582294419879642142787237269738709880942396185320556200818949721416049830458321787006037434692262648229346861212998704564692627446314484637740077538027529089940364743442762312031094766343192972501230354970847192242884746881143556352120413355716609025376996345209364905259399350915659071797681104038995293180597833312804003251509784478772109963936738394543161029237554721184347867660167013399176710359537607910589524982733050428686809952735719470259437172914755128275374876473479391920	-3245198336079536372937631009644499747377216559853637965067776239759851194766314465951341794247684917460959757786883844670386970865218504763168250229438335745163752008758193823007867419139472215264863485200490312746148284291370560633165869050068270141460872496512212343667247275765195869136300664001935737840197889646242284789447362565255439130750078302403205090141506144906268302995899526244788560499612723136631013300776295725914133632346177619742407801393345268687883737841418668379933330991247821337290890102445621769554782361580827819783841872411952615859529735520745159896885724717477033583568
8	168	78575	78576	0	1	0	21688900970104749178556359524763486533850465917444402755883915717669222220229499017352770509475269303476169430639591124131157703634361401325104212355438750002224293977444272365137656155626036533223743926525714296146001686325271183994553019924203814596684834412162624739245908067432806900131430230599693117571617206878960869149474315943859612535317971531931640320595975586804745992299855582249299815657009125855989009539650679795603018938846437597431124059370586929928760247673361333178801012234135142397960891074505429736873456534295627942020857678830112580837997330974135657450645647402478271660978544	-7874080493677516218352984679606279949291865228989853242621213256970750582224268241664285191196538763405217132673599115049237030645748412928722756625990911095783417325273713007639769359856707317256729269743131943667638483189321584610483383289744642714974216791102385009445618475830546959268260221594278485037992510032018013016659808523667819788173977100103585038580199347047371222306535925459727796751038408081242046706837655064956776571177104821994194898828356644196720721372865500309200335105102660135270943055291102342221227925223691297841518868827734871127799422499415706976157785058329335417176
8	169	79514	79515	0	1	0	17380015468071093231252556082129780456675914289825414951236029979547871843448335710801928889566093743932965758567338050008383951439037923226082891239323213169210046559704608553434125424796154489743522460154064178283583459081385812954349001799033960312890831920806462230154678490474267494558895960524591858173448290277558165380304220386269987734066690651601376946933458372944738263752038211027629111448368450912459609534086501350775292560209057316495141525104369969792706196773700039639000672495007978450610675416090883221651430667108023913587094647533860488845367202328399237160932131233485851507246363200	-74296503913949921870811307436726322833158021627098795080484482023061579526571009472559113355300937931416256411637457327190979755660521870446852296395179871140203819605334289886019637397758837483406363221246392729622276395143106180586863906018100199577695353206587635007749520683215553483310111186304870525765586599389091948597934742228628127697600296508507744981312580798020528765026332418155189992486834941455557249901912205147289337767497583514996784749710201154542280184839615740814929227082533914955493939792646834090395714429615496430025603994058957188241548269314057091636505623839231471925623068584
8	170	80457	80458	0	1	0	362544642855241782215301598395462147529084058465706244337101599204393377513101400668774036058507874136511256708068663753054330865495873922107106781096138399357909276506504680238462633514559347962225762218112375335430896925269826933955166061275254171691355614260230795636777247520285897845751847488878019338152982028265973139423276230248816724993563283113753117823765973523688894923633863229155078466263312224890616862501813057192674912648441464791271119091947001054255385326062496613388172751935313218246562297031946205664829736916147172536615121649509081925159044058079946915194542066098375251938706828059592	-19742093824702402671959592916344311215636973657457525427352415263326919900783369063863799708458713404062267347416540595427282134663937969888240844202198610103880489496951017429513663541080319546600039834316143663901991911023841263675189020024718022481894547279458887851612098555052609149734372466728935849944575701722221352628150848670716696843366316053863671221775939801702814972338805646121664511212688978175339365252705570748100990842779102798626164768334049407167295584186620190713738407518604157090173439518427294811744866720376387410487562706062117069692464868875109026326960542255223939791144760170004
8	171	81407	81408	0	1	0	441831115814849040852353365293218872199395577147117332694511170647809387711465149736281432174255393845230746704290399936148420538257480734323954883976500382178016324600767181276557221784570511746661671401092342157418030432127739223575502924899636895283356089857622084451874114770562698858730029974661599569124579961645006191799586032020412981505277798892491894338707588864080001508580151503542714797357088323234109732069440231284582175811636662619686907125057134616720837265988152625083835769838228012632527830351724952591835016511812084109311507264169907425320924714161287550729525181690528416166606393821643584	-1171887927037389305379061330135242562246481828063549243145971027160178991988353455700533746875272025426698462763431541386356201028518113388785444035590192919666829826247621034928593556350612035312615351252939232315306114455204298950294069882636659201831335830577296836101497675618168167857823667788029729733652148674668139354526228698094804521552807204375080554112384599329154048382135027086464224118821363316690654220258653438737458793639763540279894826831834040983088851645903891658643879055185001563246765374999404424882055340295282366949999009059307055788096686408490467848225617992284321883215905933320544756
8	172	82362	82363	0	1	0	1138047959730854184810749045402101196478731507342924942585247963538224454744471811433012317118721756949811692723680597148223401565784975360195667874201153256434031715687494783035759808382109433609430934154525820339017555741085724307024676605351642376495777855489493324597505477769735760613652125275510973397269847343461126524505282974393863548284700618914233024736349242520717995950115266426583386211357555263271464007965139768498409590512110431842278588309934173738729107211865634059541243739164157194612657856120475292301912877022991811853117457512902442134310154384170130333731603742288484766086520909972603871242	-5641979987069988890922455130203786051841086960312200764017580200575032938701550568927562598722886437410766965949154330487511948270790034916812891790023186927935541354844294357447260431102257599893647489973563181069057126336272370245209115372826488789836555364798164000329392546371049552505046991303214620354892262130774765469667033504876111617064641607296199271595833226982823286750525152403097356741281265578549113991357099688504529216261867268022767329998588439714562567070592916602519296980000168694280171284560990837122187913254931176225860286322098528961212232605062531211995232640989136442194946017744403459392
8	173	83322	83323	0	1	0	17835881586461405894943507154133700215420295167415578052817812192305006023943910583250693198055835107481107739132145476521908607138012842433351539855841579975353671337004957114351902235140058656123541157328733037651882766137971004957825558209788350482975207035756330536038435264897933521123111805090717943973837918692700781244263353191723461988699579307988090670009808199864441581492382302805383619898846086668628793614803584400845998353747334541557489804890710560727644233520663319403561719233010243298631016556338494310012016710134998365487061316010316086093595548956674869966653650549782325546628450770160926905920732	-10519589050885959295955420596212420140545019021935450981966687364121497567497132283453382071715492421872988774486660163045625974608991746231253183880316905966176370716153275974758393611090408519264943128139212030328535288115979879195173484866428279478073827721394639459594253990827513496572443775094015829266289443651704735708141032674210420329584514773941197882623097616804637003971760403296590287294813705884199854118672048179693689171188392895713710892265548623891406890173180988477060056765859155152974969614738050995573050115933647965110647567393948043384400347403751468766894431815267357237770960195434798755809272
8	174	84288	84289	0	1	0	78361585182189013858772553431317331873609870847690210507177265316885782209390989956644123502821010145209148201327265627915014044465759039521474800656315623047660801924755684003977346410487455962707688382158938436017165350336261331221895026917742316732119485150372991048623208610735730456708963610054023692904594155184619378402072025779291764511997381750197997679518755080428641944298747150134839115039356829192427511607668640967014832170785574093744437282721788222740391950617926007859851938319199159031247355812930499673249735763229822826655003860661614698300818893046063874518643116084670146703982143791750551394661320008	-40669539208322797414038852619397925834105509915296924816792131555922795661683081606625854812000000063563611898520277440485811585200687094457486730377942414556481473379312575292791168453614609625794552671590419631720736255579659938796854181081862840890396214211413268330715858554435073970698253071164870053037246034978413199430579442782289247743798790395797555931462800321416732618155278579197782806165703320230743562852269394446121688358885710191689678713727305615853813264516499580480656680477469401038005529286524142653980462009033955191691972869487232836141241102735789345305860655909889637608617382515475291314821478528
8	175	85260	85261	0	1	0	128129245911999989082904216868342411726426417801375769377386017950745750319577821408349711846640737764941510491714390451363599271374337887235449843059573464257310889838299447478116812903639430840560690034300699499572886133533270453422365426262939468388717640407098829770471211473316994683521920819167684188074411706109911878381190454038920349534953472817580368220237737421439432223620867497835551276864566044922911439902437069078801169768053245534267607830803425864632156295275104743281196479896706784448945500988439665952833029811324007230161721125683683078332028231942833899249748234768943443077946767116519375007879312477064	-373375878900225038680932912741343568565270253501313509248011766098292212803952433524329024956175168024688317682678237666420667454891006943083066228382313808115182338717427804737618098420743454965773413502913565962122874658989467494856172328646339599973329841183932033064095257165805605191466126144853356567379117343338865522636444621048913831151849776812100314674677581222592632724876000237949771293063215158086975662391052641860528697697582983670975441459297851317907352417508963605233107570636490565083194804244171078277464296485045991011932163879620028415926971021779819594921513253559454712470579939415568602846713621877240
8	176	86237	86238	0	1	0	883468299806937777439244169465400680921516113380693743518065314597867900174480230277253545432986945797695402705630450537319689569511009976255627680159378044134263847405184305508685064913483874490536859899163642554374209360247456022209406804628299509701010647204680552639031000446287459222424390717205715062142979819005607822940560291651668074695842110877646546688739630470654311178917346618837001481367928360468616795221462862166999594920466628597398581319483990697086486937540850570191067494943868900708342798963667672323149701541304309358676830731466869631420699833164271003494317308400424725296215570903555018743422070479667304	-1219888323961316133226271080344328115437411836888628049245612739190631635737334347169946464109369336381398399552734300738053466251240506887645250428582037897409537860202779555854785681086535086756272616800371859591076868382503973636434781412669155487752897826133939785882211778593331804885463098730141117182291252321305157760694136237429517952312570922294744757820942857399535380749018411381320117805449222304138533243801575723780737597485875606030687441784342554724438495010532504771756616236127619888485874089915993651872851228857777113352540457814234570951760261354632620514173337700170590435230780276460708200860316700211810880
8	177	87220	87221	0	1	0	1354478519115090471339813525849062870083817804899201513899245740738336525684831279700353835650777459934299756242095337765420716144777541731607507931400866713489940260800281848492772979575468449438978877791369840929404224662299558864733556849730952627990155935290415883843312384877399243809253398132630512669356794035778530654267363609807272195515222277651388664774683021783477923118699940965997097463888697393658835151385247705688235525868247562840668350095176815411651688821870443056124594292509083611057386326381709199980708472813127809910908536982248568567245065303156690276837612045773286435272232417357581710640909891552342911772	-7499287785459659240808575312372573865892056384856598645693592787654901917788996423545625781461332391401535602934000297135473022616636206060411186565541285860205570320933612350983086172096723928382021957378050786686611951251863065255844680079488224505424951355166524958733213628531070982933659597757553768161138780236585820115935693396197673590579823081161733075373998154486577908051030464289055758860884956754931160530059363636349525755993526648930187357477251344728975202154249511734046478003797713507170353272152574665882797757401908624525889617906650294291664678377724606722698394452671390549947746319957773562047208862514036208856
8	178	88208	88209	0	1	0	16797227265614255282368626287256675396504489513242506992142262812497110694414898809144780420149899579692913983393224247730232546278478166970246279749100160778673529290936347987124811651344230363352758682704288309790917658264970146081788966391762790119891792711598146201591536370206006372209038444734540456380773835467566901428693253823668847093665422522001315114846970478093695553002910835139337416161132181459657049581047469048904150504652822336596610568284041103203643419156749243660176327460161786193020496220348689884284551359853573519765628777477068869462004265384294758691354230970796192108145989400059458588202953557818489605868116	-20304458760515619461474749327097823996483921937860681152116971073828098852269740585663754204162570837966959573990091583287275368138538719703656103341119472703410410963502992024488301962016109419318929076945518588239426545192165493372874016406911645431022220840123923981707236464434246691297550353087154430693343182363771843988759294613931056607893397471070982262413097365927499766647538493452164346453982305994268440839510382939419032220027832974521967192362488387135056835631604467639548694055802104593671278153373329926939792717019490163054003944557127235746187225622306272130437270602082835776903754550491314063312490295002999250711208
8	179	89202	89203	0	1	0	50059545906820011996231808678922319600861028605623243963869617685032967915691472957236264271690248572008968081807979103051481720292824991839374029669537790644556763617508644296616336263723602083479388212165544505402595914456015753657879659669999956730962242871004464994683047651516263544312810768873919355302438115797515493392738773207426198074257261038002250256576848680189441346673225485872243892358444428124187365543439374566096110247835419213899637766493969137646718755719366086204685088672275761585543458303779847963689068268986648146913039883841608878709480085366267088665118309138625200809311133913387426804110486795454704132628377364	-105976162245292158153558618790468581526302463577887832297223218354516432130462860936929675908849224498833097235534583577948014917619854441003955915211595430853153845987451560500626774547412962837674393745484374654067241958903712935495404797916272722061386850828530260284718374617602878786344233764597371989708049981332602940333283611041502311887820931949095400606625981034387486849495311471006484128170456427658937397604110949618658314936034681777037330163441830727890696793042202912452194490166322152960867755430847724525533038848577458720015559412732722464163941560576851871331050149196349600943827216146509820593775426964546985531106705576
8	180	90201	90202	0	1	0	494346125611841885433603796938727123642859480207031418066856787665792872574390762972789743161146257355252323417938392862114933699353483621024951210985179019461009268476695729306403277700460552804825339384123028176959070139202986443453635345514838821019985480187693174990721234337904456836282645316097414495428614236115768411117319908882750712730972756757332375521555926389696423040205586747971019294086240054098574807064402085094556371791221869280228416937734395816619172614900121052072178076440234172595326189387175653173743771149618297068241533107493213241909811464290854183692466337943873538210523374239681660334037628120860381937062229059152	-158980554471177055779177156813418350078133108458775947550825358209980441770935577842499094641158033898611585546060015879132483163603160823506591734663278909404525965761511852059896939994965594042430844009835333872306148649006566965043096411002802099053383434605573609236672171604646171338646390407691584702921581136788757693578185412134903518849417839584497873051005561523650623689962987986653247622600978374518202350689949976774297483246780850329855628652321191006061495687837456911869950234483826065260772712266829820040460931512563473223672299858653488814734175378209631252435582578763461028835163158520853350267294223674449938146338378792022
8	181	91206	91207	0	1	0	2086716248147819505456980858177973548025133117492526619222411819136363842502203566491421089813147483267139313359901065069372609623082008987775179978742655749213427137738247187888085045229319602672284806398259474158941171373214319032654283322092638469713822619785950355926904281382505803743726629879736180470329176857711006948654570272069456169593005817956072909975162081023127026365852602234816844000898337002111379773148628772479213959334532377408455968928062042421231208497601797211725443264670109515435630520870674000189140430670293674826737401065268767189493128093743734664276687282788359933651328558642151479652261930908690876179613683181262392	-658581193398757570440055447607843557744151374352389934074081419287396741756865527604301852059730672022827559018548232524600188938191506176717681518053149194555240632557852284623295902925985763244155596671513318243432151183265147138670024701904937249978655710222955060384732247187163114799192648063325806994756699966075945506841203149672896422932600185769838056809626888671203770107725280557715033224776311666647630794385375812658120745576286852192537905385636914992230649982222468181625919517179749541975405555382380663012639296936084569197311562463758722077321196040788909509381520961000079301905753398811273929256964816987433969961070551944449912
8	182	92217	92218	0	1	0	3833259183064256087344240994902491518885712672164099308919427125218209325769331816012138626853750738994339888700825873580286900604271539108924167707688661323656354906218790270229310520008642640011616075839098468911056940732716085122840628311029493498666919328159444242412972085669293954792739831774847272394658345025896804288529089951459878211370848356953821466956040199341181004803024711472382080284676366480072427682419520086300655310092571353921624504885852736906812999556401512953354657496820425076777923332144954901918934892548778385239956985441174834658395462475633747192647462290148331873430112367331520111464756832719727633855891143581036638768	-7743200058922479735677412787577233247053744840497212873713379711255462812318198720972386195476443442180968897938375502522960864180613837101993834647745112502417644012895006552231408098829488647775743128910115864660563677708290125386712857403310600172329946343649602820766326983473773127078505469327940361811453467799758964367019338426322589799740099695386356248247368669310152116573437238369620778213139563464573389503230845729704271852449919028317723991541742525136770081359175366353407603505893251395768576586695293520249828163340940763334028034831104594045582624747366948362063381734517621955425237784444762213634314052964242678064901238772293380951
8	183	93233	93234	0	1	0	22839742635412894833350417256349381968979145584423128604823402208220483748071972568762245217780400638968601937408344461954187559696246258840052048705064476077746161135971176647481651546406830101991776315807413894924880088296827995702114571062333848282028663206053997594017721223792025355781871467193550969192763180085713907625899444753640226854192017183128719478002181673580022270953920339639463266191803095192532763195860538080731158963703156932589184087636254532302692559751718041847124246617676489915959045894327723061401422126985854047823357704447918524008705153392296580480088459721469253261033611769134370484362169853525246683988261517688695654208288	-25762662190814042272447466160166852784985984409054446319351962449200329721006106080415340779786338477248556782899257200592096139747826328849184914719016160206839426786860363201380365966086284081644440654299897287126792510273082064603917656496120067547922258672364972765761966340490725098991073486011942378944927445839650954559771896869331080554973933581191989100959742538977261509551622843896416493831837881343710880758762676075324064662421049956204963126905698734340803960230830391831632607085026112246714426806907309374820204079011503239588791289637077946639917912070446701134670888708763678336626383975888298968689370232653344235026733208855070521647287
8	184	94255	94256	0	1	0	36239862282404012073583945751759677468180465992578224175074744750806926691245685851066989160467729157997676594954257762886072319637540688633596553650805436210678932886294541238832686580687130516597884491300575486997637909509011183961847539660745972576592239305081698540474797559603545707332320248998092058943410304809090663436272321234732406893235203132662090709892642118445357398820919730595139772169077803849586998026232187458734073173709730530759429624602654477232832512027847641868578534445960651392880051086717880363625381152882335378265282220812860659594002106217339281512870412893573946528804266636125723525471771987569262580949600057106499251740140224	-168524570728157126816953960766656623463120584092599779939011485902009939964240249513572279303588962106105684455058398530388015550715503727401747815915757140179701655823042011690264036816212065447519569145498151308554460444291267289086987104419589527482361017275777731076971011114823111025027192712268993297275404587157295938726001716235293370782645733760607638920782711070945223965372393465454250054174235767255012911220795972894066344053829313289848088729747222604506073784487123099098648090279265275727261396321575638276966920716929392310049104388103203841142937473119178024372670585864811833218978317763810551648536553530970153092053570091274943167995891320
8	185	95282	95283	0	1	0	387367501613392009650231515460943055097337758694994022117255969572784741677860611519024523796218608882902814996239612840471376217376579147623939020616454236110041161432026887648864336152416242148863970635767873694741050169244414557385307478330475350692868843255693720528386264382700195340357634643530264713083342316232302246074696981308390003361459271968767508397015759680051052184427641172324408326241380285896484030452271830686588158713702298489864230417343387510468577474846879690831770712013631676966606692141640859981699361105097165981394406871260527447760765065616681349563984327107189446845593371954194535740282413687471742020920638661694517024004842953284	-471592522343838987571744292293026973192955609506222198611491749010156852125962351296425908258708207663622336430360495495301283641161605955734337334313290502958807398088654507135714039957202319257046098837056706378535293686331543053516000208829691059730380236960741405420980404336187528632388709460319917622945792266390292667105165290810936876895717341089284984669016357771888756484743185245063407058402324318907843776542201865481318765231716695192273561787516277429960530868159755970844905029256011825306685056333742720562667723504449397759185970404138649421783123585591937969471337437175481488085566082842493219896008194793405007319733088996218808147278380517320
8	186	96315	96316	0	1	0	1060312511651365086702848166439385989693929186921614047814268257305158426339835858618168694488201799839672226275647942776688254539606689986952596214158338504862999059149668181885222518881434531801465384053873052253960313738096010537011283310329443316744773273249821432455114473598390296161630957902760119660878610038603969314132268596951671716718699312450764670844862043046137925769705863840099148426775625256072759408338418979133281637839808422178251516659578737925205718642275127776632171282595171881184490882105018661828271741759474048247419485458992262499583039175565736146545788253716204699655606805483326937213934536382127819473223186011057225481433767773438320	-2555402683470159592103947592662727598093743628955074356551275296648891727587234367339253036442650346170479410549543195115875831325416452357995849675355901236991634276610553299701162251603849998619352230630180632604873044207728392082730891274072582833675665798565828806106599227533333303108998911787232510605628981311544098393590316653820661674960763185657291217772816264310590439842710788852810718443301896095717443365368720091014960964785187119372859260368182033857667191142889353953611909674575904560725256773813050392532837667589873262548769748751590304389148855993091432620681684606139979429010756534128211154034623259803334760175856533856927921847485893129732852
8	187	97353	97354	0	1	0	10655693942647684858910319695796246293009067382693744259296060513601678032699388239868053387077124707953277105920209975645353931786081854234855112463199656212451010347779525505560110276434924503341235447735335913777447494679640523037245330724744939453690426530113281701058518480658523161578315260427700650264046610751927945410388537269194719913676831002035387796044697004622067557012790400664995168306775962220333830439444390144703684577615417877524775291666232388072350192231602120043248322361873498070802958097928805218131296901854691778843246115564300703283323290152208242775959540204680252337274134561523608599247309876324499702824789095746034250501634199858627842296	-4499487943827173777270750666705295726103354245329665193153841039770067278236634296355961420074520701482671575325667319466036505828594259266554734717305179093195481592858065277025804614690541209279115830314148558249438845542026119458708802290483749361073404696013766114910520445621570632410787325505396748458935022112378680716184768358581451481551329133620850917140363986161350466257474021768790690566860774547046116215854881287546218594645595567742237621215775993885250319644180140463982022981149200995160232637738744721039913424883959967566268519889140436613924194611656633302636592097889597704089514793896054788845427199425351618155352891777351904218146223238767850140
8	188	98397	98398	0	1	0	43386561023642213678329365951518047403668437500725162750215726064034786237203740561917310054504474822929681622343176771808309507164744429669688499678242697162054648952855897592744328414693531718529600216948210063789298867561594948371849091855645034937580916548728436558397102615881576618126069940485627099546930704929185189774448369983799371787283847881105963511656801159380539105024396146214807217774729235138594488307680798371265859411577411903215249430454305780053490410550173067456833484813522783042094219734609553262627146826361277959254711937021778320207822675250679182506354816999142526531688688285713438407268424787689240346157071508204182102459238607100732616718536	-20354552387667271817564735659819863449149761814671242624765710522488991507949977712004372681855714066566327945034933329769652851966914548343929347073520885109157805876200372571654598400878755100701467227000138554302679183156178229726548190736857847618903447096126911282616239267593061944119852032116387482786400119693136055396035049636622941322389914160416104290211566905589691634512489582528076254476996161392845069160750767758691645465986600628919414626795430007014087280603150670411722089717829697982449678712664301183333139696760349359480349465039280772517273032353213919812559951961449052874651279699381618659199877469385268731756634164520452613074377124700734635264068
8	189	99447	99448	0	1	0	60836288482865294333175123655917570698580826177997749090032038011206159380314763189720429370661001011776357878560420341190230166338231421354781704961803311808274250220331131787812545920251837245958420739831395422517140665587859933709740095421571455362761054871839280816497652013202761016253288825031350065055141691727622372293759230834094482970684688147725274921661585481009134418622182739530151812012434495279855242145458675229476417283343788689388047370214177203905578588902714997778757372531927765180638865622066196534288157594975543841379187314343706041834240985521800691206633193148503300984453621572180188266380774679637993767921445992413651694222666162425489715938290616	-208159871399192600092832987899148205778277907464081600159669253628632562737222463147003221957506315082224184135068204451125509291300175563350159246364588589621935818910727777454505446763743496088735301924057421076100356785296693814586609267613902331507743339559152865889143981310674266404127334837188306870508161099209850268443056201796874040758889328155204205580984854365618208847335247064704461841174795102616883656123485567386821594048423721805894573019335152648188861327918463816149317385022315844989782961366917092176773050697997910717978547392807627199434754766425206763970220895058141613656167940556058552980980414269255500436268562174143632018968101794640050679986917028
8	190	100502	100503	0	1	0	383258703227192941468022724555515385320896262241404153869666591054167758009186115829519617937573757004609880066638204221730709033011517091930985369143753821838087231285569575810095998108671342200521347666567094230551997694172139230228694286979697815111890831480638924715960564550294135963408887148768562148688958476458601391812708858236991966688978999135664064281284824991754356485295663563354728256315980914132714012286239384337314796508363425153802319618199976158059158774498986867862583691268341026104907215933644485522622834284773632984243583525680140098949694027693972499921131705616623318225406558416341722298609291178330012245221437211727547111040490504122082116417196978056	-747153028857955636699964820563232623022048288803431880886757465254406497687661890734155001914763809302953249494936736249244840280544847271304858851263636094022467032925944149971223048083019727646853649952266880979522135337856537990780537149541409147758478520322612337539101243691968069811228065355313341483605874156053972796823015871625147078217280477734786960380182653582901763204880401851648788905027060244787089043477026441025171820524334916834348402891919066244356744954903749787690222306125639138921591665558747713822381562812859442297768890187312607650790089819307320413482076145917045755415799155863308915453138782731707454371972496604646180959309632500255345642040932411528
8	191	101563	101564	0	1	0	98262383112381401580965052472434088119059942852359421126525768840826958507725881978201076533757523976856938966054789798960344621265858872496758792646128387148907627589994215188988582119781255056584300870319516915077408588613035970913021035423123321991499629048506801348566938090497042198318336528203410453746885207500265852512968580158702074440728953711890138556903096494734753927893168058069015839325459888800998963460334113209804790503169456194447730139092931509380044645250680631332392740732348843841531868587746232762736763968966665031538356345135501860155661979976959304492579631348337240416610385336158789515799949393580140783193079032860899198465318910299908341457973124115872	-4668060706608597612544985100761341790978037547278394652056652131084597487947196988272452618315259369079718672403743073512550988781322075575514804331511848524199336505955417521949155475589061155011438597025305653402565394010645961135369736602413533029187493299560668592555032699250209124201579238711234410994627172209105425620903959017697001067283830738842379059555285512026010401320753821246690172407560434605101918850200800876362476641103859800227499574512380210460670374173250137718792485260472626662204976028928938328155780555103522080005220597857235951749884052150223194457350104861161528158259063541924172473296586145294626770816962474679162925651948311196353884501994728622397460
8	192	102629	102630	0	1	0	5373477134246271976214600614487543809946222053110715493132616264172621408097253118192839127626460337952246642116329396086353520961164462865637580409796595629852064191597695332629812807521128401576182162858190947987140487725432455979716865071718910875801327775444921701915072884974140842517975304734907226044492809847185574730173696759793863391722115934076831739674798805238535031339109523805729237378143159462476386644526465266094019378468882273370551697471670039061503399012153597856205360179131901573570900358321502157880484462345698324891243975133861997334444690460565324431731409830805975416170183019391143179875040609340881308067319558162852929633110614390299415873047629020757355112	-14639828762321210032347716582757856132872484043710488275597328286067112494261960024265662907605418665684463324308988923916866079053388346142037799291782950196374259753350075856895362645314536457992518150978891980609920952711931173749869493197921053842245269807946943277782742229799162896809648540572291845200325461871657250267761898042948933431822623185229569929271448333671461252546136812759619623389319089220706939319509822623912872523522535421457269957251442947795866385523559708831414827537978434199982546553703599739508496083228758302283187717713072496289877016240800841256565580700108406012051706902214365560868277266761605962249897507808828750122873768084773589435171219854125597114
8	193	103701	103702	0	1	0	7184773990254374864507482450466880710107044483271099798321872637410969440593794715476452149759943318816978764932010032917435055578096896287328669831681418299607849570757843033708686486662600052781018860366491039964082837494294753784044923505991558676324863223820889749729339619498015596193735960085110869373346593133559013641180429581957031518736220851206199065027793191146700210067327365746206942708347063773401028390443074073378129748485166947819014609708671869611208199335176050484886425486762308368306255834844533341705421336833897288464736001456018420864009736549260769419374585026601247885791717364927039285960775649817428610409314166355924674216112834593936223270407485458597295405168	-77129157778646068925067489464373279758201518333546069335615696625546683153628623997775647203762833914764682426988642641385749930891960144584503193409704200885709415950008760893741900738308463497804708429381686147213520761141510282449311925134936904575901418676516288463134568317974491153759572929294909981631640816123033453224007191817936047742083643084963079134152988950863153240159922971391007899864042843582815750148801617790618792021860366254388409252064441134863782712292262314702359925431210179120702785745338250396540224116897708439380290427633549783540737754152699766080730181964024207231846529796408631198717723937404807535920214746094122946246093622277244767478437957327711136924662
8	194	104778	104779	0	1	0	165763364211498090139736865947420036982455327334080967837103537466746589112889742638952832222769322583299282991435768880314442666016327082437696793106328581616864064660148630597742077912110461972717169084877968263706018176309326735119820559629463511478580662162329523677198078945458252803859141348801973105867779848896613618694052061825740452154731953902847671213006623389082227664908285879011394411021883516135904001061886120473300100128446660590656931763592939098561356045048208878803101431686078766930731687721088826138154299291521668669984306301712971794089412673904218421356805282243617840453804563690728525697942613271741589897000594880698620226738557722007379608566758440752670183520489480	-187982155574794433112262044479179360004343701457910079158976913921556808139920784229221217817028791115192491930999560088269867338948666638927148291288988000938980557825610100206541543164965945888252195268929972947710444707267327828490930718339069658393734601490074921963588647532327399616341972289443247470985636897830216377527947094819867566237412341566711894154126737354984571548161002819371911659603043771313503634278889996194860616357255918222774973479175556408095313257825095935532623018809225385653633475824876420219382515604165210917604217541143631291072633486275157726385819517942430342559916971258389774935851112209911388747001226462579228975794876846135350537851081467385765147907284832
8	195	105861	105862	0	1	0	625959471868467567572485174275680392885026343334308798712758459057247592186419424302101769365498133284333631005643962231345151869759680021465735723166239816559933549302132096602117001014290388560478615054790581313756736842564137620312544947007833120865701823195770974727380355233244769509553822591968157411860170820323702122351283659997746446331485042317778559136209338064486343230545316907194803172225655585873290746939208458007083193017689516158701860352132165483508686988789184443825324897359007072921617671626904638753585468162007505125204321346362086294217343510092362362450899944178630054069450300541087850539104641400466760265667623389588705785289082578363520747095717947139032168860421420032	-863117694843963011328943346214703872931107183836983206799641196000536309806063055282363735522213776832403849354435609300281419586235078667682187440470253815438940080985230814991806016159062671747577258092214956331229620267967080675581684416556301105931993816391045381580285443555566308671791829000100651457873892859787440093019942525062548426613094418790180376235210382822087903930895551872679672955497308766576486537004117405352413425933547311980872918186970334558754162039235376296451774195634114023965660374819938778870101784945015505929799886240135126757705545653606814867647373620078252337906889453691395348281483108403893745651198703976214621219494863274336612786842891934125196196899231444414
8	196	106949	106950	0	1	0	5871579473426329918660969973010757466647761086669061104156350470942153511102256230818773019552815878911179089179658682727764543815249477897459237718097853877447877809258328949710714159322792267127038066289493985963755958576008316806057498666955293145934030669353329655932483167263808894368558268541870451307359078042293684501266874185022282441786966139025215361905227606191680869539766837525030078241299170343280750330071653888620264437142733488424481575387935435942451043478989080149907764332388051814252602111322371970294425474674792028997043888982312067458826619725749838510024832025034851607084506829327624063791705058515386530506215171746513308807341364956208463941083429974152043475515724461562944	-371162776243338151592601991383595436732740352692941677169191977256299493401447152744595774039561933926674780916793444655539992056212964943133096319035215423228693328385496036003834533383600947232130174850405825289790529239659284180267733370564681572974320222415606564436412825910993848777239237816507434559561576632505687072219905883879835392208274026645187463137493700741930898624678916965677304177175582732043754724324162729193471228836581915806413320436926916199371438841416581985513165056798833504092808234928615670395333977954424474853908437529428358625826964151176459334547265967788638488207050282048918751519954552002940873104899298626305185313955767192769479724283651523129880515745728877986528
8	197	108044	108045	0	1	0	737210195379535595858413320405454348134669287325965008812391636018271140748028329549144603969263522129563307925332334518794993512390906709437400490384926658426964250857935928967236284295136340197882488128590909012718729309266387391797196897068283736674053151783554591704278240945508045336738693456373883065965784239995239821882126656467976753839174708255051295624890094212953349343468367037577782938522762780043342365229029732685633381229014959030567790342205672922103691528356736410975817316313621656515860663567376818755675270761313941295137777692041312803023570293325571679623959880656205934126974516575828066922381532101510590756960356536389633385563716338281182088605117198584326663894740613878844496	-25712646229636361661622228864818088971388719736426668775956024045808948129712103080123720224917028247517238095554166100362662826190257921867690378744350252989420249472849696367552943556218432519922467306068019715966748021522553119823663948083762170617047917098875461802658516606912440804893315443124504704499967986574773848474995777661850164647074685012967394751062466885820149377100875485367318999581907460689077412104160153403469986873937308108876983144426085965131590990473119531209886685165225300999568645085003641872532765494614484637918321087639412630882868441863539459825201248125854983166682890771412891507751657108975183970061594361730832024205290629799706250473232534225085856332107399566396317776
8	198	109143	109144	0	1	0	75582461367648176656230114474447677610432102137357410066273773281843807053095876163707632838798066651904569447379595741640494123114044940130921655103411408931280415896902794948330130415061993014180925062220522954962905509254614987774442038784398496882123307586894636838017829875548090247927889946645052212095638237405303252133270125290210406585918415554114729670646101939030932184848894547510794257577681134567585115617928216847049062328157484760673507662733416049225396925656553797833212354364793677290905111964461293631722283857530515355413553916382194748974033829346600990612045512755311620551278446272111560006835386987477418663936443596265710596337511702909109486220437586545255597090170539896946181322776	-35218940920717015319897964117780318841702105653472071528107381690664205843371934674138563905157394502763510386307725113386333318707108144801978504076607419590007907412151404576052945852206027109225629181799839917629520240042789235534916255446653468844197372654067798154856631970407620830912987262281749844613829598275547622119940978085131954372288542449885790408305472250669417176361291477697167761913498677028333559349833376838075713599453854478701960085920173064810156040810090938341871522517595432708155139391858980241055260491077375715668343777228330503701493083220029017537958355855604040054851628338292847395348072952194925023740844952049481601226033763369918405880388440932480448524641449108188237124544
8	199	110248	110249	0	1	0	421579951880028817536100009293027631022903875032888412177190902392822289229181873918280982707535756625901250387185290015033213548129150473994759095718960036378298447600430254923883597505976955655580104068065381649067375514375688378295427351996388111126495788285678707911832904966687417918227648566284804072888470544191185337749900931514397143115544552749263000204535102019925312820818542570095298649545124295925789815574367951764540754719831448594224695949788444138871920796082606062254815553429288013778258695970575424614198373793443735323815392551703619694906118751199106200105144290559465051433277562154298977034528684233413670081362819412041067680043091397712572246212430702553436894632438193564308075942265196	-44092069448875630924096021659112904803606502271025341822074966838330637070573006605218383853958998527827540648053503175171727890347670347595954487767534733989740161696061261200589090540928842224391823424191091021958134341330493171193879528327713065370480787905384618895887125849518355854151386013315220032580457169437078901832253532906143977805678916860824843966728698942661458690729896840073124458127529391326129885655472177179047418073670193793888525313334301398409768079672594674292801202616058199754545498370094598523241848531762079362877364795306182738066426178577506042890901915726920611769154066421895467632189136258538601379096690219100783937354159673699632544716345015214683891684422528978269066913994352
8	200	111359	111360	0	1	0	1365143038189571572060613952494460364682031126419810751746102131320433558675192064564416895742021246871400311929097505273994458649088715289377529370791059593381894648682474443886854559042638091933304116485072872886603917979440091281741415764084795871487392984134207177441571206787971033939372920683212736852982958300882511159141158141721685208264225838756124534813234706913023960746758203663098490214560049688929315298970691754493785673111556950488489120764180122693837951980605890259919894827456912373857847522567188119106403462778044404228296386030220003732548285899167840724213458578606963199344511866868045772163484032915491666310792317917723244482436559585717107938128897831801359005894987532487110313916086451816	-598256397784343559970037051796896770772566790001523792566455400469262885342512342172895224363900806579534044625860696366679339496796891123390152883829780366623821090212075235258982939923073371949845424144079830378151072860843135278072555177398692993067686964885206238268669462549010423195260934761452892041996982940044063229686642742712068220903544932906466259347460996831433091648528026607976733336222708321835389812250523595976673868392348794461660893445772786976251692282864851806112053570203123010644206225960820693539122879336654919121345885333453260953270325353414046941093434014425696104588384176981127736815629977528530249654238302279905342342092188660992347754186833441022822847240563436753958583871662533032
8	201	112476	112477	0	1	0	448777076228952519884606503442149939104065097785144832770057880246500002324381253682900001961771145760196413312827122649555332165286878952914400196553109250710004487019645985379767179925615055696542581883014255074415320871830964865407104583977955790995338853176006460223847865986021930175327836921701094146606877153964543250624721487458259138610695079477307148159174031917674281128446827187694527933863567240953990301988174080399757554539040342057893905139371808629261091630234859919606170569366102796942495518811149090708629054060481925760859268045499254424151199084749813963859483916766026441633544044847393857642525481261257427825883086302004631262297044914881469302563871273961612785972001395863304561179743652691436	-7855630741488520647278844878590518003998396729224539781230095207443047271803451474510292015824713656674476846787822137898410110609255076697050483429360799630641535692768672381240373887296292354361839261215990937041554535280592107441123675299447862128234801529682676624003914518605553004728562415070380882997110174887974152607223350180229612352692766761435307887691131903137388689343491170477312972558041344619679402237247618080696454588722305811863268727871783482871713308231277376100062023318016142086375962776420828743703360905714758049528710517209290199436686611019349688779690795539437606836582511076283678658918546831678053728769165768209093295606898849007252331605704791797132284184909835167889960676152938181201696
8	202	113597	113598	0	1	0	34043984278721045794978971436704849743649938047429198959409334457930309734674627745813117927366977852356187748968400820581553273495324291804333874136942149654303637483420628281341144737865842840701194870023411396075899971605521597730597082851432829537138397082884613030324020000760110691786492677335528125886304473047118751478124118885512317418461473991583927360422991296022729964816118940169557246596184643384970606687823877250335987361239450723538230086270677173845877174542667387487289965530289468727134439332868724847191349478323825314310319032511122886753369929474744080685443043228141294425847454952067720705713576901063036879373215634194426396680511434716656832656652474537624872047294139808250268659856282165846819792	-692675547969526461953437880400726635556755593808866584278094247841430958942900459437699772099955972155441934920573274678584227340564303466041883886592524140882752489937573544314250640486512098462512084097575131031802419326167672994835579508169231630622311946797414021515423803701958220645666455425816957994770821289083356624412840634128152585448856276580910292724663680971066564839294450777389426965210322230860845053121864735723189844305709281806614245935828982094120666232272345113318647810120767214523468211212277267808698977062084970839741192842512530955360486441268859469044246608196269590170284679673839576339672281493216284885467530799572716403102094533355569597077263300323427867466505627219292378727360765402367344
8	203	114725	114726	0	1	0	69421105317887197455366581357886946935365155776665859934679071567168958386897647193544250978611500586164806144112503886224655325123659778760463083673079308961571003248623771169939308415044396918462004344767959762177353724436205731796717556629683021295310078045317142085654660518848222570756738944564677089734802396089057963353702193998587942595183915202867976897271067698989122775718030219141371074264893285626824575267019159648619853810156237571155068354146194592578420094701809587919934480052094201701055201023258559266975398851075451811983658021927022960682316097995869045478999049319726943384666136216239500609695903507075822287037717551494661875753816756378717615896497585315490934613406262339753907390253810062294296504408	-77381123680113839154466898140380399140769716083337887387544141893295719740495970175509226450250330686391388630338014034233919317600248397677144330650269744798313791553474692448745614342353358068062710805232484726624822700352629879711593930630561624042231386652081933815110388579752105900401695897825250959065186440149205779405297557058427062335039362889703383549382734067381203353765344105877511218816965538891285393540608952740882757880758821469839298403988798079272554451188834770787352081227853152208036019615358405932359619734432423323901699526685808252882881098403378158332713858500075592231976142889753779900516620847218659328538426138347033815972494061309020115259207848372678265485187555242317116652284153912696495990098
8	204	115858	115859	0	1	0	330161311535011081420272614155613747394877963715709554951084677689199459792790999290235195643727702756469583708606905870382012639450786821518836527631067086703716194364131609090886208851307786191257049506453439706391714014146157504549251384563277257841721109731901130684516409646823428743043361114110879254999936082724497401515278145375657820871393511449465611581299856057424733062474001084377126334275627895286564350044903104479247602326476293357911418578323209163583691559648149571417247142762024633746500228331949336133030335152404383602699180933554702102106176731435595755751786677725376201713583440516509614545404445088560363820468964700792007461447061007909758428026007318927806500089824768503222934055683237273885088288894672	-287802463099162920011667987304318333165913578802725048243847099595328064093571475766595559523004272620828653419657584110195122706211671280190312127734609076258154600785369302611688914461651953818396345323379260434396289708415692580785207396423634132642988217561985519086980824869397786706991977580261884987523732367554917715653945508970769881480787282338798669851193831026620345258961559629401256687760920411407438174051989286588921049052834071966033771734279491898548889665880831329066899018573860834942745999390860459215860097061571610948561936343735712006647688096491492512441701484570410369913834249781670745868876622389823546355739765881461557805126380392178927755572597042836216159198341389551013021520518108645184979105620272
8	205	116997	116998	0	1	0	427381154714875771879736073069839206992140234129920057268390599824450616621786163383624761194865640598015550293902515722761016319236082415895250069517795492707931948417957149250122482253307420340299829154660799895129848952219823658152405428420536158167206182597813764803185689477752641457043967792986424076990935325421225370938144496620370954329382384160319011360230626261874139856667731823398251772257739302717519840291363632481169157065264739777744910578620971475572489197629772665682851996872961860463619881113312224579710449801960636499743756749685477237379087061481670322096250315029979035916386732015869642073843602376052222526524024577127402145774961727116241477904165436312268403139267132398352630435148684780530966395293977600	-2182051918063459033138788992649136482125133321459879107133897756595176033926147010250348867812944460054594575490785568094166299549191480306335453369048861524304712110586855071358537465486148686340053874718724701872575494994539776105769673649015296192965744265980853731834972201160853579470711893654844336204150509478529268791038262494557484065587832333666255916868933249984848733325699964204449739836681185380580422634903242209730425487099759435830320098374865964628296732433557050100355522600680325759463808111000351526166521971754882472520473983195070152045833088972444760141254798421958567308617510507759692650386163629413098200327713804818358793911499230533365163111391582420436912675159473129703299814682738935446114338476471223746
8	206	118141	118142	0	1	0	3954710176579058128085709633007354422336092736412796727620960204195695818080140360260305932883789985508913127551467487563096757201195901087107999843943129133391119615304220059638099603306970813107383904971575959122812894277258013321084610465715515416328913202202037833091100687660482918503737044825602109972758585992999766095690962335093303497995635830822818558750508706937113676046003722435720968923418424284107967420693972516571397611131198960529968119705469785982253559381756727082166029975694580742972091966033408637964810588353811160642713592648039346246110526202995211721354810032471615471111334524551970401709944667691046950041984297339550799806442092125401513141850808919302880236302422937026974757642122697945530048056107491637088	-7021104213854028945491688590870495140739558009822037557424651659083042231264537351332607012636500405624662171141877416476184366424152897361156751188821469203204445323589492571304144123913906251909434641443437365207849768943572206888798539286936974692737731375011233075672649289115074210483098039415799743395871729912296004735070964346547650215921170388009662974470280465482563605283615952611073489790456467431776981366266250095162115573242759202588764248479674980058277992117321388418582824592081177069733204215512913601397544914363894504147510706190783644916730158143536245519994740301463505752698313741681052345538765938795798922901877120585870414479551419983131650124836181496870050073445486674675646371476182651215012837982421671068340
8	207	119291	119292	0	1	0	5803626915562111863986517564605973337146541311034348670399446179186401035851998587073877445071301310282650032544282957980584611146048304997196080550403823327826610654822570480425474745598780433999200209572236194979834451496195771721128717423182758881272466260334371092404584849698929050690085614130030309404182401677502943671452270679049482250602530869897490950354973561189752190320689508019031851062853993199679244107648415253992432665464752981510847972284373078122262319704126414051067760054745031168404023861744083046911021973593892830524301897861018506459967647908917775754167512763540655245768922811209829657765346089809595119193660127799201040182346699269001499082555577313523940969255305132069118687498260183293149404296455493381464128	-40505907967806264154057611240529157301628418578811899188764364070232230768245579752907497220661784523912334494253286562061355473096334390830075129437171227850576241183271725398226067763555540590794558860447017623794350875717521679557328414515143508484799252955921319001774075614306989903777530358631283976067005503886273523022036012090855342754562893619995134751027779751192565377600702025142492456835077267276877457395543561232051069940514552454102019740529408528428270572630863093842667379885182722752415326902250203748823563335119359392982053411640451886590395582437338729753566487442348095155996367432967625739692994215697343046220268992871439638342220816639532414701468140105159761222994250095961671345698746285011410304322679249956620284
8	208	120446	120447	0	1	0	88983762102675070113789479751028583110292708997016530407157896279392616659499613187175903482728344189385952121794443847899990660883162967042254695072114665942336020154401999212551531887608309553607683467621647453224409299025725934023258411598160618144633729840153777779522758979354818379109232901339825884996666274414164472711740911680534832953847709553162505983492735992320018213016122938369725078757803549863650449203427283700988509718679938131284794448673182541176788773467237527701814422912275461311819367396995855208991626513363125256988523031145000149739132756419450774802534066089459998393486046058865240788036044934226095016839981879412081126692284296516874320089188156483746318632248870357371552165185587762513999307705202480311508678832	-105656029040064453203445200562420954335396850790000040099411050021051394320394439799429238872667457845903271127270603697974478340749989319125260051406022710832954072016663049227813406255854634396630761807354380487613609694068895631878704488723899181412683384255133554006456192046542493664233455979147554173004656644418057283803652209143023628883572858497253772439527382428010664825769838740949508726254627815467196041702417384452370495180075688442249095744605532900636970020113296430178250931476989932806424813112965167545497147853585302419642661456775745363994100243187798535606953150578288975147763183216467451305029879715766426875559636787240665040186626329980579066184712964017575301369278154328228589127363804697377815902618603810625650494872
8	209	121607	121608	0	1	0	293197606534528828314203737653566411722346581055699753791992896880391233162510694618403380025387363043522913852628900988486195974364314789841864889544698833153043567164769279692062095658577064521319272932783717010689702528496271404775291061776071794630718357912646766974808618840789225867562459944793668821889141019995190117017890320769170234597614413151272428013115013794894798819609346908648999722556176263851462584077515481216512365003669503712239374488295296906508248601910551358145004546893641093834234638180115924113775148335516879299750724041998897952834222931871264169985558381637092532842094364704065470165502105627964426682318368702880218304041864748636365979679979805494556938574728888764346413543559089265599684234690922361612643899311448	-527393327556229134963047448518509165609570289396570300796096834514395546569563562781103674102902162820332245187465352348943432037769203372843609137524287424078778618386341627555648261122662072052431018757516081251817062784554459444142300327205722496004456072298550822590114958673341860251219027462949306484632885099578019130456337041155137032576142238675615790259503941043538534634871186581699671237033842606804739776051439392444156518496602577136604593561771893118895921239511581907737092262913031117222394921096155527367725926869978518964145557061228136687891868947116672480334341289461424732563907675488350579813622915023414403129458213783656536059009829057933111874885403513855549039368355308687718409540677091560181358620331323946173637957983220
8	210	122773	122774	0	1	0	2844659229617422141945681093627978316573427097788649037071553775076310051801771966979105401391910173224790762603886974103203002891322956724658592597385331524700262014782998598998902982902954136991824269173247962331201237953819149989226267100372425882489619500861807945308541053870758072768955752042775132755433896299987281141978875011791505091196400393915935003039045821462212098740784723862889624695427477840758697646845806830459068416996387755358560459534931999835426192810511175885193890298556657222883504420102149445444616472699075946838339845005932359367993365920096527854883462320949175269675586798239252350405342753918782958802546238924701136896156079556466859820819792827052220384882268576240152674699937037630034853363329175517897330047867175456	-601758870151636394817775326060461823939760943003156922499656560095546136405654240324409205133487089374611710503069132661103009256333429211272764188980782587954695929409085038544208158930577897839167838125219855006412795538983098470079262880301972961596171017809303132020073055509034859604991281857865319990574269219656919822021604495387572349557200598045143286128832062396324759472078792085442357537866792180086449013823681959179259845359513113351456905327768787882375124165128011315378770860490495971701490650479321951309588957976303464056353328812509233347820217637369870599091283099177321888595480046756797241143958052018547853395453798458806771970055724328421022809137131519090580446367863479615144888322152296866462080418629666731652363285598691888
8	211	123945	123946	0	1	0	12501028442511543252119301021296834568674649775954564417283485569193086657852538085323706777518599539456377163538048423566436492093823007316134782416384943492905267789275602058148155492150566862049645530316896531130520695073552008428859738361925360411854507355814338832066643016620257509176802535144187455047221694661509895017532586827985076204107399165809589124162369880596293974206971905611652495102950214498384432982110560711770026593371892807805111394175516364064634433910795078453065934871131268351888679424620722644959984752903878474109091635561136131474063960327371390259622866484957238476475615841084534286503736401994747870292332726187847247146987364115338939217054387514556826336496256055042018027036625223295737903789757816867070970986590391728792	-2017893778355066464677355014023074106886817515539615618612428708019664272660170040460359990185746731113927747644525014679262801220144741131052578759677926625510795536837231863762736720881709832136736871588359245164742943036790337065042025310943902513596694536778836181699510747061213591699414761258952239801754098798536445044076392427085995764062141555503223057339507536262840176109123353916917799217636095296064706934542456022929917815619325801725342309927747904395450039872029299426081989908231459003550792537446103719616046573079657459798902268577747572459358500292305206573673461335710348742024009932508899881715810722438380156654216974885583885228562373123203647838683910299418138514602416698167750290484235773891816632857731682320052880303183258819134
8	212	125123	125124	0	1	0	28456886061015304298169409961431096712764502839153102093456485651200637260027073708486923264590794529006716033839758156373448143066574463672596053417323007922527049321342200464766108396429743450334781293583864551820579622606550467203481520031078519526660856408753196126170246044046977201380390074933130456474794331108621847137096130586563261475856531389270885926059672970117569016868380720198904108626695212834516062059736953635371329013346150388333097475595044070374158291390516921398992806460127388331363770000102805081912081533030616330217635769865465730212086867591929757699754824257239605924263334667042796982283878321653106891894687908825688837840791222431147350162310079988720753728808555383055419710093560105102289252726145034310742487184491109613655576	-32892132498217152169362823050944709741386901952920976605795202634532076239654667315297614823829845436701372597796581872468069503634824641087090623075311967569114646821289050294371735868821709601098772630927717117010720226919575434712084435171462774302667620117999416419205152859297391609708502994982399095834983936256572322986427056095732733548100860450745838932470358577721187781150121800834685691365077887502648227722629846513533596213184652058298958555087981173310109465583624523470959178547654834542320818539348701958035851308521059215587885774765910928560895592862926453590126240761071840428473890271291694331708443135665377816120325423341876609020751364697214898797665286459328955148919889349015576692921087428938714656392263785164289052210222467254767208
8	213	126306	126307	0	1	0	163969011598859365646271487177778929232835466861752272118438700462296507788671803134703203363131471702243100726699939565933544728948621282197219471285848814220123225815941435097595698499862118013268968272818319684807708910967013030506361167465153562209734418747362684067727070228524745007660789693654543754417662829454446654699282404695263464002372023930025215260885583876201843015322687852775605980801956022225900869195526315342791183485708919543733984457315514948387397468991521717670715643267793255834678148262223200159805676376723257385488710778210619413881661235188884352710204086736912973668914321382309572186139652557595505126832545296639842817879108374979224178523012679599551543810097632948969605237629515875364974382304460471661204720363430896905641260986	-94281626608270081490543667507828826641754183595159210863891165162246871321240545138385997932588115855014817953566230899711040363022985251912312299101058022041676397784830407158184635476318059542109214467216589816087320033492974500900884156587707997130844044645325362645526212445957081895550960329289066142776782726974437685673009879154728670566084996990292957238582374386821230571078095979765922665752393893667474456592018927527083205325823653182318857166885846375391822832774394860252700342734829773131214798119699408667888341271116150540211318407796815233210499475823640461473258637784970060231149534729242490661596534313931293520392247613143836292370125029512751112795419076973679842743275817615312069315650489840572398302127862244721394509721250006155034368368
8	214	127495	127496	0	1	0	407429349850520388156782152361703079580871022198605730531432975340253564781241775501271978696298349499484328964258689843628934322051745811260882888529302758879192942003010745962094589024443110349360776787621557025127634613779081631804696853982393044193300505022275422342365797403217639605605515802085235113888218596570214068938255997501332679180074850419806409775815412923743339227274810285821448090663346041995064156272591964556530753577607705038920467135987036003859450173231447960678060616705074740195217644698126433176600110489466570493624477535895818858223569053860698209370312977635320751979840711317474843424108890577625836018226349427400006367504621145844667625478935137912860742256014521000096193344401725684543366137726977160207803204992676196235559137597296	-682938136562755464431649854618371037860126130787350501578397286103307778954264374988135250887357427348572644172332580253146952595706749317963552039298716962466093795706806997991306699404135594541297792422472213787013400108021756367458280003706313345074173692700526432451471440344463703683834536018089825012756975570425469278732204878719295727711630691798327917920621193711565526975362413487779476629819268886276704981443843519177727866154058006023238968181800996689750417966253052402265854438572421352215420420888428043444225721626555545825640216159617480529717329194871876655236160556363629581262490570471202933891831520176606209531722271472475539182082725441459736261949298067484694156367158237720758200170011169937651306231382881188216014452645236644046643624183964
8	215	128689	128690	0	1	0	3119772343117518320536746760532950246088885461879199554258907751973848366311672400283358391455759693956920876140628027443386121579806552341538301963735539990366189539079419163918644667519254057776964933827286556822289617617535762338043481081867424406006332388492448789628642525860638381406181638177924806491835990585571847248818774284780781698827397441230305462726358713500206687081935286350397117135379300533298689716057524715772049678994908201654623962150805411831067082838117301342971099688546631534562041736088835365743375703898830563847582754571226709972715645785302766718620072042271953092012698525961465547743526587920445858052266705696195000733474700374144632372747467283807897402780879657255706977007983122557425603827120254695534912038021460171698729101346904512	-1466754826396563828185348857862549389175429124008152457815937115766932335639768805931747990931292491914201139355628412557324114073911071558265175242832664694590945463641633213628971794992398941131246032919991703756636352847888874169410454718230913099634432785765720202324343598187673970639495089013771036685764227651396223461807439950632868269892675983155893825043181233068085551885558807401573931894607032462284833176708375158505943559140639547957353234247387242888726047483059167579622534703281504559373593004230301285221877874822490523741906803547076096599442342144873897583516130556166447804538711832479918771171293190579039956574294897622331107595328138009744451519193924227523352806583519986929758286496726633112533145131026535064173314793621883129969003744262244322
8	216	129889	129890	0	1	0	10726302828865098529558668534133715913734615005181794918874332085978991818149816327148573808619622167970387160752894240830325923779765401895022343186338321842472130502328905821656980559282413884104442084651768549349029590889061340355515412594794875528947889659401323040102949860582433730957084451067685869132861381621215149292231264263401936391726429063204474611902306464671252552029772546770363948666605635158044600180611206708277306089579160777890567881281601954844003829355459257661267462639973506644477741582452060944235030227306046292781581648062070844957088343146721890006142031889525335907397378187441023990726603207808577094334044477698528206386182033095802660018731292868305698622186963673733641156737005345409588800968667721329254605520052321035162538984200609522368	-8623836870958486333944179438595162122020225260062115239127355095596189338492747495050853184138446403218771290295918661626535321991667229786565431739979923925389113836119837437330033379873568258330910273619474075421803322579457482581121657337682006717256958265522566308067186357454942613443538820700305822718495797445215766473355339368919302882708466216106035431388432297725822510527962710058380341760394281670029069230377465462720602802803627757827668978135178392936832089423079169039445677442303237022338772233623088469873667508896742412329339459527687177186161040071259115431055836077362222556914174727809844219820903124104589079921416599375425256111550708743008196676149681872271376254793259443053889741234107577478012257222428508912171065304656156940630443008256404213950
8	217	131094	131095	0	1	0	81099326394542129284879563467515785088813859154710892553864489707890654722752214526248445281643460323279304093968623267858296644338360083466565316775167433416398250393020904461922611825861765636865472730050403137800399069571034072860350559218221492188138725284054900331865191335252833399251690932054940938143557889695919102534393536648282429961758663853287598907531778581815839274453421678680679632658822632099220545735689364560598976549823007050083476971881459651907288770090803167707844761972275145861181742746403440304526504195196236052177978004926880619678438863735756216088994792643043688475106204913047930337736269173687711879371760385528893851453588512071425157156894022585748965593121450204098111814958054906490025846615878245381849044935729417844782192785130917171150200	-236426005756669567669608084023108825043570525850254962196287357655707981524539326820056883247111651401377744047702042249894810286357363355073367799199083566052237779014427089251071344578079023641634703669867563564909050740361731074779784159523679448338552665840760165890200814952389339065567446610219206937665636449597015720455006704151934994138815385870723640109717561447350790154463162362765538764391986114823606525266954253843117973695405657293758964409812606804141647061267258984766869671039733749877091723111979480855643352483174251152732824837769617085372589314254269850166281008558509701397959797269759883048864154075240202204305635577416514977157003770028198999497641500833665523630062381948164679771686818861232172152482337506144605397618055805546413790083554814858376
8	218	132306	132307	0	1	0	2337512154544706693827923368134351247837236979599962984925056852880891963831503289738947811654395603627122030661970033260740375982711422175183266541095106155070113030485363453602201682861629067326945592194653941327642894826658560884045762075309032666397224156764462163397442035446720018036484950632912489448893537179826209737649073894276873199242757031882015913520504404707599265782562044825288738564926320568853626685621187568341098397450258080808930369990559411326162292669314744678826322399629930104784571295700288382131146247173735549172275646961657060480597584489586031591503051343396435248368034058989471142048548030767826251480450706012710806656103368180264385247906760913640202426206909735780344830186046597783063470494173250846392896421581657556939318729701202613982314276	-342822104441423929383739480203741664982386154514048720197085898127145460067721218494829595386261816920604491958088855812337697792413354751672655441517252124765252309579724245919527740986411695179659605971991160600011796491746344527393365054544065265578288518393085508425377804544768458988453994428286179820385074510634371661671274041891970077727405336234600152045800054000253433670990470090633477483017849801794952758201887646202228453829071542969359974629539590161402585157360814854621169406931037084536051035142788709337336371311238792594655219620027917205815983499936865684276358370737329515496545862797511287611750623850863376536739385562515411534508904171466490694710131463803898039523947125005836325561402605325912422790230540241690595641367269295638117534931615642513256921000
8	219	133522	133523	0	1	0	845838718858289403976490017844222935846116603012785438700499500771607817732163856348448779962066081507313342060799885265369886856608066216515411760815089280046623481604604460491806179157163893778043879039155818283604943964134492299474884558063455035350581511942828891310488571104787026383419632876066421007528466571191184399042474122515375065668327935250494042476353793002875230589661946932619677692317589751548502878766074206098904946521216703410743416437616274706795176083442850462341825408664273657850405130098925323741792234529233759749764732648786535592405863361999528175607824055926612890971681047609797823982266919306284280674578028555577197787090591008023753870782434981827281399825269823738908562234253170514262987179971155930353746191505494742046028933780202622694231459320011	-603939349951075842954166118335818505785919070803591515193217500346610075860889257441934211453665836816122882362418600012392448666902151874891156724775743955015913136915121830032642120837436865771722845070869420280540437252017083419360470935883747295702715169233075173929910422832979661315398906862588064768753192413829514000213890439106892891470507526543130326940741189229781408331209151235770619846072293815858213645195125525728610235402280345237086508818426900810279714946962432516066045094942039974439315617572836413180175472025756202381171632015788234235546821195547621554299756076883857218981447076790835729075256513838027384364993830230240655124691383332304384606886289094161435706659800931861722149403905542536190803395941597834585087902743084877004567074519955912001266265591424
8	220	134744	134745	0	1	0	4450704768778718450119830569311462443193117397881218572075162471728379595573470397446134420488529759873433476948517662944785837792457611671974031348837886951005315371512797112331652989984687439135450775785863003365536878673391010807456925812698578457088269631266537218942717595278491298977810031418445719030190166863407880462070169483221322301879340365920052137019669846107559445920316861243499673953673211968035456646701342582855737286850571477469998892983250558347389499769757047726461247255329551017496380516223491205080476673758069012009927157798465896714256126932538538560190395140403021990625915991947054432634279748783373184517598748437564428199678116607443665964840193435640406232746227335486488765612073957135849804388677690631922321720099809797611003347961081488159990762525323384	-1656665297848668907480654297451974782397636794886099607341132635614912284673866212142653918568512526135895828231939493259560935617246916347729820268911106240051326384505940003359726390319073080762899046705084981004695186880203889601322427454323672202263307367550084498891751167280650449285765324168244475996388856276251748033274047879567918311307269177984909277050350063586687222210449350614063674154549094367412484648472294806028647413575745987772170022823632510227286458658236300268353435033259367134011138563959978464942666014890177808554342470851510861586039424629563017104951025178355294025727330435427688101817374821806248510347895354483667466578466476896315025787765144791414561720449802157625936671379254685200208054711003701824517410275096138352839192831451911157498809497728529120
8	221	135972	135973	0	1	0	11391507083499072301785910888728500295237866086406776238026642400761928044312675048388073258375293514779328808945582755296224735519202303478595108508761602548188783219325260525706569957901542165526231577486997897440107299242257816439866442546006497948248859966413149987894405845671480105146428946157081071643146297898115842241220753109399497860824815918552161990914880482767164907214952964695329058062673895621789427737942545395193537646154696638698826172610749084794128945230458448160872323320990516333963213296812479884397524087186391956370668937114526708877864820396800772248525426768964857819431230403371130843707581202928144175632706057836470391570150314668131031243223015758984620904437309080269901316648684555970045473355030841719733230920489214495967698896718370084932751367565437828164	-14410999401037150552320760440032806180782702913970523993906775080069119550188503448845695644446853394486978991080461449732163421556858155646046649964578836074857799118289265329354882851400131996632142104046269541006656617244584535816251164801954500016248756318071411814500582913008451251744603877851628487219167676494353490762433312286145626201434592282509904601646248443688794534110493789876554725509013715889876076011848422023553100085215193189093969114870384310239109921827830515708682212568762375672734562837651157833858475565441455121189764485773777289177018451232367490162609639956069786533837729016759791692319219633770532700617426914860365352626066903199523533530266728646368974469338263574604811655435301750747811124365381714483701004810189561925079525815106775804864953590767512486240
8	222	137205	137206	0	1	0	78451984881690945174862783571711451048860082969256671441123127448573667527775667599025490041336192119923219469761368832009435924735763788532751523774012875692061104735314275865289733195772558514682363258648155864398158958195661915092528754866029230223453541917756341468973707839366409216582391286015031343398100908217763538896540943094722450669502462561583277895298131639602114759085522133869089030739460423530381921681785552286989346558952230679286792974829717963125120300938899547446525020482590307957519697783659284439082325572024227904838440968026600717505681463874007939083818480016099748542769786829811755618176608025339299311164871513658364395124623472979618378769362685855770323625142260617962354936104011509434719483090492634067939495831203366771799249218682914629524680122963753966889816	-30165201134193171725315346481481766184608303312424988590828961621536082622776981872797295980584190393176161910431734150762186593947724890598183274822909922488796200512014142313514346007705062655502919754672203932809565002002534028301289093009713600582378854840751335217198510586863123638380001466574709198874730633563651801735256158825869444777841420951031084491711049683156552687311477565429584617395843012787728826781655305095073518933040681844034774619951623118910550962682704011980470780633486191984534094555304844489865020987408188681314566453786153725608766456069723517662744256126625280191484769962025662975959253901270628353191467823876070063260182424791496428434573822919567084955809194740141612229341025770286696190385241864593853372456152438651536010612379409683523669135949591898782658
8	223	138444	138445	0	1	0	261606489834780551592278464787274515968765383956647990895602705701123226761909930988130711206765500752902042066318222797522590231031271333833451055924041082925794473203191371201530667577760322449323878348390524462066928133728205781055143629762223358007965393678415233841662951177969161989108918913435830879190311316342733025947583779964102775218027194213457867929358289381752448130262385641340861467911516523714665054398930780610425713994638865922210001373201250398035974192246878038971949972824867482588914338870227946290918239470446266504247552836706714212172812403259906518758213611849575181841814849430302669509565675604950430806876298122384068927316486058412977577226068571512619003219585174911772231241047134879570102443195136493462748301752808952497661361183458506498451855586260784317058777084	-196938551661583112978746921497360793557174148408287075424179480414548032134601514879980571033547521088361423882465956373423786714801013594910517120450180606968466954621908514672333120058451271718002682328720800400211596280034996750411505303493473705554850491323750204769357214237624475998870041219165655754592044961877856260032111845481891274455401295194429450094711067018040739349531819240877556553796247248618861735886729132587376180422712854489298194696897324366922416859866424277938890114101014863577832996270901299913581690507575623157835855714306121795015647017516424625956494930210062091547860607400164450704302546186221194244632009006881770739347020773994213935815404594184718503061842584418392863499412018902957467020805825224234041289390416985141788490057063701619587241068880552193304857464
8	224	139688	139689	0	1	0	1904553645483176981754575371860725507892124610631543142934369810517188703979600422579376430243908958468416558199908403009919491228306023280924199929781148579332503173447488935997108632552920055324307995332166620032061602033689094426841005885777407500947764520365691956784340232389798333674207283301011053083115168466506350891762787374160223818709919499189358358315481182823157637061127301066872723314995950716812015340514261592229961784031974647277044092361544370182263081792514982598462275466133248342534792357789590098853027280240395068965383837062569635032367059879635929054360396518387362674425695495927504488180231113446762055486191750504233799256901317683507403188442733208445327544502037923505766319794900923974728571366165845509664240228815451704414254264424019925338253931040640314545065199962376	-24353050038483311267635190673886056501668827932508855000092500050493849665343775802091513819830770265177969684914399271826264243852087799345623387098931280608082333996449799093207541585883826115762387714099563656158997985646967775286210894722774115094807573337028336363520104823100521418130626937316509301652520771494806925554952763121561630832346582793901437225141526430239215122435373347713843606336431293183361459396262043648995728696318214231421150329056579772183616146940411191894383918537614255912931899379884152151258165490138898779812953774679094959204265283477744376635370892346005017324998176553716765017957630612775389640038540172336068709979671295005134073706789023460117897240640701034414034436064436046247227032334654629017338586588853684937614528186203198465268827944921489073463268462608
8	225	140938	140939	0	1	0	7902717658266173663343920203265276597620367781684391910415693520776219846899911610561218602719530738385965070762969707212714432378126280468624629391049380198132371073831556181466031474432726436293730088930216067851402809633630919076452339907345508251265177665210374799681106414198344351747838201931166734801079342037009483309359585313241941188308225742713115136370215788595975202595889071846706558483882744197961984880789476845676913955392072948733659605404899686369543388212332214033676392373916527959445956024806645366397774291213894865057708491585399978863556684855853685709407799259145391906010841933407857131886128457516983531000258686856961820137766178119347138049501696389296628409236568020701009362343112729765110514097182748102890311805834374085222509703384250172466475949930232353545396517307104346	-234567316565896898902000179335564079524198675451816639283860814348929793123388863421214054702101280722282987569835278445934517543346152788957275378237985282588360668795098035287263008578509165380661067522932606006684538588017280682731365497299682763391351101809081772804455537653654858518275440768071831075496563832972658407805477228005858018447644772484160241997755585812760923393066415057974893654488902705227593753099317400598632815779489919024753220066150912289861744206851405853013362672054780882060838394880113214842198036441803440850496612087147069545696008113047485219892372429090623080921486282093132480916249636298701585770842077670670816679037959155493923027073910568652333793329251942771688537227819082736529464562695425851097545368094902858908636446271733247514621903320217704442590170674165160
8	226	142194	142195	0	1	0	17971617724242811769442373334676005498316076234229989863495734531299385169343756451319678174144000113157458288469183033487743870620998867743436660141205097101744945794682241113090268659659951504881871927980448048513052286227449074111132243612905600508375023268234732934294079486026713317478010745942548880146016660896544352267966042813851520023014529223080049849049708737708352130495613139427409186084623769311145973485846921356043130114117978125757725684084715629336480566834887329469299272626323825343793424564812679962970595413184471893903838782738826311348451608950184874002141168875132885876428600532376861268287971961649536642540604882249473764423091776094348161413787117181440136190965510579989952260585033495326646891525896535366744775369200636805292223688364296098286963281350542238979480329562190795898	-16453109964911661687282693948607956219036225119345867382310642674097749769834875753673000519592327442267068625376201214181710926995105866705042339866219171211736384662527452382290229972145921565636197343266761330630411417518248875788648583451026676390429359862239760695968240949605562823690537992675219602033908074629777154943128434492427802792694789513489316513349166335515295258222353741644524985182815352431688240739738495956190242240485769116219471431524359317270388846056414185203152744931355326386077956572421269617785905762335562630536286183674925987180555691885557735567548460568524378398581987414299520282691004054307112580626090873875723215068922023309261263491997705550061361785432698753712896594071453433349163568719661845695401452243210682149155783281561807870876661383129437174602852659499968100472
8	227	143455	143456	0	1	0	93084664563194889686272513952612987953545293258022563026309515817547097396866221223434836086131162328324369231649320092592522947351642851693180464978698099630704018571725585499578974050089246490624508524729373686628577214136200672941247210828300434497799379564814186079782001202860218442954328561316942837138898433101778177563894802380700958276323874499852684141808980069449712748591233607555717021151359921373193841238838649147405730229021887764608323748348700965392794711669264851010550739689529792245669997245247966878860382621496448525591308974600597082527239276332539826604943547632037902857943231120053280135439534280190239492128903667285951078175057053035904608298619284882288712156378047594916429029475872014361580621221525912728305165241760764442495061989534048370402971341840856960194062550925257969706464	-52033000762989944757644155151359348694114004379024789080633054705463877636799309670844597730920527162440339280158447677620671444739559131145420264462569987945794175191552751420121787597386172650695431942244708059331669118496156335825297624927598997360096826134895183433149810313735100485376958827419005393214529745328375442433213945841487431074665389093585949068217411790009312603097461966747995942687962364546407593559344178782919554749285252331997296437959614951978352039117226588852811551098272437321559500217303049873879814806336862151636862157384225217294284102627231150362418444040503040488412022807447152030316781984821871374090822837215750634046613226202184330428882855367056390495643136432342478834957644412474075486267042074581864612488914009084411889641478494302337775065559537383945451442998089614053664
8	228	144722	144723	0	1	0	201541193621211630233666310021194309183537692583910537242453649135689748195034810976704061159614258435767760242986467793559860611076561997328701211309105462312676140443204267819820532574826051335513687425269008692124768665898672400254639997361645776120486424175168540150097610904093068784914683332452978357491227635096862627324421606644650760186426506636366512563797885329217350664638025846259156097337827491714193577626527640287406281210436302453507094928848569881617041177678044524258760977860847875547092457155164732548490314048633094994622339304101086531411507384492183570193727453100635621635381535874026755210617356509842149858259156846223050325194107908201695455161901384820621310814223769992736870294529885128956660907829330292551398834691668507338547353927023727793952960598293666161126450642057789494046313867	-411916530527199143984243069521321228965184140840533151126360105522974285442577012442358275442727549245545358714612451077177384732764273433389467122289656714326406636385143452549940595673074195384260489905722926697356951142659397441833832952723161095633183627265848070901555122932729633540531403695474087984317882058020773657535780898355123059041764719705089652658604396763466672243305646862267741026013070197488372295831083128755093930763022416695911564594609298937343565246181436279430739109662011701865815979163907005382883403272514690269812290562588917115053363829855713145683115743160509827826827812456159845884277369498549188942349676581762697121928305947122325358566129783760794266504521866036611407741720919665472298818324567130015197091423463454952354360553421164568782938189147546181669266819414072569319151984
8	229	145994	145995	0	1	0	1507259902516887656138681847192553321936892792497504024320726713406152900419292225436215315047260435105261771862565712763969701438766854805770582188454649217073375496928563022232726434603465335108821949011025840341109881036437289604386561289863195171930896395344672898630988615020993744939769568386770466628923803352765175297334941918499151090534696780247913923767437678280484403122193460901413739209777905577467632136781830540273696039541766679734495529741690263282948159525202039606242964313915608327580568438202688698670275849270954152399975972292079521974930890567930099898384919312344207377392710361021156146284001689281318334341595742700841237404496798499435770249771370835760426169965156690733334662020130258684439111148227875269960641339377201448748767288883976732278190547670590632041655505699279598205813356424554	-1076933032285215434584817020196029809273625891652341332228074469212449306701774419533752631321239835712334162659900641055735836371658213597233430437192395441843834641507743227213797379308406051064385220408828121366959296262677386875900209856929710885350488020521429195388946784284058663915290134196377462351810673215672460912068332441116903638755973174907666784704392532068635379879100727546078685996463332505607130512013818458077790218250943627301458779325714245811587387467216807785569634126457092127828099041116941715943899310415773187355394712275435048070950420202353395373234371138686787425532418015183980759506764688258989229320811484136470110551329594428028473294830816922480976503861546245392266277658674832815776408589899917345667414553769270509132298291581151953068213631636513495332730732605108183291249097135224
8	230	147272	147273	0	1	0	4429822905283293919091987003351043603462975272796330978880218176681620075018262017380271198653459386571903555661390957913551883786032865114892909061079898920991099248981192742977992016583412206263445492107811808517730495930055856644101978888390629905259955165939900894275429211189349958716589809506380555430321694421176378422864883784533986299299470483498840979529572123356682133608281070687215015678261108031990681921326267625206239649216931070308849100970925652937264966882541264488679954475623541773766804700189455855996508081994861380378964816513786508502641632028765924947116335961886287344028056388532445636005816704099962234973594625798634454338115144980138250305303377331218905801725831991616244339293770002426348582672401466788988714337279303312773424558088581041545209940766472656642734559802036503604939674311609968	-6486393369850425000791029929108178950179074762760318144187716401430845898527227416951037878602955318903481952942355339860858538622452360505627862661242110883991331807046708571475139736619543733807729937955301690108045286033770784614475396600634377133376654861164746097195864374981641247041066878647033876282352909818987371939271466369410132012633154022097845658523660102877780282252924634667959624483958314230374563130032620894534027598349904455497815530710375845181506922482835252346183505368674507743069419894684591284008967973259377918757090781936842951537948464850099434425737716441845590146028010641414670582377062953217159490507647839844259454415476246614179270421734572764717151405485069027399264872634845344641925839490362823760529473273476845745092628178803054259338195449101192285127968311092676563871975409949817840
8	231	148555	148556	0	1	0	36593054838142297434405765734174629885336315877516002707867001498291721403754059337820636413079099434352254329047721687344244186828623699986775528078076273898838749881871506875109896984916826048987759172443702304285381447744286325098964031533123935893576910176030331167478870225324598130846232940495745431065864351644383405009339877442213530417118296456757664937392437874503560911094916407462049278854005051304740057460817374951742221154824263627607859620697894305403921478362492803315299035795881830558021968280656348226022631767371625011780750196738323492585446548991422627061719061041405896753014156547293149685900793623897290224825859913107025965563011132069234611343992384442079674319281869989802697557903011112363021009174144949784050194393921628435279987030742164797140876316103225444511315217396357606490558755380249351352	-9359664257214283478521613896142353721702868929276339811972793379926208851498548615222410203532934889212365060823646507317161192608460869564780774002138353218301319537388270639499987513667853199497926957064575796552373507330503629730452639449387921426861975170977505153774519098908145828692566325713240513815585968813044826009571625339415938206384591716732716695454996043987059268862378347273108327820962717772392336754132986586725991247430120042815641076311146030118247912087677044822747792009247783149983338166963038519723075054514051193936809505206027725916837096769169761915237949333460143562456745518254250719518396964909423669836004418364412526844125301112306328268932227373572185531822415994050144073584001680162835838054603747859371277294700197915732245716845893144174896805535423421567780919907927835500062008822248094496
8	232	149844	149845	0	1	0	146308061330341686564815471651214621089340734313141686867396883931690332452383074683009087643215017890806902488111626151489535540454799735002949860606286246770411656858854343314066737419087248732176986351975195751884361988919515539346385767906936995690641661838765830076233164139287817291907116633722048309860216030385250412711827541792162738617149376087698230770391384339808863646010364259010558857394620160320520356222570033029688703985130463587517058684582492461887254222584125014122894647555899309146415032349416372654255104656669188631133467657192578850646112170888553340599353766886991176580489312170899238150597306590946242970412726801813501222268867106862989012008833031970279557539618917340334716580478309397570972096602764875816590757015680791791453423004798417623100081102492045174873940451318759589116115425077330716218020	-47668793393302951513342999220304858836071095145426702716010713993200768627125736180396072923034270600327359431723604711653739969168761713520987278082151217864731538781663660611801303656192474656225147820215313516599213604699892922554926373456601496064789461634207795671336087368804663261225430105119268592690531088353587219052120423905649715196382814825612127112259131936131240056409429298405824717993187530133171574087960462449795570447170167584053638498383309800405528777859528986166247658520426434319795780390961552884858313081800897201936183012376356013305466699245722547749388737060503390888274821512344977604204687187039752559385374917770562449995427723045299409812227198426754678340423467017973803144990755502504379742544998265429390605902608519945373174782914405684195884376809961767300897747079598495974758566724465393213792
8	233	151139	151140	0	1	0	229853428247605773951030218932972252325033660159194567365755623533418993857160346758492069130168842893976892062533175126618448582256884216550251265724114264159195153520476524576253396109232858876734245465095960745864750948576773412820842249811032771271940889103639929511809324854321063878812052790880819049431676584915493813457668848362902312680300872024684663951405876566641897920586271732391239279251322546295499567257901380059063358248390164937804635479425758371430986458843117853726410327761220063069420180875184547194418180528653546928405472594696691325296306409312623669973632982818437510780361627532946300939807967026448902174105725189842599104392554682939948019790406149068498805360215940899888826787255212339149118207285106194778755411435421959206805878380244742498648900501354447430155013208356204044182537119307090281818458264	-591202391811421320578191801879660858633152045413348741085677210552317272373499806949894991900817803249183187624564192648858644433178985096932146468894213956553727852819561965039511774295631233924918475080588174690899585373346918591956605647753170182074966631744339005255353624528555878435538009930476154982163316352624901922831875479803210986754113371028715811459956835391294664726856897070283746047520100810210344446760879070458989367310202863831370022339828373949523917665290367281520787816347136108275478651216433281636634338926879963073142135893448945122536967276141872382645654715487728098362909862945490409510836807081997597649771990823569449593810133353338497871299874358073024143584520248169184128845764784820384011580104495523119583899153267912487909167068391575893249126840004293356739229072435891789020207186427205095763984808
8	234	152439	152440	0	1	0	1292984103226487014831007268036763311222089303530623182294018577980699338799042649008729719183755932037551955054447818967923784632453238657939960797472087605354990512868632347437485977851420682028178292203787841068952915648773147400295689457553541369783454721609734925888228951602584370980038009731545413489147443427071037085683857400134882384025231834863630051412090646606086557532864085216567995718712017961999289736784470527885651619798541536441917913093809431031026862884828562802419676018625320299415805780902081260563160133050997159055154276761007816104325711149085519965006323289784658049988369858598702963107378920573147784496329766942752478824180891775060975295257322679118687468166320327933087659753434491215480655586325273086067290327182474201816686536979518051751348974097876754526987061150327714986294458720318306766585217612056	-2170392681558025927189688974682358420944581372174632089019616602247315724125504519326292293044860765556861109137155754029624397241422724256695645843683361494772565307409217394311817955694056865402756703827795260967188227012967116241301018097834533113194859795391962514561343067304504519187913279802882229650602367869546730730792084208992998850573447236053075148851092888786345564615779214508373506873448387069449843025702619059203937526684571416910335784747530794162109081893336438922132204121659342447888116956436330109825938436222531745501707476200660267420267989871255069753918616051067840006172149151789361723790229829697238395974724741615035716841491931842345878986644203169337713686400301180555755251494751260574200871523995895378338245316808312210855399605628536115485074105016861628742373216829712487225665769155682104834257255218868
8	235	153745	153746	0	1	0	515050526324877787109214714505820674121482984710400534800078950567863522930049997708231987456652602578480630574673586283394743090402148407617915783559151705424426426444157118924016517309095480775685473765962415104616358029263917196448795605573111251183019775371132484118197495992890066555177690299832209493074557093625360617333827063201438163330360651922682807201187921051119636655380670038402543443435792434467899793185817179253969398673455140812475643415896579481148639301624029549717399082329425996634251878522172202861594735772285126238325772393422615653991345135032891681762652601736948247146594093499814683309771864685697916693735145901489652100338101841117880371692448497176543388179341148877905829842446203056961133946233785956472889718473175921705236815404285135675062501938735476974465248972544650198359499586946875136211052994140448	-14133789102698266420896481643965473638632737979227678754481049421954115713312793034572753738993926218178784646279763583940892290732629272928865369129014109358460644284337582415663070757073072764798247108714344949405717101600432188551727874530261925725051182609151326724285361100490106863380579078413071326345650196272971360024625343482416647257063166420923564108735548314092315760210756226008303441188591884059978664564366751240082439032957713284539887677305140283854363106530138387354908357964583113150572362440225827840096935550159302251650840463128150484535126679675660367138755302089693351210973610960870334797466034054919579608497176819651774857889396572597776419507006587126721254899235013369078625561232615386375689333547158829413737193670991411180642785711966940671357631240238035369821925089919941595114654320046672549550785255928385577
8	236	155056	155057	0	1	0	16278444960498914886303399880761968702264479281143201330247313260738656531353707445661511798436147742346694796380991899290219627401494811835691643060962939525426282099051826428486468651817320031057391549838319168667920070853389551933100938899994696631020244757642559121357256964119065400179596606056693512916901898294170087074584383225621950234808935702513603629417095848398968263699161560354455320069394043419436544685159847861147237423408340847854168665364463305706986819054477870952610869609784741951443182667964461304945489369346419574826101204834813401483700222483464049377472589989746741391454557816647645419185574087389319147698731340645251701197599908017935212226556110537634537792092098621018816744674694576319237228305701286760184238403931131662755513410085579938286136168953396378432531802254425001427510998436608427089118050116425567280	-45470182153344723697151818432579473352671719708813204798967400881593429238642173769414125963691387454240175962844413824331551408260245740267371755512386636984980927394564517594668026517721137601161335633329336120605198244531067234166540522721982469549541707955122866415146554114965651631230929928908529773284190737481533553719220334985310381583370609783782824389532412774989250730009380949255947722597756465492514656781917285296853958499209393186107942378326478333379641985549921961704674236065448242979491315578655299457865486121093172147661179233529429524887499036928220690703056867758482392084784482237439502118407146807505419906989684407012406934583967287643248179174490868894032813617599255223093182783557085930795761338521322943717047010740168630409458693059514417698010422578714132783632300663464752300826116100736112255353097919541646635992
8	237	156373	156374	0	1	0	15849999291095334146788824954456539818695170834446599857562395665560558364486091734490733159995224588968332655996389178188671494202784812698939696278879579999770486428247065648720466903765554508444687624827893447146260099630141952601476756351740155881959359594512129090983334384360110264292392693249015037874581034057084528508531975060105267022359715539030436375320994516335067539288223659294721362135512768202142999650535785334974501917520745705514744492761062165945641447495259775461855413373636318096491316117287134704862594116573870578786055611167710105748954408273539857758384332956251535918360298379141714237749116323117750262190116716012984963601364396869153160646576351533735077000127899058487691718277973843879251195028074710471309432728625702245589429335607602149123854214639760287533819291869757895077661721468841477066177233065057072729400	-245138006916814147450206417456938160454150701405261715576600193629591807016462025224760658305661025784647326202424989095778976217938848280859901635643256837824227153063711948235913348335948939175801029809709406969887134887520427552708502516295135640457105690338394660277467892271460821349400343462659080160707397277047316942758606449028504640795324484745240059065085454033634567762963041194467865597167834802436996154562469084453602767169931048788507251137712998849812863190132939276213320302523087126941794980913439455509314496103556606264397317152828141625317293240114432538729772535869063231964925359693690397411712826974663571354328637765218335639920460664671635742492543430067623176732396982454377689569381223766269515061638591720436958075877874458336661113923841070451634318382250057725463364954603802871490150062050841385215672859722001031096748
8	238	157695	157696	0	1	0	466789547360642669087280460616332794693238425107865690696532874957561768270430792815647715265909906992297178242298520203507721100435551156238748546200724111729186900918920909324412617333224516910183267000768444899370657667593735526732647370255040100307673204193833904625858095556144412385622771406294689276274170492142945368619806841139778184063834261982294618202100961168064642167403335442968367201945022083237435894195748389468024591360213649802940487654075241102381412147259476138778082147189349769251559331844733429993083780123294447771174652671234692404880136750608726132306052947384206935117100342493117444690587786593177632469369415298165475102874309951010793860731118539043908906068473141501625344522186695320698121544766252316962706125202902297902891023788861921836094733467523088820363835797785940097651547447310140468624983109780346482697380928	-632594849464171657021818967609233794120208397287364520155781188401941011627768870861254370772290038490118853053109824751202420176089284720555800988538602277988520973454676295794726288053013146743200253799078879589187274000800268688201567483395927958700025322853879467580538895212122759935826598402502532141735216202913137975373461836483993988296069495460525614466989778527227237542232438912321749442128122156032571119302121967137101344192978192391198364207576156494690014667507140778249404184914028429591343847416396445431595708318998961425957823760327400369447809184811656009643998776369049639887214158743152363314268460059106436253924625148031917062934797076969963947604727863797362093279056547765766638953334360947580876716407326141538450258588806364781059099167631894593369092541250051491430017657656876796613091701533631624050482887073488752302304576
8	239	159023	159024	0	1	0	1656787870386325536391911253019239431268629657576786809551126665068455979108617838856959301427785469067348732245570765358848627679971450504894510107443857371433501543903987243719780792419032191093548820206390642318918451095948061538419872784450898248272603173530469161911305450813965530276001112765214260717842811130480505253848047829190404199592035119947065275321618382011224495233801338411720341868437817627624122522711162288228640800309727808975914725942345689155123471714896578756068299813754592836714315112026067396621360860002423835682908192019165799064304254616861884287230345548106970236653093702519610554961203568766556624843151714428448320001210451118892091764689851075776428290526106422282905207101885608511658334793620831353063762430666269039569893435306559559669668298328640393406041291165024475858498969924492599322905895699943810216981827917568	-2986663069226027467580662606350636452090153463210566840073416789320554502797964795927654828300464184905436862159829888388031409442674995426771820151039549546102688725251378625008055461539518302194819657929762721046733841586788617056252456337841780379420700712214266493795459993646953111423550283381831294524372498196460707387309568879592855085558061965548291697737911218841478442931988298244824821055172547475570565246546254807628007787764206091299422527212106228699907889076029555127641496304658649088903879222437026151504970524191148386405616372848008530755899405978730409145933434123101770972666203311497368588397711016058405704692651198437849358865509324862754992301800619868040732698738397850967533188645668267693272038608020307098808194470944460876992773378656872110133202801758278193979788768376348387048759476484966096554598328231145663086163468089460
8	240	160356	160357	0	1	0	16752300999087184262236298650502553379111057519576880238809898571893021014120898678054618170783222053239657420209734594211439862072770455830415049009225429833340845845176462791790402054380964897655793344341351145546447698837423827247126518006095372929731902191109722815357456082835690099261756202680497258744811622307772548249222722650843085368417366883959422537593142261544529700916201718849770140640903519822309936047165858896529055947645355267565216921944189988740465550648277820520513971687898091077011725788889660676799060558730469930551248473368654980613623152942072082231298164658032653169134754513845468934436714821353409420405997344365925780570752949399820141026993027094721533381067285772720991897311650293595887830218713079612762533018450507100425637081939537759568132896932621272890602012077268667380504978696731502869382689887311318091618343896421544	-2794785269271473122417212935946078614943392367442400524169237780078269448790811430938671797690176735551496736828694308409136361305082616832662830770709411565968106541765726437155674902260797344147396871548870713706087898527122721070680188134510806739685050594156830422246903538669745478788316346696284945391869066934869701391670841381732065153635058226901244078299618954849804905858421095437239648477009608152654841695952035322942960085659046249794377392360977339567385563228627420563642847147906292203095019837978116753235251594548789946612168525216994220004267564816411725361993791921576398917028544904870419490131279078909775904116495750828163227978077423331641920991857908608355828025548208901205554371527422481548356209767365947306017753299871335951153969102650943369586818170146438341613446178648806787289651673849474053998808746559687761805251698873777992
8	241	161695	161696	0	1	0	76301820817937106727688670870383404129438259414233957277791869912728942952591860562094803726877452886969997108623600502519953306900749416369953523463961134199898521083913604092179416405991237691184290799806926778282134561732881114908967152877255490143184449691305853111241571219331991540580902199175891295185155648000862894914706990084204134135957542748229331661262872503367354948501577985662524297331532291937215375970861494796443878207247146044709033144857309654266667273511965775481148075977719367185282772625281266269522153225338253413118752897449321076636479884666239050645372917660496599529237711078879352244222443330044100873775467319401147573626489285804718093115332595919581321592750083627176458316095096802348116954384150035565710103063978792644733918723884296539662047404957616039048671326056609681401902867209592347292558435579573228516422494713561567456	-6202928719411707274930208512503036554275808230803670561279617158502101454601920253328592046406868024669198468494411059411713707898609060084118219574928690073446854891750233292043500617419466867151451717658313882881844016273452103445619333251134959450599734740475157125184950484975542695800264637013231851782704719805969406785524390833740420471537662514375363834033977862617184949086267124071566838797177429735891097637855188723030446982493121605408212741857262585231255248144185272415044861244256448767883539451427982398729911267285233442227673796936461535636483378941948687523287133621129370231907833430056492621977299655128253492825087806052483351309951006165698348405519297900815540679362744320795186944607246321006335510043657955909417108391962543059222260126488400467592919768502450198070522077506987061869607517485385741095722765307281006081357529790929406616
8	242	163040	163041	0	1	0	195409600008349064304962179558749674659914872705820575919184156746090120235481738472701867726937759384774281430727431693705389430931937127334794686883613778114780999520364338287332981942513062984779690866042092910617032616022512506414144566979823526523537255868309498984285895508787283969186235517791679161164789995222424799888296581312163406348055554124750376114783708391254458392068929069594274723541385262068912996739278328831400464445140047696740910036135035998828736773203698900452769007208192893562911930117156997692639484811564671932645038953026250237085508859774766822848380759854034544460290895212020207763707294124739694109403963218626238303964771850281535825852246512325950966507148502355069044135862106791178438174005276838735464986835286292503697134232419163723365532941294649841526199395904075998907081756108801711527333167397901545500086176230739404853016	-153744988491089891210141149702377547584157045029334820577062893332462071030616244604496404641447839958679235956982860787056948082062941171929683267849615711268069348816436578912112046521257118741338783477588970992886152344794842354247009032067969077758202404643240938012884171320460722920091800946316160842299418013390070932044019369917196705271448108224076563568968336494930599243614072660870348694006016796384085034687372291631750983205568350453780889859744792347405205444160852198927951155879762281881712083354472670459922516901444961916604765750315626892930529842939280878113801969022605070240443955698138530543125112057196084129613100379005547688862011778195736282885965936965915908468143538667020936185789617177448232879721820425727738025152192954760326040552612194176779918951037373380368157607284829649197174798964549168447404114409496858695889616886652345087000
8	243	164390	164391	0	1	0	1123634699643280191583618941468574276474807587019654398463650317491548350180649289033450129764115130342700705646087436483601835318243214314552124807507303816049549802367597910997344730117781089266750350249065542998999038661292171675739003489691830709977340104901593950890839794573716220764497649058183277724392147274166577788605399627275689585223330556606338826405262199027339231990323926314916266406714791610182918071005982289577839597317318299479807526176333157029639189897010001835490569317235686197588642712887154470248424224543086347051079594693918968999161999134793269422937227579380909592980717709520085210960428027337793349672471548625545603866849615229059649569937932091827778156683316307077928659148534302866666909905622674188795052144149728570972220952849696039581913028209187174937527109297651845032580575045034030878232678231520292462079667740644866112117398332	-349075811227774786051990400411163511296843266966304856057213910676616853362508877405214033028373263224579449086206222765840645310519125287132140605829155451634561397153204501763894721473607440387473321309819261971522244732653568763845918029868159493597812263974216881347154013887456429217265651138529901071152091562079501110281384630058873256869880086219683463142999814236704919411812836433736996187816775443673886996015531037889316450457462957862528118536480232589446114121950236428171247313777723182838229158807231575116462583734439042683424588240675302324301810734389055193838435031102241243724716655810451479804390320434393474688500847368216519504576355150745179122915068253903548244747619192129082651899806355169497931341346710326876787337233365754420256191509436112536274138348469639431860367980612803893025647169012444946345418861629260774740459533984175990323803280
8	244	165746	165747	0	1	0	3323394818763219450576911012294160151804431915979595841895647945179139254972702193334735654331895267487315736118720490117075608657145284497245919772277275143852045708554675495335850052542139000250525327059619250015958266963559784252637147289855772518698890732184423520504017186986808313382199002490796853860778346426185576177162442150891694263132961813860837802428774891483676897002085572039874727080707136158550199512818831646386687343688105370756527620397774921498414801214979418249527466270607950972606027617992332005847882715757111756574339611364149702936495989215498092341269559856569601136228497415495960847766721717971251099401602118598551328222592982772495865118020821630860325473511797086604930692509405675934391941875247909613595324923773700503829484246188944715676019313349627318919170051766067904416515034920365024163886761612135084777317292512635629835364966985974	-2904654021703122399766757967961916858186493189543273107115152013939710321311058050831075862574293946402070303601718565964176325585803608578312708141539886335924523357325771127767672225985582335518596126729539914162954826294525711035143231215795035174062581523800249648845727519968809937996744333783794192968535090268768402039767097073560229679552223418143633540294584602470753157944958155818162192210271414172837414861688501675455021381275489852954882776169979402163585130452702923618993817426449608818557588572564488407255912023920062297796165033215650331741922327081033448556720292569501194523771502970248840395437405690997552889445075268389788736990519592189728930463649729603302897362211528450552815077802760927608238673682163807673965896467985775561638679881365857135882396517292277551397931385261999312517123381944570690789964776468692664996016979087920927168829868694704
8	245	167107	167108	0	1	0	22907627607400591827475605966084131979349074721970813307650681786525807933446725108882914651775314177229415146771382031891190117045660093861734621538800094719726495736720700229156466424717899033624234577058936300274259498926214259815611450499390520477557131771917154550171085945789273612157608682304027604104868880717414163910971386691377921670117269303889398548346944749941494955970542610966018883537747803014667392103474836668128058170028481915614996644031080141636314789697791529656723346140853813195565708598787683368218902560595806278254727597707956038129842948000498528423428273321124262393497058716948256387333552566565163310622400632823963300210315441505400348812022413003981829468401356336945734072936838050086382135654408409882809223890770033755025990711939360816130393292914015056396187228170943507647025308519759527134344055602670151726125401013187124199609190412520184	-3344346539922382774934136192556438956375398487856622938978016519045267592422531577325943611340838795272827820650914434565902408613688894182754580885263830530671071120896261325339505267585233185588737768910649492922242889269780245887661269359039399214836303231986404188316283975688459690297043907255890677369219959911477766239937336567163309892220757838479045173031056043277361035581157777748778151806802706614036284946422082876739166743220866924393320063831818333665384459511665049537970678625555848768085313285706423002904260787357594633557346725901969022247819846083865457366673808606752571632430353139272236606092303867770609016442697048494813861233083432125896901664438950816493972425100589887074152037987499154617162091930399985216486647451235771554739021481266868446829440542992429105494691900289085845396872560158028010914036414836205513177857563351852701228723971217096160
8	246	168474	168475	0	1	0	86396657495125308783018513735191174849180550243313537035388247450101596879745146202347427205067739319073483773533751804054233252252438144629534558077190706734826966094058670319333882867018781883945903308248514366975233246623190947500107987966479056232107359155548708600822812186553273927126334180417081781877382652676746297166824613077477202857087261841124138460490733710360360118881135145918627749015350954336018229969763774851262830373500789043135311818980407559814997568484825472799560678961690143043020098097515878141380088149746198764089145882426635810767761310900202643805519355249070691439423858724568337358790918769011384656012881302741958815145042839731135810645352087155263131609654411771714965373783539302524380844037856384566850196345773143833297391142273983351714020698751237333885512008082852068443014817939908221199748417713983337864575313896633673058705589768920248952	-24546463086604102578890271517667779434153553690289249405778087281062109396439529766743964859498564652509683363575806177454905465627174330144701103800838867455228578936051954226577468224144690974781761478668872170739190662220336867149829658782842660700083932673576254343349019787801830250593790268395693434069465509834333658668299101811776135764490321189313940104777363224579868941500396116043962124859134291954421631515925125851153149495613753253299288911161511866505345247366804871575235180107834086256165998004738288220475545787707106965164245235741832873028029226417000570577821389964337672943989549506886497244196354297067561771721766386588820178443972611808438653757340054840080226045212336785063095403806295072567311408755332757354884805254226011758760652983029567166082652182198747439525121869765374930512947970927279767989521123325515581736215881368766798986570352300800603144
8	247	169847	169848	0	1	0	118810226191771321874605649481774329518278146903268452445640050902812416667582545974210681368919026540752841608522624004830320936252991237651961171263371304257230909320558087712350532458803836100401203167469592895802699685809546056636257296614510456632900192909818804634509901516179155114440678189333168790294834432547236080345713889581670313272185526199670655484010389237033782207637729915010437194286954872372604964787121368931321661989864717926210267566232385533479257897851557289638222104442842524127038721429129059185216430592944981818895319203123251256426265889401767300198407476457704398445771119575625530077339453378796769961216835677210550652762562267311089352433514005123276269680368062520032127203964641170929462245338632110412178086705398624349253079608969316843848790791759465948700812412488480669983992061208038659216497580470895174555319759668838880516337478781222999828760	-351249655148133311275448874226080203386282258655993437691271124887073138475568485790129183397133719999556091512853829088011612799217781380922380751321156951179116341591355179386641759313656368098605241455908976550353702264439970651731739666180158337309438701863335151537489881341110832954757889772619413054715864349674424417849015628128266500445542970023903202888842304696694463940028488655109308529675340311102229723671364498109314261280383443353403569633903265212578304443083774919703501350207111718977411135012929150575894196421414819144774571266595112064729322112883895437943611074618082719580903301000723191352729783413648457462794770308768318273069337142921743610310213805282376052679767616016785578747891659386904806589078281518285156491078969479943709032003595460689144337247700258243523219410304753212314771570156592082180887283428384938906700478495358262704260969894006654107148
8	248	171225	171226	0	1	0	584615538580544827329176944417320664690202776768635787027918110264498040189438077938356568284804484580032238857993464928017234472636457398048174903790340387065656957368281171742506422540643305047039511218361870691059438541446076885884979861996182943205727047091817508460274598578653547671948675170293955110632714593512883196942671937836091928466500714692594706353343051813723193313425116912704512046594845633846969338611951959159511285005437747746287398936504175759635001659718908361500654287525677699857208484281441752295915801044310378980897636311603670599499398942332632543327494081873029034161221040398668229136995327349034298018534875611662768841420212124479262803931175454224610726338143120686634297244469390517846894675751334758156262449034817794468016925724884101946719318201046887443464899190428241325489175038407370404560430405871032384200667168254554547597786693799637084016381336	-1400531375713001270744115090108316689497384881740583132018817268057727684701633148760463171874684313826071377938542645705428839881334589861519886538008592727305394011563212096325524250351950968511735491576503589675339276335876431310023478102760928277838887341951276739795375412110264991275144542235888958663862258113771684755051257495378816783003951024139998048497881769043801632099689543684235257764496448523280178914448020572373836155905231255196479146723752795627313963078761252509711693327372369459979550083536703696405481717008803389258757409811366523162852170910940060541331546804150935513669052946424061373063299623960702795610884595010923852865533428856762057746611053004532566927139106636475140383571686187707599316071886260026993912579995118154578084451691102356469954819560515562829051208695976801129883693200233061984077495718524176958402438675933546729533127833176387698635383588
8	249	172608	172609	0	1	0	7557613787293501124754806174621985723974279342890266897905284783392726752770763251357147027391641514363174233014240038945624094616047274325020938813143711107889960232006210950742729211760525275316663326794229151900081707461017708780115355860228362190364212475412188147632850177657394338987825726364858847551594119157997307883818869973032153066948802284599215086149483972719168837729330591742314647114623536593088165342340888666260491491428139388594338867213221005096544903102515158622988016466662383274756815942308875800309611807203680582376932037445173684443268863567286244684786049121936160645396377551612154372590149191354996542476090183671966637131248487969355480523670234363905527620208905186637770415263768849380296036927827667128131384111916452986538331966280804958534236025939318608838660652487177661269380036361387006183696612452291488655446921563995695137789123218978769912029625642280	-799101985331740073351768204329176516086011024165251900415615823716858511123405226080803294509218561909217404819678062785575265320745815825802134274082231130020328153146580683262686061807386312797683970558242065638646778663708368427251314697962253725568893410219420281576853758247947864527851691551090770679588067492165237845823976497618728551507362493479826647075041521395561024635729306007908424065648598152753785691999323209684382864867882871373972909255010603474446280954429208354592303990832671446755354162891713215983891201698451438052803401470512953608225705385105961592964907554358883347939334614360883661321902479125131769260151070574251380865017275856136651464658943945665182886154024174839148552588750088355632016743757763230926235454385746323085084269883188804585119500274809794114800585861267607199399672649625573015037386250420371366261737332082285282110051530819077714833981991792
8	250	173998	173999	0	1	0	2897178185106042709801550251442327341230575284390197612614502515604571705765684673222818277653144818042573074609860110205972158475187351010636039744360814415672494658994964366759764631490688896216646672696787998363192339293933432274843348398257079187825497187251301250700976982421637415807957022747101782039697716440092800109559411011228947337857085537188868752906756698288110107603504328237139616805377777269326804685618191133913120063955374980427794386484265061278379967774257475692090601468573994864738590675752195849352386885740438369777543009197663257074665838108402124910809925895956050652067444544128210344521662197849210589351707493963975328958868364854884693195913102305912984798154026989181087010534667282568941453270819978460277332035634920453555664494854427626858891286605412797834492661240274380350615384981244094507476752268501892401726339186033780343067328329163572323815055456392246	-32575022933734167063136585336897942732178446715457363119823828523075445254338756089931277468532855957442126254313759925719969221681172939069911573773544451582986348657600116274773297289055113478928811875609689779650879704630501555154563645547851535130413503303260962481296878734644722592088390131769348468295367632325418116654328689962524489662168513832039106874552218163112679506866791491470109903894782061615186173098610490705449732737353175541305721984220399608752448474684055640246544354449818350337392873478394657652900994425187664669923254594576069796756972478741220120976507178387394853027781300450699386486475658419177178710393640108126235031836851858447924983574478147183622191451687238730432192525011235758852694103231163424148083878149692503953534623471279086503086936597133700115326897975036426154202995696696661969570204330097793332603062373183532103361739056645236008765038344567904048
8	251	175392	175393	0	1	0	123335287816336768186046306568281695660311678000209107615253805308516069531603765332664063409507220781031629968086526933975661468536714426469578240720641334747752086358747154413779590039206243967731114319389844275919045586028839932261308749502427872319430008359272254784132212130999387623140671671954422425138842170564394501861692193002498229401003759132840211978032276243483939439079051326372645655031669316212477949390090538756361431479876873061740747985458708115162660611830813115419865360139630326756491051024399714176810902974188526536831056018192224862195382326159068065268486107151778679725399486758347103709643615549571731485495559838580418648819182742130647151588644383519107777086713882493952853914275040578357449076208605459221707770140081386497485224627090123983378256310172194750432126562396027395537818221505497292640305015656568984710836245229680588662792255253476074683525620660434993768	-25893916327401490927029578762358741582235208889053324740761016272953293341624244022245903201098993394843118186777578007361093752138986536835729522235277480382390194754392612400752154322527207626225356590942410079236272816814799468846687336754786136493987988445160941854272177998562896267185673590981930382086383571190270334215686428026886311307442973248288122675329127529729443220310325928381209368796169633803032690721465826464270818854723974953719784503295759821570265677573959525860523525529252841996927957854478570001617098821556961852598503398766990163015074460361571528163748935372223208117832576348403268976383745086052303400694111350259363015619866209829879967127527221868427850948109421964409604464954710833917684924415588939921362887650438422706711592664216798557746851619736967239468659156491119087072186639926555992731325146806275427737643896313803354745467687945643185936751019710276130448
8	252	176793	176794	0	1	0	88169440898310661958978736428169451871003944599633134154598275497793476929432755480752841290833621848989687539176029747384380404709570246635363382888857493822366080088041351492402979693164182880315834181188453370711982091008560159938773322302965666546316199638159370115824762026983048962288536396671634300615797880194004666111334644995604432551088465527418899721105487337026321187697643529576212817930331895630040578153946721833310393815776422274388619393297299974280071048282012043371453195481664579783537602813708530213152008194145331174396541064431340019826635933230559952303556677423239674484705930543211744405466710660996541456544108337841028148866503746790236018196525513201030250228078434009593347698633839230337644677070747328523533793215056453739703497271503062189197018817685947596239623186103148015607000400819019313438273233127882510276413233079330201077241838184014520377733776635332230475920	-544828701937429155348837395185129696754275132988989255591274814856614088983657578431356432411580411145324418901084545094449608218033403194609086190413544357713380248931699504407148970739448117360812616797644080773360656991394044033193671904609465162766268660832763850882347302080644254164255298231984460839206083471196344620075194331312229036288448075904727742924095842346804758725650720836907528110202503257617793820229210178549398295627713447026036038423832447305762147521341973703747228655277627820145265571625782313310410775651267122483129467802910376528311194999856281468273746657199912309357859558884173770136424273240280739515714567816890973016345636091634131631650246556615118782175342278582699563619128122293930254524620308706360663195511191057926143480260193245902125468691524357842270459323916198801113357368734738510092887809786350785604155081649934234060262541559581073204617309100283932855577
8	253	178199	178200	0	1	0	53662743485398523195202683945804207020573410280667151352220049807689386756679441970933833370832682447786714399837262053355173236006630375394788949815321992765785102168066772953308633919005936782259608128944823340852370168348207560697932178735003868076810981728436458550211276789872604090702882756628566987509378916827638866977173873673850116326597659283352950636222026252461431023785884954477829489845455594085832813218746862621909292927913064424021566767172700648606078172250481606714111936565440199834418132346655672173493493444057757180694081222619347102333417179953351902020483069575431248484397204267405480820974195113782734503238909253664724645228431334448215639259183497966894548744483774507462157398717701585612425106485661991277729244183572833848821648638407594900055755079941799620524392076322844357417632572331344630321908956547640721593987611657557865083541064238867304700718920057831350244797752	-2622805182572037153422901009875377748974464809511335451351706920336664978013476010220232284583333148125046353319799180089985651894434443953747539877794067230240418799881280343381765709402478994324406154260741098355857201168321105648806607486170309638157018910950461922964226409613797772328118527409542035810301878289851603279374645155176828571232227587117645663475561664174447047773579428256163168287891932723161044911284316733221522198789233823795263724184343682009331345921774145208318318979538454714445436997366650595409305662263860654173990525273794320196024338460283521721731326738520476102227872602207275717641460676718320475344021755810210815553170046672141647662545173812892788796011290965141777987026415693503520132648699343947883725881881222707969911231904480166689100489211996455265560610667881532106213874929062010583544071602330275403910525425277871093272545735225730614020378099110386470263651512
8	254	179610	179611	0	1	0	5275177948385071445727410420824034098554421129597550216323459253216778128695812867113034313136129680115591857640982673575287384640673215992174470642572372656002615137784149791418453201142510321501673051448746257821194282182025966797806076705858619484321537486425246309253413670548098535369864240797321196684852220462713694490688571803988946953791455507175758168980360970846393490920436018481198844972520664228285472801302301816843286327930462073552037410693029449921695985880045167607300539747484140366912207764948681121791078238652491647072338954682340830780332156158237697328749058139845422324565843928021378106421287661049715022628647247347118504341588084796645022069068982852570021534688211976571428930250756035921333894386539740136705242422231397947644359901614982777465548268112682939201576805845924771050961013325891240803275509670021153618825089540467845282397664157718182174113055568465058293899504884947	-6005880546237874576745383485204211736423531301664790324133836698410400045256162360911172163790706448427179059529755588339306738645770929345721765226775832830902726315932813280585915874439569834784098453978041791110962729672727946476683777651016062121469701257870791288328403583666642930044938338462779595853267729121288205990410766238957397845108858568913243213203320457144335571168268337708815793465620106075847064067280235429990842389283442248103862815145932114058246680998217653244347369846783506475390150507607306605134413239848281806924926337578218227355067078306154305101929396079033590890517940542324762993047085732799303296380113785669473162583010594220247738294948341657404015613380208042450774487887598348279690423626098737108892631516466121336016625909184513607729031963876654472499764219517667819085354449908517590572239997848052559037000271399765071366557808889644125727367990461955680124572060848472
8	255	181027	181028	0	1	0	23050453482789029626936766390785112587488573039907616494177837763795451138557275049650883437446399011511832420375695064370379599404821128038105874475756309126412516795547807045635120062496256174247938316014997177059772319386940358852810275688858311681312797784919343330108864903858339603015742275901355707083677403727615572525801702772299011035013232860491107064206106852963205698570385339007982526097884785107680775363244785824637764755708523854607718322507108647316152302691224093548709334028878149379125595318656105517446048931340558243507107857692614899289177274349092779363468742158598255393321928620099537102147686930732915515297711658321353830285515196142740620105911621015425151070966378422239932953192666005236142282105280481426631821131811077943927379934407000099123516475510509731317959333817518952566397782869326899224243621811112834862886217132629557333106914641464812037658416846467382462051884118124424	-24617507920882659232004154757572502396618286673643454805723497263895994930898382965411372109906753266948007549781183150437572786132858087004360520325185093507416790980920224201871814781940936318167585469877803007821819254978954857660509308873567245756739706135376085614675711506872553984531704452396721326719987835954899903763031054783478015678869452872321825887539610752510168388560752143510827550636799163182749596181636848332043577762185470604205638523331665515268592569010756071462534264962188144655322886883772132672920456774022742269595986166603787931783759848723120701468537867900824184842711442090435967178275316696316845825086291124735536140581256896792970118770891004318443877149903831116426306444871333104842344735961495748809626315972316241708908291228455893260612949170770534726106856985199335313437142867771983269613177345913563005516203394561486254032406945047022128075196300147814046029507679976857524
8	256	182450	182451	0	1	0	13684873701386621813071929375301247616381908666683200103326214631269202153140544780892746996467407432721558853716815412376658553223683116810958278711111938155123594578832336477066037779295482222775779845788316888429271231275006080678908183963884033188140388918681533699422022021392993080983141536541799405699961923434220349026578747077103480357279364760115273263508890976003080342668188238754387560614477159272159992006659864910299582022001914074624628701393560791460136214947492097640705750255835031616793756003437157552107898672656091302283012794132192515082447424948488889832174943506972576249502344156450094805057769124767330536065142082700942267979419009398000858043814255211211929367583000720016674073412807931759346206611600854931826444706256175518678636046463536334452993135696333415154295846259855268066583713227268983369049709994612822327825936076301370682518250124595689109906920734584678528510823951528115963	-188235268216525055571753649127484418164266730322977426144690159330872525176787314215455120853366233717005704723232037293837736414440285344887198695324930763028112678775148533326642070268019935903742238815282748468492349213340430328930879629472444569898639079433568610108922470927455039951416780082150903034266642968003575982446010674939330264528252389506480244730629274285498781786056719144522938058112746293429717977903217446558652424961914843174185023260734287444454815193467805528418213234178465018017427526822561404801599093344457692599710195315597578443648834324704879601273478045559809314836642195324576276173940032773905042812777757482647763677087419978901519659200167267609632269255946254233982329119849533672077112094008723607613350148273901804019707985042223280024695998409683982888940303937674400151971916853476865056822387099974187686320120956586351864274843908532506770674027312438756926126042642605712081864
8	257	183878	183879	0	1	0	186640792684965115804953290383738826698539649258300345133356111038248933547330115487972618081118023652361852680975250473793421782639314792829971614364962821113845510649848328411830860421247025631514037705741197362453859196992125618088085177027664327534696956495304436360630659537230440273165223595623877063583900188997624154079737259225582169230889271129753488850959432014924070536528265282437224100069645388032115730467013037291728390317136897484421730419385731876309021205350577644193561684962426296376323401668633331272976440347059050096884593870388471659429043181935057901496883602966540783862654231626800730329461553544720320257352298406351796135106154038262607045007594481481404293121107032549611208974106003246278066814743643097040706020749228611450609501319435803149325047968280164205855749237228270481630728250996589848328878033156541449950117941026045559010468560262861603258025087122081905002590118908211711321978	-666009500400742724872123620667060825620435433990574609863272658943079204885134457780860193970762803751021695605636742084037273644303166587744757610348760834689521286321019747186769381563661938247473409589870239475710849757025270945672310828395520175183260225751190942028706874707733437285726627213416763424280527011531574455084371636717510715331881548663838365290632517281364143304717538412069525853253033354723873975975938121582705442491019571364152435235477501471029627821856521382862357148038862247698473259699561072386630069310789532496913859354371187603966546846227501041557361376512126218074424687915108520946562278774604233518535238019168247970983206209672537514082858896714471467913296049956416491663828128882353111428429109677350301543786025135437586835605960305820152396592350208102108896498781220680042169818353898129662361296386201270102159766870757567168908908977717851322291824442341137779264071729566942622656
8	258	185311	185312	0	1	0	3368138434309669994246651246964487833429006940289862509239580608758209335871448491793844227924783023862359126020942841778234589559968346999758322910471415072257670733254707461059836922713829021279082766551591797814633831371933794519657244186507430780359595718070117385517603793391427808602413307551457698668425616145596241075371975788641286410625843949226029131215007981676288823915889942552332857864437773265156492189450851754566328742767069456058880871360819928960701324457528401034700611427373582836448362380780401174155248027693693152341010751140242648912129768040748138867029493920153676852717820291958968833355461418839853784108792698286050862253207005215965705992681141690457197866852199301382966642870779626034357268275229996009104760728886114983295968397984996469112475525407809212449072541531696558267148208456411002458903038619692716205253060962428845731312726325993424245177000384900495310782625532701057805805792960	-221209136839958555131868387811777208049441312445798113944674329863528291808022371940651114789049575083091068906303896956430423831212587521786560791957008940525870726900009123795293539293806639260967558522142221592787844993575871808094485302394101631442450255679513178892921740334453933585897733428998830853098634610203552637536704336485580754933750414742121788441476748156235743263811950203710580496057112106163711177119128785764042992266259219656357694421985904922118669758409875077980663005221845816411121513248410860689228845110069468858212665303920842848102885519430075501657382342332963559688637551786975201943221639316560337665160881763396318128405073532142578262500503311814529269600989387086274485047120678946368426904127869411376478588828047357363090449172229790703592627969704333604653476685270844009605185047630126207199928355868198197240082937515209011503816468198787367351805625628199332670884197490558965908467772
8	259	186751	186752	0	1	0	3426238161949019572787919387405470995993269259700517764582956845913673820508298363853423134757438988459589816823157048408515547276658219028747725359770619103183691472150425634891239076123000244938511397076307677007437937553008353220676687255825597015096224789145157266930429845803696291531839824684382314232070036324061627990838565671580671335840201670512842535063561390440163866837238921169237066560189032464764198131768092960181535313408718006660413037698996988552627428234333619344098233652356668417333177366143672613890669923888298378617890187341057041303772449362911972130404319017546626188023557317449384579265407168304453813967068603817759570925767747176088531129013947493423380876016001110303603768158183200776738032958842841939467045233851859162517668887111633600771915908718527512332852598760748255682631897810192025854902945563352058723712488795145002145140800333448574218864482651207874106384902456176054750900496342144	-11805353007479568603155829750735735803798889394279332353093693417871233464994977853661449045008451965122259709157810799661360791271008586135126512039517568917672926462204145088000239070252363129706784397991134659914148283726409161109152247767120215197131651281611529528011188670925266441442091972786028366703207179489853958658533734194044905496031817917116401384054946926474877889993228157897563199260280161941988078605539194010612520196937575353913722632395624260576798781286905500255169113455949696154834414085878504844766701767130101609530089351054718043595107159235065200290391995932294693707110670013404179005220630240290175938203757538940268607279640533885248916446705971833266495884295005322687855099564030730345303124771571314304580748002060990766280807650958166082766893535679917617496339284119255237078837100611206528285649534850330645083687163771889541115276530564658118355239376500292661194442720857992487381976254203428
8	260	188196	188197	0	1	0	5145478148243548212392697995107358049799190575204547598982022012692578242171152061022043703728381967291355439386963041176824507542409763926340407686969957686055039561629928259913896747638134504565303133470196958737908992036538258871407813489615294451372794978106104839888284085582020190414355051229910816625010013585640800920581437871863929256825324591524701306586322189366207341651002901004326219077992750636008992502395811827748534616430714331538508813732860175939624147608239900798787989963829932497171744696135334025455011695029181507713372262806520875427012110726490792852159376743882001782916648959766594333257974575310568690475756503768300434202807012164389925846534980173689903092441943456386776706867835799068625205740421445984410263472615488754335026757074503912997059682433317648636712876518120162001187826139219825709086149230221777357717701855208386960126572933598351019244368289283433965288992163849053036185249648768596	-59289605727560579949816721573180185755313295621057135664211748914093863882281721087216919713164661305990655491698907091979389631390620962589265612916473119418499428920319570866174061938819188547429788372511165728712785612507954381245465100365086682890241225786856062997138561176788347776456352603290792158524889676801651622467230603579831420860675589863799178431206391344727205144879937013861034116274823919755670521702200995856761597963811140143264588389271834520707432848153325384036929169887831702929710420455019501463555527475686356658922207159211948676642357072866748604688886515908481616221008849291697515425023163380205784561121445156330125111018436776734284099975899930168846552497351885970667070543153156139176302800073880447284024617433066103800570802770048879014268688125624007026860197044659416269843289937914382002658015120722014056178627558700585673388390641341614838760738673405424941151746328322579963746342780524044248
8	261	189646	189647	0	1	0	136345666872907156256642169186553945859876616552035429271125001078345307989546149917463845950549522470964283400923146338448228483694090834969573743909351528834374720150653369694631701574641767865483280698633889813664554394420100655992934674095651708308096381805449464790347216081230394238185349125150205385226852107463793816535348813584510740706266298148807298875032403900419767579632332104613011024206490477578333573202058298691524715358633369017124294563021027569759353863921014836019855309315332679065374952680103890726793861422420139704932486748649683253988231805566927524727879280550125582263598544158280037245681529527651010215690233218198339525389370395129994132290964605336314877402252544952249908524655789980017952621468622729880440742318167105275554695266854931068177465926749612038474911530681412589395552712345624125748080938694749720144722412383508135667820357516825016293746115841936047797995950660232052053803032726311010288	-135400445237620436769505813243649703957411463515297945813639320915444340259148144470866861052870073399197453432919548184482916845467574688696322585976712803352119431558142964798911916498964677254834538558932557846935263192906575041298155075853471887931631513581874577306087897432303574030136556430632619806687616400779833856961216863021754555444164540792374545910759674851135421364052000199188107794093319477177965258183578734494461556498750871783469672925247890075444415585575335040390569249506452839953528777843183793872520002343010129854213081488088738827020176310894023519766475662476308400658970932138648718276924609252170291276102491668058168289551565153647462290133035780653997248423008800023280577987454811785335689917830811622023452353100405153484495637995843895494655732141111493463240357786011174198989300669180674481371292729609551597774700533773152468818020942060097829212689978814865640368887569117399352846347505133825182712
8	262	191102	191103	0	1	0	565057986063659955238455539980119656306609168790749199791856446857416699400424959379763731604639061005124592842379987779877995082953449134009276938933824856121643932391247438109553919505586951610022219408878848298945452584993980730770577379576651425821419896084387942188024002790967847873549677857813626474772190173089856020639494305792441200954045856420504693652059255137873184648075076892212190146765910282920261890991070218221507875221233873632545849543719377915239791646082608147861517043911067518059457164773999261281565376986349484081993533611959198172661104683732062096662593277664678457174193305287869125264607144356649992795326572912085366876159111133613270281408820004894658443937805941579216125146361622791896787900223622951433451151308663417092100562254534924519238679310114300114785173876835245714976022186413360706048491123852173466926118449823843929004975367104802062883306343312706949407823406502733912122771501529143960172574	-583790892436066673027257383778333620965566517105483816129787913289410012184704541170795159073257937188888053161475187081664702538424251347173762676164143515029791914936353488705587110883416799242492978225821993964793016200948082526952990462844139084358612317811505161243408613844480248467849714179941304024581303728052078765934729677778974842023429226328146056844443819305588396272392314354517168029726720636721480236292601732737742822647148588445366686289639330901927189597558981978373459846767418875302239212426288848117643639817642346994384801352158617616908012224565711794506632060493751270256947507727255126079542399910129146917658235775597489706962934280929070306513484473983797357765817651700065245775758331935870711069934012072737239722188930954537770301937272044184700154570100584122924927356981782701479582387071121579723417419910910442646884283933029856623227400717228226712751800196402433268271711761200904611843202380302414158440
8	263	192564	192565	0	1	0	244617824068906046225307329143322019148114691654734503095015577054673997789758844691343823299451000580313440220428368201437573450413445493578658770948220425727420122748169793875857200567161132745243686822789368282757079765647536835050667299922201109859183491498435716511308874134562610029749678348934890420623736518828563022929687345768751736623991729358318350296175026485892327798467291193487345338693515904040793054626261483417876497773623447868305366846872298942536615732577479325519460536768670893627299668278128556888380512376843219308350863727652377074739341571089478870889655175347588930458199985525243425957822217831045094874317720362601142940188931541745827078940892010579884352052489767238357248581820974581010283518588833915044715427486277377969438526891662833235386717576656652292190632941654775104660762180792482904472209367231638126734886363276922757129616938028063233189473494448852458792827397455611932037622402397822703015058216	-4624037975970769824652394659278007354097937366027213813304995466602263908710020020436896702189126247199529076842530712158574714902103832478602582434115027574406869151124023518728667425623411359586836828115907895781027493056372319866287240109274721105838559665190247610851170687343387724860286529266972230223719588040884656084841040050331561468413105389573366808562646289043091198605987250845026446619574662062397444656053444750793407407301389851577069932118627718340918389803142500621215078756964665868815842910672287798367849308875876348659560051643017571765854252239369329375786825428914053056000854150540294192947700916357691594429352243172728739234558862436500368350294012248640758976802739849834410841537172932947088401466168268720637597213812656594253685629429603453328065535518679117106872260873162534908274494273332031724888967096438554344236392776340253481429051436404367643555071079450403486818915524274824358140363864994622373116122912
8	264	194031	194032	0	1	0	3611188761415864241793804708971673332360275498060931782770503979877970295031875112558156306568233268388428833130761202855988683488573073383158341510022628548605790586694619762032313872592228970622732096899907586668956498121386600955391035186903173214523181925541299940300483027477857790499998459529257262698018309408742044025997287980250371219384998966549766438307196094114747565365458198806791444164911870953626353035008546244675955328313677846211421382991370330756453728982099006140319675149405717080366406519223627784379212245938297801003726778959760368406867565233014616945045031935154391531734304906140777396450952925492457778083294881695784911824590490311494139475657819428440031652299583514531174267394172684778194853049100575352456389029812647802500467343923837865154074683512642737777115501910182375392142901758527685166619068606094972789728861496463676585582852937858232091384379991356946638522613020221070900786085453385617468264104942872	-16958546040665417811028394027150472734953732641041673110634517266799336206833016580382846814818935833103251504716176492072398062383999822690651239774206709431482582107635801625667110078687123182299706035830704248683903736844306806557323622586116348236785155379436932142500013254193941071954754306571950974834854958513661507543420598976822028607640558032795402105084644422756565540503406740607259421394516415998659299251780064694355836716080347180731557273905914945328999206384308710406205869239801927007374147002975269881750641656862305103413983893331453897956096984609254757752457035009622624226102907039780077871235134616547753393338029054854561108829387750022571811745295347049875496973561417944560901828850725955674721272175535976820883178854570577788760089706008936423371565518668541376203556138102382503319158924555803900889014019610313376627347915995343029212144051310472875472846679391468913717797447477895375565916337562671013620121426054816
8	265	195503	195504	0	1	0	75289703221418695742421388481346569564904042139966429672769240187356951869886725379371899635823337711853786888874394674535096878517657670752793807118830385318926208044811843420265091761343516275030501798652157772346602122262477954247865235538817107718466902377090461415874771465500196439847115596076603039108804484609432399667997951797487698270903573748717952620607054339923736861964269370033441246070947966405392394233623982844352224287655436838381730956123558316435175292427412901375458297532164110343465726647224339364594028651916004169300524326532644023671901124182536224100815239142097573356836732907569949607262838880735382532125566066343678027103148287614632069501156271991279944573589410779970831095187977123474359091661070744445871663028324774019799387852411513968893807712073638804735383989902657327708698951139233717471492062142108641784660268686149928419723356800181907819711667412914278989389008156091015668845392879374728969660660032684472	-11353830918825104254435846148292672944129088342873917005612747864242336743117480884426385940135717416887142230925665367335222819092546132712963153585468794099577756217949318132716257587016298564941598467499844842695312999881856843722862940883997947650297711531438574476998490851266715725395709837211068425770495257493013346228661722389472229358716419058297743670569233191731179728811777199310004271636966269788888380824503470423786243004299990746295084649618244428867875259648327042205938514654684338295692412553778586706645188024673863519301604609479194038500501075420062491298899066819900694516838097412795282355240703529562765023263625738665435345950196778404097646548430706993696093587325282047249644452014781367868820309841374066945487649551064717970613552096114133692443072449525610845732270540475857718406619117762145822749947049121808415057303000294206108821345253313027455479150718939257066563883203098157784077421087131724719228104640177229184
8	266	196982	196983	0	1	0	47821652602017889522085829875345136404771212839979810224261139894818491904472991728352997944967327130955098659426106033366914422986084954110023473563402070132609348266106377538465839735050103522310031944421420283152595993530239924767249245809050693599879243374261243930992100123152679861286832567020996780868835308813528657861799565043019536957857888488265137651233225604558855431519959529532557361958041901776911761588760263000229575678372896280395202670980331884779491263521852674640836387014876751174321881427840554554797186436185835646678861114702562233817562476214402674709267339401620739236622101342010720474255148540693066939607842816095529739338704689699848979256847562197266531643278859937822170114270957331471354456712080141502310127864306144910453354894626227555262810532923805360638757746419132855449507292486618727318252726790618664480905967101139928256789814064695581195085252088773294955670835470170724909051571017970587148050083227188723756	-319998429767553659842211037167702307256796120080360963435637360845090002000326430076775755679918925303527818594298523317757337709939325075485644352642351998970144505601684958992393104820996942082492209085058520224097229666749805133956836182878597218212168996586443170070675414462850618863655805570327639188677812358950922571806848642590817422414314453068621078762791835615730112225480918227120605577896964896631088014325671533021234221295306487852712269151742242277874642609745719340203828818231061287456547495218847580767341545858824029763338672661775978749058209828589720942612235950721706749579789526345120422610898650181915705488824446829384327397079201151237975609389765574719309834757605623436722745687782682929287329289628119953330360724235580885245168903481023019526103122103801450136369721481649075186795291078711143390026595172122848684876304329209755127621502835073022201807831489652232644846314568185244594437828010908397272261630866488860009104
8	267	198465	198466	0	1	0	1484913076923843004654203348648279724812400995109053582143966825930662374143486380923114971903804006738286641025798436460626909343057816280256862212113808595798694956758323239510220088328220672599768390904074593437665414834652108460053301256418826134286462963374158196397472210415959642283738822877677121690535031744606481872285474749968204443219260191722650244040954454636666662693531325783203961387910823667110171306258624259084001372354555031116346231264978417329669527768831334978733298756524318686648464393645466928062743403061165290243920160336778526600247823548812270495528880601654563232206053649820574033524386394627054048348294121575055714571024116042279141406528224699141772838785196662734034004113704732969129579827251438991284885948813135351156713071487038980470309484439087699951941156628760259322425813323017537689120279975839243588251750643690191532094027744957766653416293549354091047809688536868502196399371044888863241886399350577157035809440	-63480723076377955324265317027876578099489188228750696326537350294757765230130097313703186930976517452939535939255316485200445053836478482825058691010952602331273265395550838252984883540753273206677995701384817120591335197261433658580897542028384162017356073317694491249315953064673355232036867182344550218961465596579932812446172309733834530934502705895013674915273673097512187935994415243158499509781910534948152759229385214647985335503508602359061329344801196805854488134272631264087633115998332062003753038201763046060079481474338324025171582769228989971345961128994600699863431531448981052998981993684361640352483756974320629770491579857198009069333505812329869438919334990834669628337642510575481018481300209734837054563244973390859264685281537796598518682948807386468960133236613335836918726633203362838567694244227951272985641808650965311719540064945193239317847013775790204100564740087039797435018446455334715721277369679613057483599476775249845123031
8	268	199955	199956	0	1	0	2332106424162156647777742809935204078926180646089271684339189768812172973687399181779266009185175043407879894241037201443416682816253546523663246829779397722409930894334760690574598265256115117395898544014231689575622717390168617134445043153115814131302891072069120209835178804674234295767636798268451152044603538976863196652179583087376016256826118452034836953534207451789202764744500186491379552862146916007142511197517147041735765234571505238316227503042610868184769647407320577957696561676576409944020382654546964790311405956485502531442725723127215166892641359149566925130706266555777622040822464282880672021031153238008985262830472981189684180340957917347682173526415357222085362217511532165981344736560480354614097792571229962802040643159140988439779361653893004750390263172062505291450367618236345468827119877448380035784922365216631331863432968441745954959413059270325353852599667667588385978655944188148879217070793077471421365696878158682324873679187232	-4236850377518431063619431310152364160796130597646850255080945988510923745632472233916830669062978766895538941239165688131531188235651421244768040385766447859627652070272723468855128219701907191840527774258760174637577674617163568424848963844702198554031000074548874311301762921587330606028138384855747681384221042717588380746387457325660694299527971736292650289054964029609942918631714192177673605107159337454778537136845223085497822160286475999867503098623540869185227173238998446317141532368722195597061697040503564246820110413451919819959281617503688058591050315352556356411179898013808398174155268389149571611359056665727077235384335528314047344061837433861668264844154215982924509171767035611072803802703915137061417205664799549833791477705871285404595541093630785913870310845833088914781637856873781810035723129407610146786520993712181919616800189929281264460025632070796922884383026935318697253445515869719636074994420045382039322705845285524950355011001956
8	269	201450	201451	0	1	0	8872052552738371364877898292818120301708566951645595843644711317814835434889900301180752440743645868659284278132522012468675073371032360999460705390302411282135459192456330378666100913660234593968447514537172670668855026222370829252213617590143700390851393212269025566835652571869757163107691296946701762866495955067426381357616951765797138545172626055402855683183797260529313856991518750747704484133725510479427039013181403425584270774745072984880059637317049748743709592560048250512361325974013907771699952899200729188107413762831943537837717736321003500348293534394498393428352851994220914221502685469787154204021900468678542917636454189851114681878219096264666635014537316289982391163519160313086512804791221249509928660919219686224121065845104646373863089320271151032849185400572928434165846217322759648738410914984140346915659696969494519485289600187594122733790194225594950453085949280319704175113265774920608679151719399376013071464400216363377689031531968535	-18912640232099658428619125192223565113142308260086928063376882839036525381158274306743722728038557023714542171121945018603697411279444113152717692349122075633693842672690577376112407909726367666702402236538625816799462142709568030313208950673751038421340275104456780191418225891763827573238237541315614889153464534759690339143859643629470625670352390311738971860008603120555582927427556576239040914278103348791604720589367859607791840659747875726649016702502595894977741717930677932699984827804879205604312552860725625087525120614860042939252617084778390911288367696092175833403338674545603626711227175970933869444477542190959530431582133373252440743885465688002734941326944574286488724116005203817651926047597802667954153602470851499279709862744606646490269676480549724932768070284631094117511032234367208717225804632084487156981858852504042497045858995946737487421716363150751710686969533624492212475023172803611030992435814315675618659135502809353083818745420556328
8	270	202950	202951	0	1	0	99778676888934936802804495586269348840111097304718756664377496127452369368918827273510105372401183052686834259569934506240080104089429922754280699631078115972586154464147893095583056042038481086921466845775559795514118578911016541680622864268367552972897674522956147963760364893859272735266572680081585807064009489504538429148432772879012763236803499123827495491430017106505212746351070109364928102771546217995964849401871543382228189361666915453354133848001714026378377553359174395089331846049902683171867731656078971787199041592121241303517835241682637436358160464006053762547878459203848944292903513956908675144357672170694174159892339983267075908020517930977139027619885341211566671526740884014421860352111047155571112585272216454497953420155122298488482294304504663211351146947410496702480642255078332790101047286318172429376626034385072264370158659255761803226889817799955523382206278566122115127818512064615416723964361318968787697747903156147386460349147663156738	-17393304497350337749824653868432281151559434911881121118803652778293117218773866074068283964531388703019586036476096565413078733303412192772012551452524713409504594469815615377374938173144716314901399153500878536130270107538239170702955733214167414917612198985715056210695521130622340544314927654008406065778258937967340323463035124042730904858078601235024850038040913474107950476787376838620054940138681205563169555451330677706304898828899644937264595211127484775712966811005616065376094360587084580871036762635835490893017880856141357768907267146875804389874314610446478334443170369151717493637879388139302768440817699556171456915400088768076641229592337939508058089614779423925256654357935297151254367237530416542067895989805063097393043606534654512035980963227344015350003382046575134990440934654218267497807669209727893326561630458523590191354581592812101430432567620189483828052707071536283521046221909498791350082220102359089379856020705768870048781634919838753432
8	271	204456	204457	0	1	0	471279254849300835803354313319223204115274372189042938162744089753559286602106010316513079301812575008956320367997641591875494136147114540688937745904030274059923101455752334029287769412782858327468670755192751825575109339746957276270136647770050403327532419447900838617465783697309778466582581897777486237385942568679643031033372207417706446430912934457146199521249884094011863240937511981380638482451506389631866653230313462306635335352320024111184495940081924732227781258312932261036263629370671753806866941301412261925165168788297087998588098934244554894756551906731333265852680800211034540154767646077885430262794496099035428045768838963025870556092203580361826593671246752193687950674940372401561194191270368392458922045470035250157216536607044814563218999177394721239875376503150791367994183699266325156654691237456726779134484262655419390297990403867146400721981035571166294927300421554380600019057278202299154653456131251440257389694532818698405904837700452279297324	-24018801618202762694872592977338175137480372024100598055216683053185308101703443675878795552975293986612941674621921621424920194876800202773053273488925749923874703438433946628468164960927142928715643817953459021924142992213952830282391279519833974875250039564431184962972874862258901486034098109934104051974064454420006933229486029084321907580574085506991302976831208044382764568607019836412450060795147031683108104787483230992620548601779546310705065752186991449739350833289903353905595532848439522207769043364864245934242546062029796768664453901409693604526800537574838943593251921909065624425550180767457172779316474677254611716507463875867641491911394441214388880285806134010651877096029232564449646423124459035077197653016569517930064992790477808768916631216800435177868003135831960924336228445215785093264734844558502385959891447795160313072650923160777144698946095184656601245395131903237309942943038492071141822249976187557758112323857959011531353649049763181750168
8	272	205968	205969	0	1	0	1297918241421709376059736654574247600779473685299789015516146846281131017168643028992624937028102374972621322867045546773525540498601437194012258694082770563255519119191441336365301718464138170258725096252304891694140372986617517780910454568519833697568433341504658023031951843017808057698317098756187469539181377637091432205280169174668169115586939747936491198126205453346047465185224642021969238477482636929996931117435461894825691187127167474185952359641679935637017221612936960257286788358201026009290268886630057607614057273826562740956766050827615888782225525606854077191604751398393935620394324634279228782137987626037987282376950593470126043103284451516751956162565372374790320432005273587001447776232384691120890747889602875341816859787616631770695228775956428609716682935249137238315493205367060567681719669621251419841916819475677476389021434930303040713313625198324724495055298169712860523559399123968335635210822316074155640235061072463627500977254704923334295916312	-800651119148591620694164747558964394360103910912259704796693149899438885234123131058618488376087402386038846023967857780066200300628509924001772443873992221099951737763721548320286171393286597232095035255261267614577259052759759410676370667202502745335397682887106028213989503790210467283470067028610201035565399109412070523287595434703165113165117772192228532794843239312618358092318351349737541630727677281595334999833344452589680953975898120335535927694288260015149100732685426438433006348203552145799213815004823437747250039490804587398598286203967015641696623615657799543599042963714009293005537263221533920160579184758655105300456466798421817534643176993019440949858461837699161311875053760596424830691964391119083602360604954011656714608114664542445731892767970733278113460287491986434990997628857785794257814522995061338008534344618491296483029577369736658347081831576170803540482242256947256560251315940901820479345726527369026085362453278890976747792896041839602517312
8	273	207485	207486	0	1	0	7570871927955091141038528972618818261681678148367527921568090782438225151652894671277142789834650347848205602947720405920550021582507036398772952616814000114459758801810607154980744103091552440694870348853143052632360318780635801164903609800577823149318290233348380282327887469536759349707781133549296008295464984501812181217491097952545428565409825046247041022892728909350826298310617418341695891149017400210239810189162493549166351712070842136102262305905578065161175344547429222447918854191794149145708274002833764431436933329168092076135483908682087800543827503139055846067570831395829437598051122883061818128766171739536884662643120489467268479460714271183082908229965779968206195868675112983178945538990433138988232811059025454935450163785116634410862069194141841876080277827319040155838805314720798219360075027907085642984932893672639460671885650229794896533903427284076258727389015832320976566275677401078463618125035707836055978390585876175780195009908613312158666415441680	-1294513224995441835657587688950684685725641729593544170450006794444912723192921503568487058796901939726232983209091638188318889356726097190361935238005170452459013396931228336762668037960637706551762135341219555236364213763307483727659513019442736826378772173596681145744737682970269971719921434901350746201437348526145770253980972765727942698555437989385997419178492300444675694309346879867542148284648048921172263171014884125754606501322605200793503143327430921704490935210353102219493639364392958340976164128127917382486681660638800999290461872320882298394530196091241786163606774080964445125113882072255456459735169171985660759659981578895981052139228875292538402740500312700371497290935161081651730138715875285420749810014022175486529790317375535129452639649158593453692397252685030318249045207786186395674122550336327680101139775111705385286998372454985053571962860921942000849512981852365496838362593966858999190433292075300193104626892249806573510948708757911097525752242772
8	274	209008	209009	0	1	0	24650356518370869640436287764104961047102805457054660644659616708687203635660958905529117331533919253440375612210733772259968898301829715132465001414774212343968685213593277270202082908209810751880474358464133619995463626592456033453978689662184397224870211872219458592693856872383840922070574010662655142795605110918679974982431266337243171551609499706705297482881437584473068551140833734881719706046081982214813280158279889533739117298440665248933519981146755308712905466666614994534401406164379988042552774404291060885763006003367438940103809501341376638467734432579104109071482848884191557798431209500310813209971423967008204354485250063744547537410669001114644178846328071502421670739227378521139803422399376945832693268617451982975022234417441595063845773154398962920887982963780711990471436632889001836684807527291954234064905492791868100700762840731099263820679324437368004658466197989211218073638665138952844077212993425850812182208400484614887203232165139408835835262748412956	-12888441750689671570885656445642594701177265559082794407044249870894230562485812507023278021743466167514293560233540883448941746381056516191492657530994872403076201552879250250730048592959573067780684209153845392815379773234103022147905509961002809697262643790281839784989951367299088231500063544222440512715035939336667918094573799971033706237171459656133865698962920465281262291157739072121412514996417272931352118065512518753323614515902933512823281940540649616071365646468946133453436145293632917368573417050220066197903641022160864891945919576481209756868226612857656940526198008215134264719494586724365136067965485236721319878416557497019733736300753517905216189021153653664125091975085230631614498107425443642262373805457502742994994164093029734368710150807488959216801019699046340018548732490746468552730677466051266657239813573523514329558201213620411257575141864566732381266953897088601710679797839777495159656568542179581867738764966524777345168298035810416931544663913428680
8	275	210537	210538	0	1	0	4439346515006626265733974241436921476643807751252352616086997499336447176769615059944421121790019728033200320765951217867871093498078322695687684914345361310423835968419841234803762004904772783270530265790366997350452089145551228270782560982636402413897110275650421629302338752695922435851443997568023355527171934351867430560966809435814108341375613081966988137205291269309903632592263155714106769019000343664862491559495239639071878402060332897618818208103328091130115252221998071294930701358415768886157270795160471666718402833340965647758868012001193214490848325976102788177712701737340490767171293515040205573071332880115626735162787032845947811662997089937129709799224590032642843292898159464969171339489040729092711406487955991622002610426249202754203419583189544083294782194766852577297033023161920168352277985136454792843144716916196924035771688817842976086220865238974379234325681375638128632693765277443104433510820368309646515002987876917239498990600173630368542574477437317592	-154876842275153003364674615497410833452590347443080196574850382170316796629986132533702870887408860446377390851946616462143074793768975490505546125405494691498525085359045111980703623006274954983772481446517238203834512350687077961954789805689352994747544190160550600269861277936272900558349462796138219584904002199741315779712442381298841324312932429579496458405879154532960117606852768927618392679024148707076528313635959135762822042876424324935214139255569004370179406458376680250171194607011736007033471576236776560952502394167511275019740282430541068168191784689586807468720820579853525150667763153170691226189742797875971390668040480405440889830491919915838885025405088015530098836678022526915427546432552215724722758747572062006626682676205971042294821069957977649544722996103212642402198710873014469319038341474490715276558045869154360274680115859022946186763231606138612232833458608203447716246089297243430333377196446894692111400575508910234172584249299244574119852449092876666349
8	276	212070	212071	0	1	0	648045513430379536380530992786436223161841048146601842305645511976010195203592753047731892658955121009480148008971150778380078533668632987509065890688389628971714178528461484706517004635527197391891274800707452325713877862797681316302804342682771917137078206439328117108654435786942348228187448194861565654168054227642320598439675902581042433208128652725266307286710374534429384946162076887202875386337567560695717668887250331410703594280513732195032257170024397527403064485904676150416857977327073331480207475260496886857118876495866317921038439434246417736619784408823102287092934095504509045850452531634345667057919559044044613603144353327550888989337899886940123369657348202329975568365454611950663078552382124472830072869219547460192120673522011430328690741493540479291644082214085215953945351513466962581802657494523564814117017250920046992211075779167230766929710131551795614279279357084132702197754329468348951166019592300150320612787272945066999174369240700826056292416709094726944944	-22621852737985227140722301364031215043800596122662357388940636187116210428010934842135411451620283122309799032024474906413658600453657837566781953909912380724298065239313957382711771789917452825194868028877561943482738903056020855244451828568748473796764312424083556117271002779296466298310462198081483433734854039617268100578857541198790775040970145675614170864993853688249624138232859315096495510870384544062747966894504415121571465572332176219393239444151313528123053926933856124579114984365881228008987176177626164354921117009371683377412345961299085153583329791876996974370936364597682801678911273706496717323290951326745004113657432295720890092218385698877380827539719032042985732594341368798756900750770082790462821397490442045427549352394045379553724132271394069302953024361510863558528443379102968532123280552874421003481064597186492252065609058718764808476265709573579609736633296853499131200839509370161122579443345311826030094522531223243004327853203799413070530077741695667460344
8	277	213610	213611	0	1	0	1342242537501752548646645979981198252425225744863887415253616300786247460109542450962192782122370617846839288295659999479204531286174956879532769011916959998177832270819498085420677360441525611289222795906034906170798012584194020924732062696702242256781371044307492859022890565618673258056653789294834412252454258504238573073728689722746085256329001004945283303270060794112638048164148573841493459087605955974654958351560207758240106764279251273245790604671670881316081480310030695244331695795368746276730951676443971906314479555247446283085016219949648175493974530661120349912975664962357140894276570743154784468316793503750746611184826587903771911311692545317943354526557757464187541289038519424475866858408148859362889820442021481902674141682251082203354777249124037512957875454303979151109132901737984348450218323332008186940202231707915446606716488383744534603994275708325891898654523615548981366075763825841615074576563430594198549202062234078843403454491239131055158362847620074076652368837	-1502314273681627811380635803239869876581824114410062684896366826167065075342200480355558111053067164963771862071316185427131594692779283937545145821710367271078168549657650200439243174018421068994248630128470599190828183364265870280548721141666564573781863751360904831713142129123450811031666485581979822890167777345832191792372890930829761899551962024401583882057178375559833556212602010818039273446676121452286611827287542438096938570673311799213499007463575526814643511035406090958469607821632149580633341863533320362646145361375684289690223968079322864362286052930538714451118199912434254468638488089624192237833843503404529061004566093130886717769133903293534393339903090537368788070120663931583582774178259297773912421526038655119085298461512947026291163931252344944870356842740187328835970192359939404978807860435726791086288283942040625321786058385857419116445554487007379010653213521372690687441584954588469918262637629520375844566229540792284848616634850256900381380476690941007054729744
8	278	215155	215156	0	1	0	6565420467785317991627144111699838309538177483209893261455838499788465217928849727948709610001146446634308390803609067782484459194470157867131037633164796272127243215272140650045518994100059462159903663067711936241878897290229799478413307816890933897923703437795691000988898910751753598046502752638098485202974356822872528829166594974822423938365905113856618231021078896320636103389357203085813733395536218399246720742776267612128550569270331787974613121672362548978897739922979465446636830391909054188521368347249162099679681385250308720326825961917035389584811613565347643727046132606993233385765676156165976570036280301378718682954434991566775111185043693316937308827674464524710302848696635958098887683075650446673546910357514049093266069980068880050973799440513033024444310111591003340723431631175827308241211171094081349871519148917892817341322526313621947840741553366992981468566399059428122682343371876599420091516149556913038373087516359404366692418096199948626735018346534913636695549041912	-5464421645879048885359776433332143568236547273446200512429233198380874047427081649513460914372352849832828496760288836445450550408665649600692228400835463561223766999176226717962084240143282303287173183823291214742489579497333695543288626741049762371306653545902629766675259433830589948106656060946713629926019196202721701456295034066028290657788372601044660610132926038004406198429068717204038638009858099410283502962230906804825053639544283579708393455002677550162453517003752078000364092065432888547014173367196901025280341911540378188642399832189354957634675328313857801904004874014476633352378667825470469563433456293039085848105032518402941342832854982987491291635477214922384632655645619447597606265399705389000890989898034828886943105510765873537950094817257588494273393134769212985304481966153758035663685638895517370797165439223507499284248874693825162977248239696091732097582325279740048581508805099525395047035446046484354899413528506412061318711079355799452802954452738563579493267650584
8	279	216706	216707	0	1	0	9567782170254812018538000995145406317704866277552635468698452853311543707653635287621208903069684587845786404700571325213852706385718576960513069843166932142547163305833491345989671762272453972768937860898548984358669746026860175342304662608044873603687515709596365924301401993322134462452816158396181091890701914946055925257587967803242475683238342100312822369387023950902967953426573442766666679318264487932158488042076195318859968563078650512623400756267179094135555930516913293148940375474813880727474957413555066055907510511967650650187799353244140521400588142589879409787816658819676467884578860552385804870520216612434471462721170316182884287718948064284849927539956428609917152784144792434634538016843888384593197119915775619951184784895786863798110744277820481350769301507383249140727771129258072883390236968324900586281510844258163687459284168595542781536782388326746939015644606081165906560756783862412322516245238264723657680699749259717816561408323668502992796076299567934216701568935833179	-41423060509039690857491944789741463797860084915237908329590868997914607034042915602555013554912075909563658401493416905320286492165839091580469897607671807856681921385527815435865860515151187852571837640832459684976285750828926197888824209693600114627597749342630884416005609405664959776814338847146930785748384487462288023979148597892487430898450677252182488376844258214978933954039724192388869975567020887262192064461461563742326414020182756996878507714285580131541637257222644638278555752526842911715135442831169762883184279842941696365195206554799027293561125061201907941099649962068279425969316783468938966075105705339850173771652943874264567145655170449433503997556536649603841814032893235138310308784125894265286176839479352406359918350896164179689038593465694574901540506906696971633985484897806497318509454685189202881184099872268357862886954075157360263455973313876009647285236985753581589588467551428616978754996504923234239265705587478598878190040499461928401298974131842791516265599906026568
8	280	218262	218263	0	1	0	85511598125606953394126503562965131930996153329063363905453985097017778507615810957617630987905716790503852816010440618669389078075425992011531913155511110017299138360259685076271050602839871785240259160192221807405300673570740887117156560119010712371626650241610544568810747939763498532688428150642699421971569984446833576799656750685435275174363152951617199652503710049868600939804658674592473627096047523042863912195385732513412695220209901493614575554969462599215714568790594241371010864673726443629416619040221398319577289144298911821645426321361753571856199756092335970559561035804388297388597945205824466038799637577274231663084535574302960383071419168538570518914126462454731341045206655754676191512730617622787977877820612394679109428172202739124554020007775110609931953368391075060088124948819169765171695827149112905268230553810909062005139871940496178196134624948790298767040875024015041497403595565309535821974942117746984678332033675115345902235038620516574735047135018749523762510800656825218	-130001677588646049520018113821860018235957175021116832013325351075520926371438237285477751142411711673354790892386559356041598401806543916367385502601055299935438068862488752733069178582187203648943251163644754820142846079571013310246747260680761151863490622534264440893404440613709902232526230179518765198431147067559543458804314975239994914109484853564447721552523936529824688535069985794027705318317387145697631276196876670866365819228071179646622138690111157978954806186046615350378220633950867787096968249147431685811766469657776321120997439801394645589675773686522256284082846337979103591932111584965728542412297374060018900823747301949829134427085956282205947467733111802661136084407371964887752385069054649261504354204082761543247221592750097071041148862921012558777240308449335502797823340305454721932102883121193551419869186638923974605629424036666345481072478381819672218169292450656203667044431403800708389600277240012450769770282403984391064745101453279692322706670095392268006559610304767048048
8	281	219824	219825	0	1	0	158967760389261855505932067641710443792675407977753823071570718473051706165976338475511070028015323573871441718178517087587465241442579890882302500728963991801773103342914350500932728483290515598287474017223484225511496362304656198952418701409011837030010385812553122295594898671197547505154195363227445475097218718455315046999486085983932686567175478234363815216992264076005507875579718953989432695437367959466551677923233809262083964144042072356915629769565018019654474996164554854192298456229626156444858732283971380865341035387572980684351269148582208641286636882118963538765291029478396274755143021018723750364432887473037110603254221506802576304975781126799436252993729000680884010531777223447571663636212001740380967149003573841368069237543767069097840201445865431739144286745946308164272568689786738006863815454714226165693463991003454229155597073533570430036680971127751240256552893652060852264873488221878677609778624016408170801649957913223065494946881350176305670357317171468205596960741170048445180	-753962660176589365756569079186643234875586075400160423312231127828023289174822598956871750122942107065566072589506234289916615149990251872437124279909621895602654397315493454534278119998944958603283183846187402649693183996136123044260431009758774081345383482189946598676802172647129065262267509049110409896616686185331867820133211302319448300267355688801194320825738910489490605407414052502880085606485125095361867758152618721481792026593203639032771358534451347839412803446340264054856128297302163199243674396282858486427423992962469965124067504305200899722064021127253756759252000256175205229334873500062362160741355854733256202815459242154390313489853724817369109376892010739433218426950878570481862847653638024105637599247185990240264006015730860787239949510982063493913023959078383515387319697270661219785206785690430614690763759821154029200674209980961213518967810366557953584894815420919147286862365122043432003687445759458760445924551632090362443916544312176702784767568313461030453723913426554033516536
8	282	221391	221392	0	1	0	2000220594989648461155675698020281560886222325079873109440106910569118257961456808306855435692199906244024771292276510135186795281740798118301736475428090488682309121584897299225699485418430883204226719818680244587125166301655285867981909449693915277742450653230128095968456362162571536632872941430062163224410317064530974480179106541505125211855918089520638187036366836130943027513586718541617193849573894510155481603302653283352237809694730278186753131421130375078462730456863951697071730729734913986714225911485872155633582767369761314014978250040203177139635737913547046696790909240997138491691598400273112080071737764786137639104795652592507009668873220206293554896714421633007347030006602286931459176456946313439460449270793683988618361698620681225563949127682697669860786593611466971345919054463940250348621854280402697451149265322141393423508583244474946092447609448083106846034620781440535191908573368115007367080403005305409713268469963186434345529330946323408342118895593714798325214914692547980978482176	-1855999698050778711468594984274784069989318436964658417248142982907788420227255701687311680418047347869378796380846751344388966371155241749003693675526404518583381914549300110449578355214311811203711324485494357422985837681861242822348058140808430211619516521378122495746180892390588964885207167497547132668437525281382796771067203362178282678001893890799663080888054962424848228752954691788203343515527081679565281927953429394998557371510269492491805926757118337163814061692729414946354841600530028250369688753204563909973374851412657182285364445207450374212173091497345794487515911569684756948467451939554599380137686054687576871628413700968628602331386766831212713351749137756309717058639465934303871009177847046652904478604207582588799150979404173159915679783841556256081609340930177740717331867876636624458434097445322126619561756738563624493823177567692653388729190096945845572762293303159517219755592293316550615580978738790993047708004751725356397807117936720533083733346925999131665198561489349282035434416
8	283	222964	222965	0	1	0	7040936931387582459537784548950647254600450600013046963785913094671615652250608339681146281028042026906264002262414336661945568485972555477725815638535418808936470926855415206677146243770388712749408765919540443999889816889436581757048720909627467929231796526562271706687055159825302680416462977771077936496460584765695441015177623280724659440030526268851742835000593710973395272499342043853764652305329833690010178288790863165004077141805138063328244394660206356327186047554083672353550422915371862693416944926822083984806681232687159048723068273831677829575479611049739176205851079678399185176171592635493568397288295982442607607216820421711683252378150458002615194868894395266484449053897394939333940370143880681322173083626011090181764635497504100113804706542207159766399336057297173644135339063219652448919672632399592021273557234307709349669037208572785352894664596864044256556995685213186618092616307873306222701143382601088475088550751938987771011039073049103162947278296397967125340993375028516465469915039084	-9284429204808735982668058905122541075872880865887159182039480590495915689135541759653377985392062408455379129884125182018293856508829852653043711156082095479343736042118898272553618102065780817265590759503428871706823238256665342881434896269087649484024766635979519537850677963771165002586375058505952820978721125362813314884736156163434481270153712585185098216668029543482000545335632047858672538067090906439847439207840930161639775946535653504334542780074936688897548606183066770946528823070735287732659903394181392360975482657051292895401277590514857351459777111039156505412254646529581144448669031738962856231317912844802973516675130395287874330821708437207740728685169823950389866843877986991318945040549793651250721670171844207240225861772487756310252815619819126386205641889346680536154377531916597226345727667486615326249191331885816151219806713322944962191092575659454591360368974822365400315110789330027571357655213624170246157592682670814177729751952081187885283789135483145366572970762759378641185804561256
8	284	224542	224543	0	1	0	62854874537314822007666761563225942047666290888014312348198800256658941431468206290755902382864217370723020042407871965313075320916974377634853481081468951371014992841789070136435191629205177798718294981610945821955126915305853872331899266675722922058045202571060352935623458509120107492458968180904734546600184896285330391370349153499433644065825704439647780952759224098012656217954130691365072165834129475422702042507289283613104431484343199046232814786365075890892058217306525567142422135446477680148806248377046992883930829166089063893112719496327010316618791416070486056388961072944675827173144338302055385013102189862864127446936811338869310739780293045521681577209102346759065489778581375648935674016348746589794107406545961261249145381207346804428826030291979180039147818673502230331870920390145328289280772087750379476645248311260356485447229223095411152053550772489896982057125182396952907591726683527838186210611478245778707045531944879768958240424525130932082490185980028913921795793849125559630215997273417916	-6063452122713586218348994159662419977883703791984361314874392823539476346795447260316242985619666990494202593139917443472771882311647520495615048364673577976159889594284956168003166016183343399548550685719569807283022245990065781179197114437006866999295882000171107186282760959669179746962708676687779731288087649636741579168149109374321609892426608246779153409926928625525628112558728729234077548307664023486738284844215299657276942727504116524988632966850865848354006106852327930983271890847989862697014576318102093236299958941909113041282702127890938136662116578791779079995853740767756659772564918175392153662119322048425085771382206803815417069082207781116874159716841763300828693649044446582026861807057514340873247054771685615149318744594197385805231967997843662481152858235312815269365463181621555490630726235483377430069590636093580583589472993996006072893631464065204449217037411498470674709841154706213031435237533391969680210919439861045648717098276836477078654653224616476035674901955474326535515758217525264
8	285	226126	226127	0	1	0	279981337816199060089632345543998577029456783829960323507327164025873065658886485552409135631740590376582832672256395074685690869879288288800023556455184522953192068153654161534961581175413254091123396472718448348813541092116185218055741740067772510414501973349386985855705125890402829834465771415680373093314809311602814298538651821021057560323677953166283897014627033784016206161536212492369298615609212262220096577328906335764788952186480446297365696600011962934288115452755169558836920020525499443439764514049339821259243135291509804807712073197993417466335694337405281934109279268272035820972560577697728519351209182712210968519355046235526944000758736006450030836501869888268459555961152791395924063402236506657133388567102250748800235171848471249452258720201427003182470694283837421209458210802067732668360198902118055652298234029174019453893226978934604697856270051412051730720403004605462306381471984003788599344819677185096198662850213279675483403267906162250385811405297868509124621184726636088389004777699957010148	-11612832182339443531747340205565259234677269906695884764412126436418525467072087855836975312555495078101473601240607149973587755997226143820660275383379887726599085357704363782733631773309307074901369594334018839678294486126843062009477533108710277434646172080673450857197830260756103452745274654124749373788082428994443532564529202199522549757185129853106802358229076599458519563751608419980607214744542328326278955425981604481367840833048760958891550150448900879168480936430373170259380155774091026197601697548089672776976324024641761335218608007641442421796072220638525367706507340762158263665555707220076275446650947311703622104629353037670120535086966556004530313820013147945955212217430270769489177650762014445496154907245241663965754060509765426763665073796853647587793016583796951052995067185891189048892216275821323802103903541892770562050370879919143012792066309530916461287791348961114429029999603870327137194146095656513144330657951009018483402066267136431726660393936002792574769263295668252226741599244187349344
8	286	227716	227717	0	1	0	711520667350697379712117034741590546766498092942108661413432513061890375721971506141478399812312819678798283534368858078096816437073225247160990897547824461153008386030279825530203024993147718277720507449452371585546538347660757502046723257580186486465127801954265704129333127421677616483951729080707497094904553675927161152939221587228804674453912944605697511805237304441734591379156682859356058417800064264699580132603985775463913506662991827614511279169734996246440094636504112015693970696400075009363222296392746433236218637661862715085917560176173640010341028723544473863593744424122024499492441728567992343951846720657763101804667689089510290665474249461715457713807178522956643689569723818189956989306989407599685764906481553229097087178860701093151354855039832954616658248658944452992077784829816296678226420907228716727031425344229910112390513914543688959708201525524733469214702975346025906266504715217653645156548069702063205289091961072651741019320529664322209190556589941687640788908192254310865038805889639524224620	-524954251246148720775782373688129223241278684463894999652454319257914610505605978860488265135832501367994837487600555914040551171971740937160903510122813306419077040192522026142707198450152044715135226932725626401177568951064727700393204176893024363997871306450364369983752285072361073275830171848410292283802580743404674537686361222340091546192898946618930871404002345467803987728855989810867480519862919885687418097267922362106333938457727836915728830210163334821989372684897995445350315384247621394398563738054820039188898294269423929791915110433372201024075319697826582510158004303828481609658930547632184321658985341773313955025998116679581731864668425471159196056812978139263641413982439959773665587092716831464431168175891928862086403370516521223711924170458779665862996545920570674325364519944389266684670264626422159918869230018739445854708629119336438126436985901078491894232066038421967531612440674861193690237557153985298511752917332620400711839409004636324909590284718189591469989133971406015023727103853428061036608
8	287	229311	229312	0	1	0	3969002133345363659962757730709142383436653403689532440949442389418474220938819274247166694686674679655278874244375972900589220742027979271794611485633855794709400906999353863284285665303699530490924173793972300123287695448099345781606646867969937547965789686498411666951846067781950425348984442760092677159798263042776532842299515862093753159208517186725419481921141764090980032746709928335807822237153309778670179292117323518013190480302782513468850899954938399650827351957695161597856906515619749670342660664119838082566617229772778855921453111094617397564081640997292302628848168786996240659600003257603535008974271342671019668535765274000742600526550610471234562950073938341393430897258338735644343130867774897250743339572089764689036886031755931957284976573289922037808907970606797517292452448737989859759840036314486690335387970519781306780639726329439977054599900226626205493908939824292302719680250608455272065861827030678672344523532682953842624336789205250253260355238724894023588858263283101620191295169140879222322027264	-1259417830937960500636546729788650424426606117795996576957262579243594124240902016841790479140650607421845100562177829614321688611723614688604021140672004861708594414579123629737537697044368067478191190007221935299998248731637683049878959991621569141363758859612279110432412483068400936135795237699959802700773724701743184217558744935190349858423788874518365689821376890465575794196043991884520089152234633209736774559877614896946426868147759481790169397046292061464563189596469785266300582668018253918287775591520353905582559784626015741687035934228714991312665311665597095575469379292069837350327683142904461284212840709776724464349697638301042052260036590087178824772099939443367716201584208044909426249676299439082056249960714014030837253368094827207492074454132020073719053494331018016030308885220221777253404576492419652259544125602415347972090082285833150097948264494698651032225718837637283953201958530346691115519856443584599416872504637870984948661192238456019004427528152780043062356237426635287023608287259010870184092460
8	288	230912	230913	0	1	0	11304854086150919661888861037921204678118567325305821158429945361236398655664297053224704072325135903170101676777032861154350723192733915665919747192600179047619763679215230830953935244150508368701352732383973752426037350280237706405352310885222376894468322132148997671783960656840458132765533840567645779920215645403387561031088956342197512568448961267922265533067106068151582669351227660367539032706199527488870944259451531154258536402564686813226863046055173514367808472113042087716557296814343411474908301469788684954370084663594844024629922218855562368525375033110258166453432723165752110350832665187787073113299567364582454380279904785511416653780111763104525143624950290571140512821441837253975893633578700734447660044330828711259994841713075878489800088122829441713556748093453056075927296100241116301335320889391259336321538722202667303542373640639791581221834696882562693421930748726341600103963029626940465551941323804697848695565825337787814509826469854856366461801848950964998805169606093515541185731847400151065898894677584	-10852253235185966680537899982291313396934566981529602208339294058722398193301227747186651857223383761220218003340797987266844585862857452366028254590040071582718215846610039149684927741068944509176584746333658757115798691434180450035749337834873094943347951233260551619571617558601712061922040684289148424994313625165127956711344980161126538487512860152552840235608396793916923700550247918334064900178035387088498022533599891696103201745724421190832082830764123996744273001537294488073942358680730004315644655039898510135032092669341676018043284648512828102182944958447483708036380510594559371305775315439623980601980945457429445584109075689151755730716956723978858629220091883417714173366381962054215627369563646329363569176067011607572991805163623930573493341987924357770891782876152917743604738700237252241225931388705966086795343612744525850525828097860484547405626998366578462423384546527549584086626342816250197579499325708952673456036260623057035257156008986746336874217203770420858856019036040428076083498352397139936931297218720
8	289	232518	232519	0	1	0	77669595279562711342531751716656952335233383820429925510043459361916752243299080805262337935109776429958013801622964594481378563314288111916821711072170860325881194168378196113186586183216029688997464246666433503171139168824107114510539599986969424075376495959185494310622145823422009502660094239868657275033086884701400945033799672466668910694542086810745614539518634722737536887905911955170008123987527760044850878785276611397224599866866193028158642500585625541302140291747326448042156860190910775882423869684475461434702607016873748184347357165689324500613935225283135508948882485056606698308429736501122773414595321554340638232043234430692562083494738916499648420869374957641015595609701430828040383077377850899384724896612916503733218130727123766266637149053138223560321717862552890817911286360352689395134793641182180067761210918356380953802116250563665028545278613136882844767850561737004719637761693346954305183856874826841164699281617704804247275187468087610489281580209078477603020930215408931146395854688605712846146633886147198	-15966838447083447951660225752554851432241199901601918991860474567293793606558563732823322589111303705771733736912701197584155491879628569991397151629311075233182786956411744093105491796976186365253883505971138774032227443537969625066135329047233150636072852868472343023809019350894734887716179697676710801230676134748021861028998607755472432929814128836394092251189243989300606705983570841183377416591135529546714754518372194873304962719449157597528856760944006643127025972797710833161369847910011654508627313433855960971032035544937946418098243285799986259785701266123172458652574742103898669234389545705411365788974121691654321325592213785826224007564984267518959182719862449209751112415506173848933054688312949569441994440854614227765384908368864794154240839514659593813544335094357315803415873796920474560111493269140150610014824566289556140711322868206515851819379808386953112867539516097452373361908782132697249478089128917768798886188895842198769463731323021072804046519477990567790125585360171487630691925616420718807565108428089400
8	290	234130	234131	0	1	0	283974313793593899706345422161246444323122155738871185695789041787062149877946017111233507519838467852138708890385436357999047973361230324637188595963619987954981378652725525031468362334431470840336002226823140351790710950969645367834644515858760746695640695987241594298646640216633686958483043807943213962222197035358860154527924876023112676807284981298683114886865938799270760985203929111657394358262561039632768695930158532152271231604884171226026722016859801851880354735419547934303029622048596844223891010515151713175577102719736792146299916713965222583096530004092519286194520342539536343886530562865564485364671363634811034191491253124817765620713714496829011424219051934347739952806325458509902705402179462036290015984627040231189325753237690521612026083836218767814707242016098123214835015386009947712654619181877955548421307770007598682397377142063476376305601669593970955979360341026084992536044199479618628426553425399349543251483158327273173367840476064320288238734082865863630303037479426331130652949202314020084654250995986471564	-112604437287766085794185722849823959491647833146380951707693155442086952667319114722147281519282978896112849960949621897247234411905439065907060446798571394935838142582685399069445964252327096773121399043519234425555371028241867781080354283976632902942976629964085754923419618339322049096750784690108613200779419171599987937857705781911503209629795095198172689315927677733160034109277047155695722354213287247451912505616342154649169445756973701030896638821516435199800930628503004379076295020175731483793260189039531401654134145831451258179772517678548634908552274213533607647128951739461076282656743722378484143380603359058846600049240986650949946018137171017680631325036735083958040188469936278086432352606870743113300906687551552473582489856029201604130739820855003239868030986096447531334984098033187554374766982175995955101793628219571644107603507341611026599191147308072694878593274108409210212456269476697954461440962069337028435058714053194343007569218829065526317590271766482480039629278756256446355517392961135161194660988810643147320
8	291	235748	235749	0	1	0	287306503914865711548132912610978228475244744452083284145379460639507497890040234678483037403631953028589304525576948109680720125023070580057067152359933272826681649732193304757468935442647367670158325138811367968312346259343630526009411382023894721503607221497919611733791124507232278658641602657240579307732871514790628849332884084693359604630580917596179152093827094811697257714095815669862265574715274490002844655928267962023361212141169230848930783439497527260681085035216961825600701432256129926745950018985173584313881938263085195575104657009940749012382803731693828381568196082363672805228260976226616155590475016299685371940935571662480755656638305905949341060767261831247423472564519162981872546179782246968661322724205772511737172520251868249743159202352533534116873223586554025699812569591602885397562574201118427313972854705734094362587738152049609085824278713996296820108646486748813090753713272998542589966786847857677454946761127638245252359694984948195816336512560729940576512549469467017379331786051373193364623436975926456639408	-1395974566202952681665345292821951137331542119500532596404888474015004433874639907114181571655407703693187273419863679417815218789574603850271443868527652096781766925062029397858880913292317312342430655666896230050917186978778554333049830892694937953765512708906958232326686488913231699519726412252389258729572535452597088816159766256292859430628090321320712582394450599843234499481132135490402672700954164784123941540663569322640262066805100557452356914703853388184563964639814529998889611849860432018981168165193264799547718387060110547667851725008286242970963946975688576057371189729423283229362790086431067157138882034691033373871695136033630919297836388874085981173377750420002648276283144337210746540172483167009811736237801829354184198859612903188373510995295131620152046642441772756018619559297906532400281091994802894692911192131619947734405267599734461986981868953264339367310074449907619744856277650292577281654838474099934097075361437292023149840427044226816584773047226765353009593285242041161203193794467201566685671856719652708980088
8	292	237371	237372	0	1	0	1374074215534869481134239308143772958915854069636241027533434023664489453129055203369924235082618483755763164243655620212810057245866102678078192383418818982741076821031828396524440232345417948957015011200332835172258279766344098296789596752689535512582607882924987518741729926508858313217422808871138094123185459160110981681498061467422540932356464834498663839614240272071924296786731385546859331866716642776969087757832500503266382269787528370136559272013453608662845362926838669670793709612096753672681954023264562753136645867062010864634874573640617721972694105991825776067826411132348688712571925190377877601285471450522254072128459585163568619997657156995501471864175758659657860305538690711925004447861521689197521790331583516171506561185350448760160158393186321776313236677543294408794614867312410453126680085013323206651486646170246804913489985167433395156934748006864119946745049671930966729571646039504390217395202702476217242030056036086431330524084925403718771794801048725394331620952451630525729908821733301887230746299166483239274483288	-5750867474569367058717331803855717414576447432706479692059856750596624531892968889465482990719344564950953307315820094800418547330431222061259035929783104366562735884546775749553899306805560573771079327715776539676690067345106360839643799048290465260911793354976512600414221235180019984421777613683257015231813868028675192436016969604728983790199168054100858213970527465531325996384665635401016548201741561561468110993180432162419707000204839489729757340410195368984691367427755097386278576721161695282574643408318152756525659262084220169664336053856271832162361173103517021067621264598778492473495018029850053246999710510715518882883075167316519941438156863763689504575745344529452529817219521643931223107743518870680336703303093497648018763685130125307408950607207362500128146907516736836279835094329818983775650278440571323848342490866108529388582246562562904057474292958464662291342478171180059803781754652066843061283919224004708955690728571409421074990387575946429170408281313258092008148458526361449435290563399757999521677752584260264852255580
8	293	238999	239000	0	1	0	23542131730259029498244121085177951451300643801912687166455516470129336498759669931570421000864087428795419759533529232365527427116342375615569040891601715304833013220466096898764337006033184582780672709416499756060755330167092167594050091789178950185399213550928756114906810369018484076951369517736807377548325599022991112139763128792223036186192143292775335143949797737523029989732880132151947078028379580062669784075511804951416344773629259169619253808156544892413444156521889893023134488446460039998608016700683701583842038751958481525442640445379478151671106784071024432382642627581604185757608039911590401084885656222286379873380253956299357610737410996580574546557391686743192361814028455893426537827234573383068313065245633101710564073563596240891297614238813287042640223424872659897908225637388566926242712507170632710647438497737897999556365215093910313239834531171033612085860750209827337989805279797965624689673686194119592361810327958524842356909639233637158334832589252397413991346442452287124009948212995660611108585010472908155916996895544	-6533567353437651498136024901946405360940697979197980083894753096761240944675140855736243971871243939899167884605134400456174773800334619728496214143687860232938224293185696784070318762385162115140568995770113252300529198586587557212811297935655391129038871054511870442853509056259359301765445306889890689771583660774155089022865316831605565756856654512036024696036938067933207752473516620196352169104527614215007931181491353116902493019265771934298730439118295955115962031531102998183261061785481642726247557301735530402043513030367179952953849644080405484097442576754633026643546646993473018377074547082411674324431063026497350258141749035674924088031401284878441325332883617830084873080260938045840171965628541113410363255805319660928733088260122172557120457423653926520692883219259284699005291597939779263651750088196387560848690027818946860822591391853176446277344517440338061581011589510571946323185991623492951755676290034052446737974231516868321424185036574714412156863637965459739561994941457029717321579983840916490416374745746737477002981616380
8	294	240633	240634	0	1	0	119689002101398601504166281018522484664008707703598138144359183104605074672161220070118515012726229527193801480529064816099726267920326975067065445870745841507575871867612945235507038450652263780499995435361588590956818930623753113170958558873094001546119919144477946984492508530224399592796984233558729746201833903656558918338954907674729751811777353507094790253192362941279410763036951496063971312108877250793062735514372280030699710530566455658543407298789793046960236320116501902917520348398796528450339102443295616914323780508949891501593362820058889824023253066554464040338611190309932481392622275935625154971679969970037473196695840633503874368276032265238713792365634244983558524251129418628901165966992796908080643318737952660903599188211510151881484577147197211087914008055723141090535597095721521914724671089801376088387188457717009441340625997868881870872617820279781414709678446157814606913497926214365563130775159116486989783879167095885088912173662173917139193026104360344274795636008371738716185244464380036594951796654588493196164306350486752	-7542072176489635567333147046789391269780185873251886627558115947331994716464485260811448997705438040138559244591221169507355152531519208274311965098272091577698071811369272726910660035529177757521600770072538222934736183107416846670676212026553680417431107451731506447138737703628954601667377969922786238640626824341676530774752867868350660878434444357882783406205753269452799465737969938988715008459423097207613364561336130181047618946945558506756017998508504331272249665884302938465027913967945324601875299860518800638136114013835488843131830368781576099113891427374470265273271582430228615043211672767052644278274325323967401478889877408350572237616498742683293763212349077160513495087828278289580601160144071918904842421207855350904802749457922581373696267639632179866348970476439628953973552238656218345254842058277714391804623952879276150447045487009182195402798233261318922883284036377370937598625855766846598109913571268792212637429472724683409883979357304799051448365314718825588033272791912672461138207684049719073537540182426882224039528268447870
8	295	242273	242274	0	1	0	359090296934300620930648575928915911184723199570886293209244135398634418403521490533334858152336756378296535739910120800189031460159829685848789286496722973453161961683591007911968005644925195767274752860691341927982716474471902447861883443588307116228397355497044670243495771938081817633557281195977376633391187406731344134282958013038974738623342861776155282144431608985306398335855685077651158192092046851881057262156676364915289273913439222370321077919366412700032211215667147584228277753333891164430625423265973153376124247553592460129827979138014372262266576949041263261366631152323962006867464081080900783650342379000841557149306767632423568986220295815445960568534723323822567446286592861809026776057735597613398848203245160183457548175164773192142338418248761276548935135258914883193797510138568121558096671169004994330792815635000654338245869359610416310640779605622133403086745534927716791406119474724445963390765931537933349890630900295003025482814255957439421567680156706692848878180377292309042932844352471774039672957599531834581754281005339319496	-180301967947878218698710873549240781849862787954711126000669265561333573939695803738174067792739225599429665974755006988445617234275722144508509489999229803584761305583890453883418843503160709204438503933721425600031391023991592338978985129314336463163246287518930867804907163335758905029934743147148290342127545879458024589577711312859887381019192116103768749594815333723169630400418220620572510083320325005858640089782889932387462269913218128855839372155081015005936912920306518990066083996212778929209489679076064057190965750318421763707845012062966685413865046811981585787368994524753250186018562870236191272724009080997182354391950407179235607533346712324806784025151082369226090559997881390929828325952435326792779291795632622518070714085539094492050720180370911292906525925905141583972546382097193753807476251105809459100782466548654650614501700954911999249145077567125939047821594900593973060374860198981257277595532242999549202548832888514112464647963576670382435085049590521957671197896879926841037318360171820126688869081049464396770134025503429969198
8	296	243918	243919	0	1	0	2187767363402675310218897385913126176175440219434693270417127390557746461337143704549991677251794794396771787514635955569809100016747757327143015936889475595687925877899642227861325766922476328279510745089181674364718396208196668203821816467816097328226220190295219465039682421903099490604880950131260812909188126973960051518696033829844567828872524499068429020535543369094596907094137648266640801840722397582787258567585604726227027539602367592339708714059086374952373274807791168372669120709151808784737158536581750539976833739543341215313009354005316254668210239408921421365991695356378537774022819985434053390297691454563287322544485618409274299848427496108722113227740870839977156601830208196755058303070078273768710031348759888734782216185437069138165391625581548682079435546937119708202768855501274177666637361248807860009616472741739532050848543604705714448570501231614550596221656481240279565295326331578786699686049523460946047335927701153267715237104254862013103399249030935044304620698070167489696722384614805328112109043580237365456470541542398458074516	-92748606774713615473727040877114739624991623273420018182838952338822053966295653900708337729736850719780541171534096175925829479435352593647991664473781151556191764563860380532824816415102592446497766291304600694350496872607317915849823280065860725814143105211009320071701021281050598226980407106357493742349315726088903395247637390861345902445998202327249204373482576361330630302346973678736017095569933474040374744015654349131382855657448635872998929246189737707393907284371475862544840359833673773230798496020851334933564443915752052576901483341239380431569962937989106624775265098344499847666146024759796488593876105436089390660791192891736747154450275447979799734075300513940100921426049960416706824667399303839060017857696404813628993340147018794364256192841560667822637925333720503692510713338930422614493407812084408899371712448844321860588788065990293748033138214242728257425109524167970691410283161654816962938756038387902883233461591059026728612296445960562814008565872036301668776555438912470106969906415034309836674023928161397650686845959318637233080
8	297	245569	245570	0	1	0	7922857883536601565597080517725160864159663589102663390158841521776070920699455767422504657782035502795857869692298060518120914703945487602355946013703439527573456409227800053096953126493139178967543971502794008591404619681514713553193809367050951311597363567410506911583114479633509758202858846088228712187982991035139248153911857709279692415941295465252055772817778884175537785456627330345716438432340284592725841309752399267726092296276701261473412737722037864525641810359211788170608516523785000880175119835934511241538179740705838296962266677864786642835160943444585330536170266349622085032955325416850686954394669237699909520015698715955538435474441821301742372044987062642140990121329105492771280458718731604099394419750619369248294888990343105359237436242667594804544875006203586709349367329126506572882938984275166441146123059282521698754929662701289608836119318310625480135817766295298847285301786092905343590870453887405396300164174509907982896345425202946826969421469187787523335411349736555446134326368989301636998887306548680621356160471610906474830035904	-1739677517442387387057379331515528025933241095791741444338550085300671008960945660363442850157381125128394588479605784808679051480834979860626344112964529175101249536657297550726774186133219295297604967297735765069889347046569803907458035552396567629773601808573078416606792570216064313669620677492839486314984033636930250364278997442823900383960431828238345210954496704223014390206131697945531296887840155760598026079699108579181592335478388574660788256052750803508981034836473288352352126670829110676355877409504788765024654407025470859016038261167756323367781378009508555612615456627069091574276154179646960721658731797570784934087302186817377169167913727559927299811288369173445508475212883780592137219333313330012269809372283783119929609016206637383041918443313673837489994165270793283757852654808375936475310309898646912060075602652436462323821304078088936792382171468848502178041477713994251384833722296478257875977622192497361329504649232873207833211637904992984158226672448170459317871456766796199176803641547004240614062699630767131651304008144169808309539410
8	298	247226	247227	0	1	0	10194696852598554261399468870205500478201713318558328275653848413528145672848994565326325113994380549291445417662026056615321422232973927525813394238772758735336039215411787759442127763430181633261071920734845072220816387873400089135003373127776173779073911440903477545181862076073809957670511529108806763295852206102508377099216311384900180895667051988961499212753456864013703844132369363690015626567709302072054150654609740062722435961603984326747270427757261379815705868325472180974371758315909413032904929710078215338035395248459678382971165274348989257746392561915352353544515848559156970940403983535828641348255334123525974198687771855506508998224089463619260382797820202911849444152305962701803203905266471240975689161561811478035767979418565528816913658394242862649217884456408842712562892058443865996274503135570093898017359697892222564889845695267461625776316124056147746660064564115159630251991822819365361472069750627384756188236551301690956429466200334666911767098026890514319309043927002266864249199051163647376950295121282435004420473265455700529547833169620	-30832221319160880891514324889070041192041338545647498523960739609426446755012650805723270314079876720019973019027613037596640150186066147034965955791161741560472647520946042974594460196551788643304862067118842366076733390328481451380261653048758710366932769812608668238379556031484613795466333468871943286231860286422036514081420451078624825240152592630098080667719610453490821408976615310473981541741510281631999630914490977138805403564575398058478232238352254640556043465781462699675169425948949240939498486599185413331205353128980121158715392956161825048805711054588301517561007377577762238363878390775039415333346869007136693046800698233422898478661068786638958932707917795152743946559288764758213708101019853319360004716652066875885391764514092024208781854164465725685032894885904894147988559100688019521057739365256322513566239202859461518507931364351662306440925751747067206638446195683627622238434818252343474702495218404353691041608041467304826693352543365066683421079921326623425196509332546799996845683853612946107703713341318638727638365638187255398220973335328
8	299	248888	248889	0	1	0	42538472948202275294619988056464210874588675689031150626130452399072875681030810524098967053467342677605725354811915130634140861074405138554789721070438673017732845622386189798754074276182467825006511971372641291174355305234474871362655318574936324473734630490642134715462467820770675019881876574225698064778085771107778183234248043239630963846156173829358104881595116432106004466850832039810059026937728589666288483997584671945208892342577570113985255877248338641798105087707436141102345314616117695808233897471789521943601406206725173961511577745044442788263619850020090888229753665507511248944358182946938041977864435807683730364383709510314499721183913680641454828152541105647007380780130295566856632363728414753768971782499907535348422322419045247050956377524816300437093297177716695561112390705281431949922442344650186905818496211447895120724684017875272950960648142306804674931290602144444345220917675286802150305956145454281032533825239869446774806491974815601558421769410548239835099504829895404750199223617665761688054240879555503357232176544454430875450812379793192	-131190221617182674051995279250681445482260514855257966266586121675981463451258481089255570016400171228600551473399436022528953180287713241640760034820268143165328751677876074519847157987105627439812253185640968227887789570956036951983859947658165298817434912726943018478722768845679935870848827938037624834132223083158220193607755350040462672298032960430216567584258981306872325095323374074765238678644326024449001108474530449697457310638918588260468378711146195804886544132741901512197491827712601694343545856056979736857500912865132213936002960075479129349098671386916251547798907436033340304600385636910790533683905635779712827314072874294504145939119704329710780138684460624208817051266725081727807494432482616357950964608461563843532754314043230840170684063919001268847776355251928009869120518397117194586079700171798475926563506090058933572977126040807126680247863599116995323323586988029424116637628532178509510838409159182495555640108727777923819169649983024296275764893066405193412803340835162785421347038499980070329317672756836072393048522112697526194364891217394640
8	300	250555	250556	0	1	0	593574206735522086247674990242928480861398134570234011366040832656689200828403488572401531733726411824873516862624788953530903297347079825259971663996484842975976994665087705628240398569336582162445666529402507225692759178110461361499156304791133098341327115728862591679744982401276159250578251022075476789126890471074764108678239116958810147527212054819634124213372084243705278766647170628020191722547416191445805129660904832751671148765007734221402400459599746078358277098988671002439716256117722782101442486823536502858209539778647263460668986407368424421261092603090010685322936895810120091383800815922099473919656340760561809669073813087817289802937340425748486773690307458687959910333239490436020922387871674835317595321588983941196673239983168949493925300294937672470332629374500743003571620355366087802030045747971803388654025651946747398647135950301055510690454716797384013125686850520161632294135320899551354475750884301153847823046233300458397560749107438333324784631642704144556227490015303865304635183800031087066423908908639698596763530174375824353917091057928923128	-140112919478973647986700381313446301658798693133571183395574965010789614167334074899659836315542045047676159573126934660562433294053841995137854641713805089375801174915199839378845617640936677386451273186613253610182851900814909893588534602108052193672059753305775274555218155109201937233561312411856830493044641839546295333771211119331646194965725432750997718655274807796104335912315219730760394667362403760656123189198828437099738037020248752172335395532029623077805781053982876176730582477089958773540792783831552076441060293932819332647916983288887582281325131429106770181607714619485380050636345418251668747971589831214993751649523837507455467819731270897529000103673117875483358687204716426708205759769798906696554494739207787057902753105460603221474421841365197072523828757884289416949583695155603349029005695741989644834878165483429811197642616969957780721677630773347847846752394111729922641095265658885004010198300945514977336723463357185497082880410573539512504777086600608243601088625302351266087311896494465659378890024808180507422288296990768046942086179906360771692

